Light bending at two-loop order from scattering amplitudes

We calculate the conservative deflection of a photon by a massive spinless source, such as a black hole, at third post-Minkowskian order using scattering amplitudes. We work in the heavy-source and long-range limits and adopt the geometric-optics approximation. The required five-point photon-graviton tree amplitude is constructed by on-shell recursion and sewn to three scalar-graviton vertices across a five-fold cut. Polynomial division organizes the cut information into sixteen contributions, including the residues with fewer propagators. We perform the source energy integrations and retain the near-on-shell photon regions in the remaining spatial integrals. Within the static region in which all exchanged momenta are soft, we relate a photon pole prescription to the subtraction of the cubic tree iteration from the conservative kernel. The sum of the sixteen contributions determines the classical logarithmic term at two loops. Its transverse Fourier transform gives the interaction radial action and yields the third-order deflection angle. The result agrees with the weak-deflection expansion of Schwarzschild null geodesics and demonstrates how nonlinear classical light bending is encoded in loop amplitudes around flat spacetime.

==> anc/Integrand_Numerator.m <==
(* ::Package:: *)

 (*All transverse terms are kept.
   No heavy-source/soft expansion, new cut substitution, or extra contact
   correction has been applied. Original explicit factors of I are retained.

   MOMENTA AND SCALAR PRODUCTS
   All external momenta are outgoing: p1+p2+p3+p4=0;
   p1^2=p4^2=m^2, p2^2=p3^2=0, s=(p1+p2)^2, t=(p2+p3)^2.
   q=p2+p3. The common independent loop momenta are l5 and l7,
   as in N5: l5 is the leftside source exchange, l7 the rightside.
   Outgoing source exchange momenta: l5, -l7, q+l7-l5.
   Xi=l5.pi, Yi=l7.pi (i=1,2,3); X4=l5.omega, Y4=l7.omega.
  
   L55=l5^2, L57=l5.l7, L77=l7^2.
   q.{p1,p2,p3,omega}={-t/2,t/2,t/2,0}.

   DENOMINATORS AND PHASES
   Common denominators: l5^2, l7^2, (l5-l7-q)^2,
       (l5+p1)^2-m^2, (l7+p1+q)^2-m^2.
   A=(l5-p2)^2; B=(l7+p3)^2; C=(l5-l7-p3)^2;
   D=(l5-l7-p2)^2; E=(l7+p2)^2; F=(l5-p3)^2; H=(l5-l7)^2.
   Residues use the manuscript convention Delta7=-N7, Delta6=I N6, Delta5=N5.
*)


(* N71; extra denominators: A B *)
N71 =
  ((8*s^3*(2*m^8 - 8*m^6*s + 12*m^4*s^2 - 8*m^2*s^3 + 2*s^4 + 5*m^4*s*t - 10*m^2*s^2*t + 5*s^3*t + 4*s^2*t^2))/((m^2 - s)*t^2))*(X3^2*Y2*Y4) +
  (4*(m^2 - s)^2*s^3)*(X3^2*Y2) +
  ((4*s^2*(m^4 - 2*m^2*s + s^2 + s*t)*(2*m^8 - 8*m^6*s + 12*m^4*s^2 - 8*m^2*s^3 + 2*s^4 + 3*m^4*s*t - 6*m^2*s^2*t + 3*s^3*t + 4*s^2*t^2))/((m^2 - s)*t^2))*(X3^2*Y4) +
  (2*(m^2 - s)^2*s^3*t)*(X3^2) +
  ((-2*(m^2 - s)*s^2*(2*m^8 - 8*m^6*s + 12*m^4*s^2 - 8*m^2*s^3 + 2*s^4 + 3*m^4*s*t - 6*m^2*s^2*t + 3*s^3*t + 2*s^2*t^2))/t)*(X3*X4) +
  (-4*(m^2 - s)^2*s^3)*(X3*Y2^2) +
  ((-4*s^2*(m^4 - 2*m^2*s + s^2 + s*t)*(2*m^8 - 8*m^6*s + 12*m^4*s^2 - 8*m^2*s^3 + 2*s^4 + 7*m^4*s*t - 14*m^2*s^2*t + 7*s^3*t + 8*s^2*t^2))/((m^2 - s)*t^2))*(X3*Y2*Y4) +
  (-2*(m^2 - s)^2*s^2*(4*m^4 - 8*m^2*s + 4*s^2 + 5*s*t))*(X3*Y2) +
  ((-2*s^2*(m^4 - 2*m^2*s + s^2 + s*t)*(2*m^8 - 8*m^6*s + 12*m^4*s^2 - 8*m^2*s^3 + 2*s^4 + 9*m^4*s*t - 18*m^2*s^2*t + 9*s^3*t + 8*s^2*t^2))/((m^2 - s)*t))*(X3*Y4) +
  (-4*(m^2 - s)^2*s^2*t*(m^4 - 2*m^2*s + s^2 + s*t))*(X3) +
  (2*(m^2 - s)*s^3*t*(m^4 - 2*m^2*s + s^2 + s*t))*(X4) +
  (2*(m^2 - s)^2*s^3*t)*(Y2^2) +
  ((2*s^2*(2*m^12 - 12*m^10*s + 30*m^8*s^2 - 40*m^6*s^3 + 30*m^4*s^4 - 12*m^2*s^5 + 2*s^6 + 7*m^8*s*t - 28*m^6*s^2*t + 42*m^4*s^3*t - 28*m^2*s^4*t + 7*s^5*t + 10*m^4*s^2*t^2 - 20*m^2*s^3*t^2 + 10*s^4*t^2 + 4*s^3*t^3))/((m^2 - s)*t))*(Y2*Y4) +
  (4*(m^2 - s)^2*s^2*t*(m^4 - 2*m^2*s + s^2 + s*t))*(Y2) +
  ((2*s^3*t*(m^4 - 2*m^2*s + s^2 + s*t)*(3*m^4 - 6*m^2*s + 3*s^2 + 2*s*t))/(m^2 - s))*(Y4) +
  (-1/2*((m^2 - s)^2*(m^4 - 2*m^2*s + s^2 + s*t)*(2*m^8 - 8*m^6*s + 12*m^4*s^2 - 8*m^2*s^3 + 2*s^4 - 3*s^2*t^2)))*(1);

(* N72; extra denominators: B C *)
N72 =
  ((32*s^4)/(m^2 - s)^2)*(X3^4*Y2^2) +
  ((16*s^3*(m^4 - 2*m^2*s + s^2 + 2*s*t))/(m^2 - s)^2)*(X3^4*Y2) +
  ((8*s^3*t*(m^4 - 2*m^2*s + s^2 + s*t))/(m^2 - s)^2)*(X3^4) +
  ((32*s^4)/(m^2 - s)^2)*(X3^3*Y2^2*Y4) +
  ((16*s^2*(3*m^4 - 8*m^2*s + 5*s^2 + 4*s*t))/(m^2 - s))*(X3^3*Y2^2) +
  ((16*s^3*(m^4 - 2*m^2*s + s^2 + 2*s*t))/(m^2 - s)^2)*(X3^3*Y2*Y4) +
  ((8*s*(2*m^8 - 11*m^6*s + 21*m^4*s^2 - 17*m^2*s^3 + 5*s^4 + 9*m^4*s*t - 23*m^2*s^2*t + 14*s^3*t + 8*s^2*t^2))/(m^2 - s))*(X3^3*Y2) +
  ((8*s^3*t*(m^4 - 2*m^2*s + s^2 + s*t))/(m^2 - s)^2)*(X3^3*Y4) +
  ((4*s*t*(m^4 - 2*m^2*s + s^2 + s*t)*(2*m^4 - 7*m^2*s + 5*s^2 + 4*s*t))/(m^2 - s))*(X3^3) +
  ((16*s^2*(2*m^4 - 7*m^2*s + 5*s^2 + 4*s*t))/(m^2 - s))*(X3^2*Y2^2*Y4) +
  (-8*s*(6*m^6 - 21*m^4*s + 24*m^2*s^2 - 8*s^3 - 4*m^4*t + 17*m^2*s*t - 13*s^2*t - 5*s*t^2))*(X3^2*Y2^2) +
  ((8*s*(4*m^12*s - 22*m^10*s^2 + 50*m^8*s^3 - 60*m^6*s^4 + 40*m^4*s^5 - 14*m^2*s^6 + 2*s^7 - 30*m^10*s*t + 148*m^8*s^2*t - 287*m^6*s^3*t + 273*m^4*s^4*t - 127*m^2*s^5*t + 23*s^6*t + 2*m^10*t^2 + 40*m^8*s*t^2 - 224*m^6*s^2*t^2 + 397*m^4*s^3*t^2 - 288*m^2*s^4*t^2 + 73*s^5*t^2 - 2*m^8*t^3 - 21*m^6*s*t^3 + 148*m^4*s^2*t^3 - 225*m^2*s^3*t^3 + 92*s^4*t^3 + 3*m^4*s*t^4 - 51*m^2*s^2*t^4 + 48*s^3*t^4 + 8*s^2*t^5))/((m^2 - s)*(m^2 - s - t)*t^2))*(X3^2*Y2*Y4) +
  (4*s*(12*m^8 - 44*m^6*s + 60*m^4*s^2 - 36*m^2*s^3 + 8*s^4 - 22*m^6*t + 75*m^4*s*t - 84*m^2*s^2*t + 29*s^3*t + 10*m^4*t^2 - 41*m^2*s*t^2 + 31*s^2*t^2 + 10*s*t^3))*(X3^2*Y2) +
  ((4*s*(4*m^16 - 30*m^14*s + 98*m^12*s^2 - 182*m^10*s^3 + 210*m^8*s^4 - 154*m^6*s^5 + 70*m^4*s^6 - 18*m^2*s^7 + 2*s^8 - 30*m^14*t + 208*m^12*s*t - 613*m^10*s^2*t + 995*m^8*s^3*t - 960*m^6*s^4*t + 550*m^4*s^5*t - 173*m^2*s^6*t + 23*s^7*t + 50*m^12*t^2 - 350*m^10*s*t^2 + 989*m^8*s^2*t^2 - 1449*m^6*s^3*t^2 + 1163*m^4*s^4*t^2 - 485*m^2*s^5*t^2 + 82*s^6*t^2 - 33*m^10*t^3 + 255*m^8*s*t^3 - 734*m^6*s^2*t^3 + 983*m^4*s^3*t^3 - 615*m^2*s^4*t^3 + 144*s^5*t^3 + 7*m^8*t^4 - 89*m^6*s*t^4 + 301*m^4*s^2*t^4 - 363*m^2*s^3*t^4 + 136*s^4*t^4 + 13*m^4*s*t^5 - 78*m^2*s^2*t^5 + 65*s^3*t^5 + 12*s^2*t^6))/((m^2 - s)*(m^2 - s - t)*t^2))*(X3^2*Y4) +
  (2*s*t*(12*m^8 - 44*m^6*s + 60*m^4*s^2 - 36*m^2*s^3 + 8*s^4 - 16*m^6*t + 54*m^4*s*t - 60*m^2*s^2*t + 21*s^3*t + 6*m^4*t^2 - 24*m^2*s*t^2 + 18*s^2*t^2 + 5*s*t^3))*(X3^2) +
  ((-2*(m^2 - s)*s*(4*m^12 - 22*m^10*s + 50*m^8*s^2 - 60*m^6*s^3 + 40*m^4*s^4 - 14*m^2*s^5 + 2*s^6 - 30*m^10*t + 144*m^8*s*t - 273*m^6*s^2*t + 255*m^4*s^3*t - 117*m^2*s^4*t + 21*s^5*t + 50*m^8*t^2 - 220*m^6*s*t^2 + 351*m^4*s^2*t^2 - 240*m^2*s^3*t^2 + 59*s^4*t^2 - 35*m^6*t^3 + 145*m^4*s*t^3 - 185*m^2*s^2*t^3 + 71*s^3*t^3 + 9*m^4*t^4 - 48*m^2*s*t^4 + 39*s^2*t^4 + 8*s*t^5))/((m^2 - s - t)*t))*(X3*X4) +
  ((-8*s*(4*m^12 - 22*m^10*s + 50*m^8*s^2 - 60*m^6*s^3 + 40*m^4*s^4 - 14*m^2*s^5 + 2*s^6 - 30*m^10*t + 148*m^8*s*t - 287*m^6*s^2*t + 273*m^4*s^3*t - 127*m^2*s^4*t + 23*s^5*t + 58*m^8*t^2 - 282*m^6*s*t^2 + 483*m^4*s^2*t^2 - 347*m^2*s^3*t^2 + 88*s^4*t^2 - 49*m^6*t^3 + 245*m^4*s*t^3 - 343*m^2*s^2*t^3 + 138*s^3*t^3 + 15*m^4*t^4 - 109*m^2*s*t^4 + 94*s^2*t^4 + 23*s*t^5))/((m^2 - s - t)*t^2))*(X3*Y2^2*Y4) +
  (-8*(m^2 - s)*s*(2*m^2 - s - t)*(2*m^4 - 4*m^2*s + 2*s^2 - 2*m^2*t + 3*s*t + t^2))*(X3*Y2^2) +
  ((4*s*(4*m^14 - 26*m^12*s + 72*m^10*s^2 - 110*m^8*s^3 + 100*m^6*s^4 - 54*m^4*s^5 + 16*m^2*s^6 - 2*s^7 - 30*m^12*t + 178*m^10*s*t - 435*m^8*s^2*t + 560*m^6*s^3*t - 400*m^4*s^4*t + 150*m^2*s^5*t - 23*s^6*t + 70*m^10*t^2 - 408*m^8*s*t^2 + 911*m^6*s^2*t^2 - 980*m^4*s^3*t^2 + 509*m^2*s^4*t^2 - 102*s^5*t^2 - 93*m^8*t^3 + 542*m^6*s*t^3 - 1054*m^4*s^2*t^3 + 837*m^2*s^3*t^3 - 232*s^4*t^3 + 65*m^6*t^4 - 418*m^4*s*t^4 + 641*m^2*s^2*t^4 - 276*s^3*t^4 - 18*m^4*t^5 + 179*m^2*s*t^5 - 161*s^2*t^5 - 36*s*t^6))/((m^2 - s - t)*t^2))*(X3*Y2*Y4) +
  (4*(m^2 - s)*s*(m^2 - s - 2*t)*(2*m^2 - s - t)*(2*m^4 - 4*m^2*s + 2*s^2 - 2*m^2*t + 3*s*t + t^2))*(X3*Y2) +
  ((-2*s*(12*m^12 - 76*m^10*s + 196*m^8*s^2 - 264*m^6*s^3 + 196*m^4*s^4 - 76*m^2*s^5 + 12*s^6 - 20*m^10*t + 162*m^8*s*t - 434*m^6*s^2*t + 525*m^4*s^3*t - 296*m^2*s^4*t + 63*s^5*t + 20*m^8*t^2 - 200*m^6*s*t^2 + 482*m^4*s^2*t^2 - 432*m^2*s^3*t^2 + 130*s^4*t^2 - 10*m^6*t^3 + 155*m^4*s*t^3 - 280*m^2*s^2*t^3 + 132*s^3*t^3 + 2*m^4*t^4 - 68*m^2*s*t^4 + 66*s^2*t^4 + 13*s*t^5))/(m^2 - s - t))*(X3*Y4) +
  (2*(m^2 - s)*s*(m^2 - s - t)*(2*m^2 - s - t)*t*(2*m^4 - 4*m^2*s + 2*s^2 - 2*m^2*t + 3*s*t + t^2))*(X3) +
  ((m^2 - s)^2*s*(m^2 - s - t)*(2*m^2 - s - t)*(2*m^4 - 4*m^2*s + 2*s^2 - 2*m^2*t + 3*s*t + t^2))*(X4) +
  (-32*(m^2 - s)^2)*(Y2^6) +
  (-32*(m^2 - s)*s)*(Y2^5*Y4) +
  (96*(m^2 - s)^2*(m^2 - s - t))*(Y2^5) +
  (96*(m^2 - s)*s*(m^2 - s - t))*(Y2^4*Y4) +
  (-120*(m^2 - s)^2*(m^2 - s - t)^2)*(Y2^4) +
  (-120*(m^2 - s)*s*(m^2 - s - t)^2)*(Y2^3*Y4) +
  (80*(m^2 - s)^2*(m^2 - s - t)^3)*(Y2^3) +
  (80*(m^2 - s)*s*(m^2 - s - t)^3)*(Y2^2*Y4) +
  (-2*(m^2 - s)^2*(16*m^8 - 64*m^6*s + 96*m^4*s^2 - 64*m^2*s^3 + 16*s^4 - 60*m^6*t + 182*m^4*s*t - 184*m^2*s^2*t + 62*s^3*t + 90*m^4*t^2 - 180*m^2*s*t^2 + 91*s^2*t^2 - 60*m^2*t^3 + 60*s*t^3 + 15*t^4))*(Y2^2) +
  (-2*(m^2 - s)*s*(14*m^8 - 56*m^6*s + 84*m^4*s^2 - 56*m^2*s^3 + 14*s^4 - 60*m^6*t + 178*m^4*s*t - 176*m^2*s^2*t + 58*s^3*t + 90*m^4*t^2 - 180*m^2*s*t^2 + 89*s^2*t^2 - 60*m^2*t^3 + 60*s*t^3 + 15*t^4))*(Y2*Y4) +
  (2*(m^2 - s)^2*(m^2 - s - t)*(4*m^8 - 16*m^6*s + 24*m^4*s^2 - 16*m^2*s^3 + 4*s^4 - 12*m^6*t + 38*m^4*s*t - 40*m^2*s^2*t + 14*s^3*t + 18*m^4*t^2 - 36*m^2*s*t^2 + 19*s^2*t^2 - 12*m^2*t^3 + 12*s*t^3 + 3*t^4))*(Y2) +
  (-((m^2 - s)*s*(m^2 - s - t)*(2*m^6*s - 6*m^4*s^2 + 6*m^2*s^3 - 2*s^4 + 14*m^6*t - 40*m^4*s*t + 39*m^2*s^2*t - 13*s^3*t - 26*m^4*t^2 + 52*m^2*s*t^2 - 25*s^2*t^2 + 19*m^2*t^3 - 19*s*t^3 - 5*t^4)))*(Y4) +
  (-1/2*((m^2 - s)^2*(m^2 - s - t)^2*(2*m^8 - 8*m^6*s + 12*m^4*s^2 - 8*m^2*s^3 + 2*s^4 - 4*m^6*t + 14*m^4*s*t - 16*m^2*s^2*t + 6*s^3*t + 6*m^4*t^2 - 12*m^2*s*t^2 + 7*s^2*t^2 - 4*m^2*t^3 + 4*s*t^3 + t^4)))*(1);

(* N73 ; extra denominators: A D *)
N73 =
  ((-4*m^8*(m^2 - s)^2)/s)*(X2^2*X3) +
  ((2*m^8*(m^2 - s)^2*t)/s)*(X2^2) +
  (-32*(m^2 - s)*s)*(X2*X3^5) +
  ((32*(m^2 - s)*s^2)/t)*(X2*X3^4*X4) +
  ((-32*(m^2 - s)*s^2)/t)*(X2*X3^4*Y4) +
  (16*(m^2 - s)*(m^4 - 7*m^2*s + 6*s^2 + 6*s*t))*(X2*X3^4) +
  ((-16*(m^2 - s)*s*(m^4 - 6*m^2*s + 5*s^2 + 5*s*t))/t)*(X2*X3^3*X4) +
  ((16*(m^2 - s)*s*(m^4 - 6*m^2*s + 5*s^2 + 5*s*t))/t)*(X2*X3^3*Y4) +
  ((8*(m^2 - s)*(m^8 + m^6*s - 19*m^4*s^2 + 31*m^2*s^3 - 13*s^4 - 3*m^4*s*t + 31*m^2*s^2*t - 28*s^3*t - 14*s^2*t^2))/s)*(X2*X3^3) +
  ((8*s*(4*m^10*s - 18*m^8*s^2 + 32*m^6*s^3 - 28*m^4*s^4 + 12*m^2*s^5 - 2*s^6 - 4*m^10*t + 26*m^8*s*t - 52*m^6*s^2*t + 45*m^4*s^3*t - 18*m^2*s^4*t + 3*s^5*t + 3*m^8*t^2 - 28*m^6*s*t^2 + 66*m^4*s^2*t^2 - 52*m^2*s^3*t^2 + 15*s^4*t^2 + 9*m^4*s*t^3 - 18*m^2*s^2*t^3 + 9*s^3*t^3))/((m^2 - s)*t^2))*(X2*X3^2*X4) +
  ((-8*s*(4*m^10*s - 18*m^8*s^2 + 32*m^6*s^3 - 28*m^4*s^4 + 12*m^2*s^5 - 2*s^6 - 4*m^10*t + 26*m^8*s*t - 52*m^6*s^2*t + 45*m^4*s^3*t - 18*m^2*s^4*t + 3*s^5*t + 3*m^8*t^2 - 28*m^6*s*t^2 + 66*m^4*s^2*t^2 - 52*m^2*s^3*t^2 + 15*s^4*t^2 + 9*m^4*s*t^3 - 18*m^2*s^2*t^3 + 9*s^3*t^3))/((m^2 - s)*t^2))*(X2*X3^2*Y4) +
  ((4*(m^2 - s)*(m^10 - m^8*s - 20*m^6*s^2 + 52*m^4*s^3 - 44*m^2*s^4 + 12*s^5 - 2*m^8*t - 2*m^6*s*t + 58*m^4*s^2*t - 102*m^2*s^3*t + 44*s^4*t + 3*m^4*s*t^2 - 51*m^2*s^2*t^2 + 48*s^3*t^2 + 16*s^2*t^3))/s)*(X2*X3^2) +
  ((-4*s*(4*m^14 - 26*m^12*s + 72*m^10*s^2 - 110*m^8*s^3 + 100*m^6*s^4 - 54*m^4*s^5 + 16*m^2*s^6 - 2*s^7 + 6*m^12*t - 16*m^10*s*t - m^8*s^2*t + 44*m^6*s^3*t - 56*m^4*s^4*t + 28*m^2*s^5*t - 5*s^6*t - 8*m^10*t^2 + 58*m^8*s*t^2 - 116*m^6*s^2*t^2 + 95*m^4*s^3*t^2 - 34*m^2*s^4*t^2 + 5*s^5*t^2 + 3*m^8*t^3 - 32*m^6*s*t^3 + 78*m^4*s^2*t^3 - 56*m^2*s^3*t^3 + 15*s^4*t^3 + 7*m^4*s*t^4 - 14*m^2*s^2*t^4 + 7*s^3*t^4))/((m^2 - s)*t^2))*(X2*X3*X4) +
  ((8*m^8*(m^2 - s)^2)/s)*(X2*X3*Y2) +
  ((4*s*(4*m^14 - 26*m^12*s + 72*m^10*s^2 - 110*m^8*s^3 + 100*m^6*s^4 - 54*m^4*s^5 + 16*m^2*s^6 - 2*s^7 + 6*m^12*t - 16*m^10*s*t - m^8*s^2*t + 44*m^6*s^3*t - 56*m^4*s^4*t + 28*m^2*s^5*t - 5*s^6*t - 8*m^10*t^2 + 58*m^8*s*t^2 - 116*m^6*s^2*t^2 + 95*m^4*s^3*t^2 - 34*m^2*s^4*t^2 + 5*s^5*t^2 + 3*m^8*t^3 - 32*m^6*s*t^3 + 78*m^4*s^2*t^3 - 56*m^2*s^3*t^3 + 15*s^4*t^3 + 7*m^4*s*t^4 - 14*m^2*s^2*t^4 + 7*s^3*t^4))/((m^2 - s)*t^2))*(X2*X3*Y4) +
  ((-2*(m^2 - s)*(8*m^8*s^2 - 28*m^6*s^3 + 36*m^4*s^4 - 20*m^2*s^5 + 4*s^6 + m^10*t - m^8*s*t - 40*m^6*s^2*t + 108*m^4*s^3*t - 94*m^2*s^4*t + 26*s^5*t - m^8*t^2 - m^6*s*t^2 + 59*m^4*s^2*t^2 - 111*m^2*s^3*t^2 + 49*s^4*t^2 + m^4*s*t^3 - 37*m^2*s^2*t^3 + 36*s^3*t^3 + 9*s^2*t^4))/s)*(X2*X3) +
  ((2*s*(4*m^14 - 26*m^12*s + 72*m^10*s^2 - 110*m^8*s^3 + 100*m^6*s^4 - 54*m^4*s^5 + 16*m^2*s^6 - 2*s^7 + 6*m^12*t - 20*m^10*s*t + 17*m^8*s^2*t + 12*m^6*s^3*t - 28*m^4*s^4*t + 16*m^2*s^5*t - 3*s^6*t - 4*m^10*t^2 + 32*m^8*s*t^2 - 64*m^6*s^2*t^2 + 50*m^4*s^3*t^2 - 16*m^2*s^4*t^2 + 2*s^5*t^2 + m^8*t^3 - 12*m^6*s*t^3 + 30*m^4*s^2*t^3 - 20*m^2*s^3*t^3 + 5*s^4*t^3 + 2*m^4*s*t^4 - 4*m^2*s^2*t^4 + 2*s^3*t^4))/((m^2 - s)*t))*(X2*X4) +
  ((-4*m^8*(m^2 - s)^2*t)/s)*(X2*Y2) +
  ((-2*s*(4*m^14 - 26*m^12*s + 72*m^10*s^2 - 110*m^8*s^3 + 100*m^6*s^4 - 54*m^4*s^5 + 16*m^2*s^6 - 2*s^7 + 6*m^12*t - 20*m^10*s*t + 17*m^8*s^2*t + 12*m^6*s^3*t - 28*m^4*s^4*t + 16*m^2*s^5*t - 3*s^6*t - 4*m^10*t^2 + 32*m^8*s*t^2 - 64*m^6*s^2*t^2 + 50*m^4*s^3*t^2 - 16*m^2*s^4*t^2 + 2*s^5*t^2 + m^8*t^3 - 12*m^6*s*t^3 + 30*m^4*s^2*t^3 - 20*m^2*s^3*t^3 + 5*s^4*t^3 + 2*m^4*s*t^4 - 4*m^2*s^2*t^4 + 2*s^3*t^4))/((m^2 - s)*t))*(X2*Y4) +
  (2*(m^2 - s)*s*(m^2 - s - t)*(2*m^2 - s - t)*t*(2*m^4 - 4*m^2*s + 2*s^2 - 2*m^2*t + 3*s*t + t^2))*(X2) +
  (-32*(m^2 - s)^2)*(X3^6) +
  ((32*(m^2 - s)^2*s)/t)*(X3^5*X4) +
  (32*(m^2 - s)*s)*(X3^5*Y2) +
  ((-32*(m^2 - s)^2*s)/t)*(X3^5*Y4) +
  (-96*(m^2 - s)^2*(m^2 - s - t))*(X3^5) +
  ((-32*(m^2 - s)*s^2)/t)*(X3^4*X4*Y2) +
  ((80*(m^2 - s)^2*s*(m^2 - s - t))/t)*(X3^4*X4) +
  ((32*(m^2 - s)*s^2)/t)*(X3^4*Y2*Y4) +
  (-16*(m^2 - s)*(m^4 - 7*m^2*s + 6*s^2 + 6*s*t))*(X3^4*Y2) +
  ((-80*(m^2 - s)^2*s*(m^2 - s - t))/t)*(X3^4*Y4) +
  (-120*(m^2 - s)^2*(m^2 - s - t)^2)*(X3^4) +
  ((16*(m^2 - s)*s*(m^4 - 6*m^2*s + 5*s^2 + 5*s*t))/t)*(X3^3*X4*Y2) +
  ((8*s*(m^2 - s - t)*(4*m^10 - 18*m^8*s + 32*m^6*s^2 - 28*m^4*s^3 + 12*m^2*s^4 - 2*s^5 + 10*m^8*t - 32*m^6*s*t + 39*m^4*s^2*t - 22*m^2*s^3*t + 5*s^4*t - 10*m^6*t^2 + 30*m^4*s*t^2 - 26*m^2*s^2*t^2 + 8*s^3*t^2))/((m^2 - s)*t^2))*(X3^3*X4) +
  ((-16*(m^2 - s)*s*(m^4 - 6*m^2*s + 5*s^2 + 5*s*t))/t)*(X3^3*Y2*Y4) +
  ((-8*(m^2 - s)*(m^8 + m^6*s - 19*m^4*s^2 + 31*m^2*s^3 - 13*s^4 - 3*m^4*s*t + 31*m^2*s^2*t - 28*s^3*t - 14*s^2*t^2))/s)*(X3^3*Y2) +
  ((-8*s*(4*m^10 - 18*m^8*s + 32*m^6*s^2 - 28*m^4*s^3 + 12*m^2*s^4 - 2*s^5 + 10*m^8*t - 32*m^6*s*t + 39*m^4*s^2*t - 22*m^2*s^3*t + 5*s^4*t - 20*m^6*t^2 + 60*m^4*s*t^2 - 56*m^2*s^2*t^2 + 18*s^3*t^2 + 10*m^4*t^3 - 20*m^2*s*t^3 + 10*s^2*t^3))/t^2)*(X3^3*Y4) +
  (-80*(m^2 - s)^2*(m^2 - s - t)^3)*(X3^3) +
  ((-8*s*(4*m^10*s - 18*m^8*s^2 + 32*m^6*s^3 - 28*m^4*s^4 + 12*m^2*s^5 - 2*s^6 - 4*m^10*t + 26*m^8*s*t - 52*m^6*s^2*t + 45*m^4*s^3*t - 18*m^2*s^4*t + 3*s^5*t + 3*m^8*t^2 - 28*m^6*s*t^2 + 66*m^4*s^2*t^2 - 52*m^2*s^3*t^2 + 15*s^4*t^2 + 9*m^4*s*t^3 - 18*m^2*s^2*t^3 + 9*s^3*t^3))/((m^2 - s)*t^2))*(X3^2*X4*Y2) +
  ((4*s*(m^2 - s - t)*(4*m^12 - 22*m^10*s + 50*m^8*s^2 - 60*m^6*s^3 + 40*m^4*s^4 - 14*m^2*s^5 + 2*s^6 - 2*m^10*t + 14*m^8*s*t - 33*m^6*s^2*t + 35*m^4*s^3*t - 17*m^2*s^4*t + 3*s^5*t - 20*m^8*t^2 + 56*m^6*s*t^2 - 52*m^4*s^2*t^2 + 18*m^2*s^3*t^2 - 2*s^4*t^2 + 10*m^6*t^3 - 30*m^4*s*t^3 + 18*m^2*s^2*t^3 - 4*s^3*t^3))/((m^2 - s)*t^2))*(X3^2*X4) +
  ((8*s*(4*m^10*s - 18*m^8*s^2 + 32*m^6*s^3 - 28*m^4*s^4 + 12*m^2*s^5 - 2*s^6 - 4*m^10*t + 26*m^8*s*t - 52*m^6*s^2*t + 45*m^4*s^3*t - 18*m^2*s^4*t + 3*s^5*t + 3*m^8*t^2 - 28*m^6*s*t^2 + 66*m^4*s^2*t^2 - 52*m^2*s^3*t^2 + 15*s^4*t^2 + 9*m^4*s*t^3 - 18*m^2*s^2*t^3 + 9*s^3*t^3))/((m^2 - s)*t^2))*(X3^2*Y2*Y4) +
  ((-4*(m^2 - s)*(m^10 - m^8*s - 20*m^6*s^2 + 52*m^4*s^3 - 44*m^2*s^4 + 12*s^5 - 2*m^8*t - 2*m^6*s*t + 58*m^4*s^2*t - 102*m^2*s^3*t + 44*s^4*t + 3*m^4*s*t^2 - 51*m^2*s^2*t^2 + 48*s^3*t^2 + 16*s^2*t^3))/s)*(X3^2*Y2) +
  ((-4*s*(4*m^12 - 22*m^10*s + 50*m^8*s^2 - 60*m^6*s^3 + 40*m^4*s^4 - 14*m^2*s^5 + 2*s^6 + 2*m^10*t - 4*m^8*s*t - m^6*s^2*t + 7*m^4*s^3*t - 5*m^2*s^4*t + s^5*t - 30*m^8*t^2 + 104*m^6*s*t^2 - 133*m^4*s^2*t^2 + 76*m^2*s^3*t^2 - 17*s^4*t^2 + 30*m^6*t^3 - 90*m^4*s*t^3 + 82*m^2*s^2*t^3 - 26*s^3*t^3 - 10*m^4*t^4 + 20*m^2*s*t^4 - 10*s^2*t^4))/t^2)*(X3^2*Y4) +
  (-2*(m^2 - s)^2*(16*m^8 - 64*m^6*s + 96*m^4*s^2 - 64*m^2*s^3 + 16*s^4 - 60*m^6*t + 182*m^4*s*t - 184*m^2*s^2*t + 62*s^3*t + 90*m^4*t^2 - 180*m^2*s*t^2 + 91*s^2*t^2 - 60*m^2*t^3 + 60*s*t^3 + 15*t^4))*(X3^2) +
  ((4*s*(4*m^14 - 26*m^12*s + 72*m^10*s^2 - 110*m^8*s^3 + 100*m^6*s^4 - 54*m^4*s^5 + 16*m^2*s^6 - 2*s^7 + 6*m^12*t - 16*m^10*s*t - m^8*s^2*t + 44*m^6*s^3*t - 56*m^4*s^4*t + 28*m^2*s^5*t - 5*s^6*t - 8*m^10*t^2 + 58*m^8*s*t^2 - 116*m^6*s^2*t^2 + 95*m^4*s^3*t^2 - 34*m^2*s^4*t^2 + 5*s^5*t^2 + 3*m^8*t^3 - 32*m^6*s*t^3 + 78*m^4*s^2*t^3 - 56*m^2*s^3*t^3 + 15*s^4*t^3 + 7*m^4*s*t^4 - 14*m^2*s^2*t^4 + 7*s^3*t^4))/((m^2 - s)*t^2))*(X3*X4*Y2) +
  ((-2*s*(4*m^14 - 26*m^12*s + 72*m^10*s^2 - 110*m^8*s^3 + 100*m^6*s^4 - 54*m^4*s^5 + 16*m^2*s^6 - 2*s^7 + 14*m^10*s*t - 65*m^8*s^2*t + 120*m^6*s^3*t - 110*m^4*s^4*t + 50*m^2*s^5*t - 9*s^6*t - 18*m^10*t^2 + 52*m^8*s*t^2 - 31*m^6*s^2*t^2 - 35*m^4*s^3*t^2 + 45*m^2*s^4*t^2 - 13*s^5*t^2 + 20*m^8*t^3 - 56*m^6*s*t^3 + 35*m^4*s^2*t^3 + 8*m^2*s^3*t^3 - 7*s^4*t^3 - 5*m^6*t^4 + 15*m^4*s*t^4 - 3*m^2*s^2*t^4 - s^3*t^4))/((m^2 - s)*t))*(X3*X4) +
  ((-4*m^8*(m^2 - s)^2)/s)*(X3*Y2^2) +
  ((-4*s*(4*m^14 - 26*m^12*s + 72*m^10*s^2 - 110*m^8*s^3 + 100*m^6*s^4 - 54*m^4*s^5 + 16*m^2*s^6 - 2*s^7 + 6*m^12*t - 16*m^10*s*t - m^8*s^2*t + 44*m^6*s^3*t - 56*m^4*s^4*t + 28*m^2*s^5*t - 5*s^6*t - 8*m^10*t^2 + 58*m^8*s*t^2 - 116*m^6*s^2*t^2 + 95*m^4*s^3*t^2 - 34*m^2*s^4*t^2 + 5*s^5*t^2 + 3*m^8*t^3 - 32*m^6*s*t^3 + 78*m^4*s^2*t^3 - 56*m^2*s^3*t^3 + 15*s^4*t^3 + 7*m^4*s*t^4 - 14*m^2*s^2*t^4 + 7*s^3*t^4))/((m^2 - s)*t^2))*(X3*Y2*Y4) +
  ((2*(m^2 - s)*(8*m^8*s^2 - 28*m^6*s^3 + 36*m^4*s^4 - 20*m^2*s^5 + 4*s^6 + m^10*t - m^8*s*t - 40*m^6*s^2*t + 108*m^4*s^3*t - 94*m^2*s^4*t + 26*s^5*t - m^8*t^2 - m^6*s*t^2 + 59*m^4*s^2*t^2 - 111*m^2*s^3*t^2 + 49*s^4*t^2 + m^4*s*t^3 - 37*m^2*s^2*t^3 + 36*s^3*t^3 + 9*s^2*t^4))/s)*(X3*Y2) +
  (2*s*(16*m^10 - 70*m^8*s + 122*m^6*s^2 - 106*m^4*s^3 + 46*m^2*s^4 - 8*s^5 - 30*m^8*t + 112*m^6*s*t - 153*m^4*s^2*t + 92*m^2*s^3*t - 21*s^4*t + 20*m^6*t^2 - 60*m^4*s*t^2 + 56*m^2*s^2*t^2 - 18*s^3*t^2 - 5*m^4*t^3 + 10*m^2*s*t^3 - 5*s^2*t^3))*(X3*Y4) +
  (-2*(m^2 - s)^2*(m^2 - s - t)*(4*m^8 - 16*m^6*s + 24*m^4*s^2 - 16*m^2*s^3 + 4*s^4 - 12*m^6*t + 38*m^4*s*t - 40*m^2*s^2*t + 14*s^3*t + 18*m^4*t^2 - 36*m^2*s*t^2 + 19*s^2*t^2 - 12*m^2*t^3 + 12*s*t^3 + 3*t^4))*(X3) +
  ((-2*s*(4*m^14 - 26*m^12*s + 72*m^10*s^2 - 110*m^8*s^3 + 100*m^6*s^4 - 54*m^4*s^5 + 16*m^2*s^6 - 2*s^7 + 6*m^12*t - 20*m^10*s*t + 17*m^8*s^2*t + 12*m^6*s^3*t - 28*m^4*s^4*t + 16*m^2*s^5*t - 3*s^6*t - 4*m^10*t^2 + 32*m^8*s*t^2 - 64*m^6*s^2*t^2 + 50*m^4*s^3*t^2 - 16*m^2*s^4*t^2 + 2*s^5*t^2 + m^8*t^3 - 12*m^6*s*t^3 + 30*m^4*s^2*t^3 - 20*m^2*s^3*t^3 + 5*s^4*t^3 + 2*m^4*s*t^4 - 4*m^2*s^2*t^4 + 2*s^3*t^4))/((m^2 - s)*t))*(X4*Y2) +
  (-((s*(m^2 - s - t)*(2*m^10*s - 10*m^8*s^2 + 20*m^6*s^3 - 20*m^4*s^4 + 10*m^2*s^5 - 2*s^6 - 2*m^10*t + 2*m^8*s*t + 11*m^6*s^2*t - 25*m^4*s^3*t + 19*m^2*s^4*t - 5*s^5*t + 4*m^8*t^2 - 8*m^6*s*t^2 - 2*m^4*s^2*t^2 + 10*m^2*s^3*t^2 - 4*s^4*t^2 - m^6*t^3 + 3*m^4*s*t^3 + m^2*s^2*t^3 - s^3*t^3))/(m^2 - s)))*(X4) +
  ((2*m^8*(m^2 - s)^2*t)/s)*(Y2^2) +
  ((2*s*(4*m^14 - 26*m^12*s + 72*m^10*s^2 - 110*m^8*s^3 + 100*m^6*s^4 - 54*m^4*s^5 + 16*m^2*s^6 - 2*s^7 + 6*m^12*t - 20*m^10*s*t + 17*m^8*s^2*t + 12*m^6*s^3*t - 28*m^4*s^4*t + 16*m^2*s^5*t - 3*s^6*t - 4*m^10*t^2 + 32*m^8*s*t^2 - 64*m^6*s^2*t^2 + 50*m^4*s^3*t^2 - 16*m^2*s^4*t^2 + 2*s^5*t^2 + m^8*t^3 - 12*m^6*s*t^3 + 30*m^4*s^2*t^3 - 20*m^2*s^3*t^3 + 5*s^4*t^3 + 2*m^4*s*t^4 - 4*m^2*s^2*t^4 + 2*s^3*t^4))/((m^2 - s)*t))*(Y2*Y4) +
  (-2*(m^2 - s)*s*(m^2 - s - t)*(2*m^2 - s - t)*t*(2*m^4 - 4*m^2*s + 2*s^2 - 2*m^2*t + 3*s*t + t^2))*(Y2) +
  ((m^2 - s)^2*s*(m^2 - s - t)*(2*m^2 - s - t)*(2*m^4 - 4*m^2*s + 2*s^2 - 2*m^2*t + 3*s*t + t^2))*(Y4) +
  (-1/2*((m^2 - s)^2*(m^2 - s - t)^2*(2*m^8 - 8*m^6*s + 12*m^4*s^2 - 8*m^2*s^3 + 2*s^4 - 4*m^6*t + 14*m^4*s*t - 16*m^2*s^2*t + 6*s^3*t + 6*m^4*t^2 - 12*m^2*s*t^2 + 7*s^2*t^2 - 4*m^2*t^3 + 4*s*t^3 + t^4)))*(1);

(* N74 ; extra denominators: D E *)
N74 =
  ((4*m^8*(m^2 - s - t)^2)/(2*m^2 - s - t))*(X2^2*X3) +
  (-32*(m^2 - s - t)*(2*m^2 - s - t))*(X2*X3^5) +
  ((32*s*(m^2 - s - t)*(2*m^2 - s - t))/t)*(X2*X3^4*X4) +
  ((-32*s*(m^2 - s - t)*(2*m^2 - s - t))/t)*(X2*X3^4*Y4) +
  (-16*(m^2 - s - t)*(11*m^4 - 17*m^2*s + 6*s^2 - 15*m^2*t + 11*s*t + 5*t^2))*(X2*X3^4) +
  ((16*s*(m^2 - s - t)*(9*m^4 - 14*m^2*s + 5*s^2 - 12*m^2*t + 9*s*t + 4*t^2))/t)*(X2*X3^3*X4) +
  ((-16*s*(m^2 - s - t)*(9*m^4 - 14*m^2*s + 5*s^2 - 12*m^2*t + 9*s*t + 4*t^2))/t)*(X2*X3^3*Y4) +
  ((-8*(m^2 - s - t)*(33*m^8 - 119*m^6*s + 145*m^4*s^2 - 73*m^2*s^3 + 13*s^4 - 101*m^6*t + 255*m^4*s*t - 198*m^2*s^2*t + 48*s^3*t + 110*m^4*t^2 - 177*m^2*s*t^2 + 66*s^2*t^2 - 52*m^2*t^3 + 40*s*t^3 + 9*t^4))/(2*m^2 - s - t))*(X2*X3^3) +
  ((8*s*(4*m^10*s - 18*m^8*s^2 + 32*m^6*s^3 - 28*m^4*s^4 + 12*m^2*s^5 - 2*s^6 + 12*m^10*t - 58*m^8*s*t + 122*m^6*s^2*t - 133*m^4*s^3*t + 72*m^2*s^4*t - 15*s^5*t - 32*m^8*t^2 + 152*m^6*s*t^2 - 243*m^4*s^2*t^2 + 172*m^2*s^3*t^2 - 45*s^4*t^2 + 62*m^6*t^3 - 199*m^4*s*t^3 + 204*m^2*s^2*t^3 - 70*s^3*t^3 - 61*m^4*t^4 + 120*m^2*s*t^4 - 60*s^2*t^4 + 28*m^2*t^5 - 27*s*t^5 - 5*t^6))/((m^2 - s - t)*t^2))*(X2*X3^2*X4) +
  ((-8*s*(4*m^10*s - 18*m^8*s^2 + 32*m^6*s^3 - 28*m^4*s^4 + 12*m^2*s^5 - 2*s^6 + 12*m^10*t - 58*m^8*s*t + 122*m^6*s^2*t - 133*m^4*s^3*t + 72*m^2*s^4*t - 15*s^5*t - 32*m^8*t^2 + 152*m^6*s*t^2 - 243*m^4*s^2*t^2 + 172*m^2*s^3*t^2 - 45*s^4*t^2 + 62*m^6*t^3 - 199*m^4*s*t^3 + 204*m^2*s^2*t^3 - 70*s^3*t^3 - 61*m^4*t^4 + 120*m^2*s*t^4 - 60*s^2*t^4 + 28*m^2*t^5 - 27*s*t^5 - 5*t^6))/((m^2 - s - t)*t^2))*(X2*X3^2*Y4) +
  ((-4*(m^2 - s - t)*(15*m^10 - 95*m^8*s + 196*m^6*s^2 - 180*m^4*s^3 + 76*m^2*s^4 - 12*s^5 - 80*m^8*t + 335*m^6*s*t - 473*m^4*s^2*t + 273*m^2*s^3*t - 55*s^4*t + 139*m^6*t^2 - 406*m^4*s*t^2 + 363*m^2*s^2*t^2 - 100*s^3*t^2 - 113*m^4*t^3 + 211*m^2*s*t^3 - 90*s^2*t^3 + 45*m^2*t^4 - 40*s*t^4 - 7*t^5))/(2*m^2 - s - t))*(X2*X3^2) +
  ((4*s*(m^2 - s - t)*(2*m^8*s - 8*m^6*s^2 + 12*m^4*s^3 - 8*m^2*s^4 + 2*s^5 + 4*m^8*t - 16*m^6*s*t + 29*m^4*s^2*t - 26*m^2*s^3*t + 9*s^4*t - 4*m^6*t^2 + 28*m^4*s*t^2 - 36*m^2*s^2*t^2 + 17*s^3*t^2 + 11*m^4*t^3 - 26*m^2*s*t^3 + 17*s^2*t^3 - 8*m^2*t^4 + 9*s*t^4 + 2*t^5))/t^2)*(X2*X3*X4) +
  ((-8*m^8*(m^2 - s - t)^2)/(2*m^2 - s - t))*(X2*X3*Y2) +
  ((-4*s*(m^2 - s - t)*(2*m^8*s - 8*m^6*s^2 + 12*m^4*s^3 - 8*m^2*s^4 + 2*s^5 + 4*m^8*t - 16*m^6*s*t + 29*m^4*s^2*t - 26*m^2*s^3*t + 9*s^4*t - 4*m^6*t^2 + 28*m^4*s*t^2 - 36*m^2*s^2*t^2 + 17*s^3*t^2 + 11*m^4*t^3 - 26*m^2*s*t^3 + 17*s^2*t^3 - 8*m^2*t^4 + 9*s*t^4 + 2*t^5))/t^2)*(X2*X3*Y4) +
  ((2*(m^2 - s - t)^2*(16*m^8*s - 48*m^6*s^2 + 52*m^4*s^3 - 24*m^2*s^4 + 4*s^5 + 15*m^8*t - 80*m^6*s*t + 132*m^4*s^2*t - 84*m^2*s^3*t + 18*s^4*t - 32*m^6*t^2 + 108*m^4*s*t^2 - 108*m^2*s^2*t^2 + 32*s^3*t^2 + 28*m^4*t^3 - 60*m^2*s*t^3 + 28*s^2*t^3 - 12*m^2*t^4 + 12*s*t^4 + 2*t^5))/(2*m^2 - s - t))*(X2*X3) +
  (-32*(m^2 - s - t)^2)*(X3^6) +
  ((32*s*(m^2 - s - t)^2)/t)*(X3^5*X4) +
  (32*(m^2 - s - t)*(2*m^2 - s - t))*(X3^5*Y2) +
  ((-32*s*(m^2 - s - t)^2)/t)*(X3^5*Y4) +
  (-96*(m^2 - s - t)^3)*(X3^5) +
  ((-32*s*(m^2 - s - t)*(2*m^2 - s - t))/t)*(X3^4*X4*Y2) +
  ((80*s*(m^2 - s - t)^3)/t)*(X3^4*X4) +
  ((32*s*(m^2 - s - t)*(2*m^2 - s - t))/t)*(X3^4*Y2*Y4) +
  (16*(m^2 - s - t)*(11*m^4 - 17*m^2*s + 6*s^2 - 15*m^2*t + 11*s*t + 5*t^2))*(X3^4*Y2) +
  ((-80*s*(m^2 - s - t)^3)/t)*(X3^4*Y4) +
  (-120*(m^2 - s - t)^4)*(X3^4) +
  ((-16*s*(m^2 - s - t)*(9*m^4 - 14*m^2*s + 5*s^2 - 12*m^2*t + 9*s*t + 4*t^2))/t)*(X3^3*X4*Y2) +
  ((8*s*(2*m^8*s - 8*m^6*s^2 + 12*m^4*s^3 - 8*m^2*s^4 + 2*s^5 + 8*m^8*t - 36*m^6*s*t + 63*m^4*s^2*t - 50*m^2*s^3*t + 15*s^4*t - 28*m^6*t^2 + 98*m^4*s*t^2 - 110*m^2*s^2*t^2 + 42*s^3*t^2 + 47*m^4*t^3 - 102*m^2*s*t^3 + 56*s^2*t^3 - 34*m^2*t^4 + 36*s*t^4 + 9*t^5))/t^2)*(X3^3*X4) +
  ((16*s*(m^2 - s - t)*(9*m^4 - 14*m^2*s + 5*s^2 - 12*m^2*t + 9*s*t + 4*t^2))/t)*(X3^3*Y2*Y4) +
  ((8*(m^2 - s - t)*(33*m^8 - 119*m^6*s + 145*m^4*s^2 - 73*m^2*s^3 + 13*s^4 - 101*m^6*t + 255*m^4*s*t - 198*m^2*s^2*t + 48*s^3*t + 110*m^4*t^2 - 177*m^2*s*t^2 + 66*s^2*t^2 - 52*m^2*t^3 + 40*s*t^3 + 9*t^4))/(2*m^2 - s - t))*(X3^3*Y2) +
  ((-8*s*(2*m^10*s - 10*m^8*s^2 + 20*m^6*s^3 - 20*m^4*s^4 + 10*m^2*s^5 - 2*s^6 + 8*m^10*t - 44*m^8*s*t + 99*m^6*s^2*t - 113*m^4*s^3*t + 65*m^2*s^4*t - 15*s^5*t - 38*m^8*t^2 + 166*m^6*s*t^2 - 268*m^4*s^2*t^2 + 192*m^2*s^3*t^2 - 52*s^4*t^2 + 87*m^6*t^3 - 269*m^4*s*t^3 + 278*m^2*s^2*t^3 - 96*s^3*t^3 - 94*m^4*t^4 + 190*m^2*s*t^4 - 96*s^2*t^4 + 49*m^2*t^5 - 49*s*t^5 - 10*t^6))/((m^2 - s - t)*t^2))*(X3^3*Y4) +
  (-80*(m^2 - s - t)^5)*(X3^3) +
  ((-8*s*(4*m^10*s - 18*m^8*s^2 + 32*m^6*s^3 - 28*m^4*s^4 + 12*m^2*s^5 - 2*s^6 + 12*m^10*t - 58*m^8*s*t + 122*m^6*s^2*t - 133*m^4*s^3*t + 72*m^2*s^4*t - 15*s^5*t - 32*m^8*t^2 + 152*m^6*s*t^2 - 243*m^4*s^2*t^2 + 172*m^2*s^3*t^2 - 45*s^4*t^2 + 62*m^6*t^3 - 199*m^4*s*t^3 + 204*m^2*s^2*t^3 - 70*s^3*t^3 - 61*m^4*t^4 + 120*m^2*s*t^4 - 60*s^2*t^4 + 28*m^2*t^5 - 27*s*t^5 - 5*t^6))/((m^2 - s - t)*t^2))*(X3^2*X4*Y2) +
  ((4*s*(2*m^10*s - 10*m^8*s^2 + 20*m^6*s^3 - 20*m^4*s^4 + 10*m^2*s^5 - 2*s^6 + 4*m^10*t - 30*m^8*s*t + 83*m^6*s^2*t - 109*m^4*s^3*t + 69*m^2*s^4*t - 17*s^5*t - 20*m^8*t^2 + 106*m^6*s*t^2 - 203*m^4*s^2*t^2 + 170*m^2*s^3*t^2 - 53*s^4*t^2 + 43*m^6*t^3 - 167*m^4*s*t^3 + 204*m^2*s^2*t^3 - 84*s^3*t^3 - 53*m^4*t^4 + 124*m^2*s*t^4 - 74*s^2*t^4 + 31*m^2*t^5 - 35*s*t^5 - 7*t^6))/t^2)*(X3^2*X4) +
  ((8*s*(4*m^10*s - 18*m^8*s^2 + 32*m^6*s^3 - 28*m^4*s^4 + 12*m^2*s^5 - 2*s^6 + 12*m^10*t - 58*m^8*s*t + 122*m^6*s^2*t - 133*m^4*s^3*t + 72*m^2*s^4*t - 15*s^5*t - 32*m^8*t^2 + 152*m^6*s*t^2 - 243*m^4*s^2*t^2 + 172*m^2*s^3*t^2 - 45*s^4*t^2 + 62*m^6*t^3 - 199*m^4*s*t^3 + 204*m^2*s^2*t^3 - 70*s^3*t^3 - 61*m^4*t^4 + 120*m^2*s*t^4 - 60*s^2*t^4 + 28*m^2*t^5 - 27*s*t^5 - 5*t^6))/((m^2 - s - t)*t^2))*(X3^2*Y2*Y4) +
  ((4*(m^2 - s - t)*(15*m^10 - 95*m^8*s + 196*m^6*s^2 - 180*m^4*s^3 + 76*m^2*s^4 - 12*s^5 - 80*m^8*t + 335*m^6*s*t - 473*m^4*s^2*t + 273*m^2*s^3*t - 55*s^4*t + 139*m^6*t^2 - 406*m^4*s*t^2 + 363*m^2*s^2*t^2 - 100*s^3*t^2 - 113*m^4*t^3 + 211*m^2*s*t^3 - 90*s^2*t^3 + 45*m^2*t^4 - 40*s*t^4 - 7*t^5))/(2*m^2 - s - t))*(X3^2*Y2) +
  ((-4*s*(2*m^10*s - 10*m^8*s^2 + 20*m^6*s^3 - 20*m^4*s^4 + 10*m^2*s^5 - 2*s^6 + 4*m^10*t - 26*m^8*s*t + 67*m^6*s^2*t - 85*m^4*s^3*t + 53*m^2*s^4*t - 13*s^5*t - 28*m^8*t^2 + 128*m^6*s*t^2 - 215*m^4*s^2*t^2 + 160*m^2*s^3*t^2 - 45*s^4*t^2 + 77*m^6*t^3 - 239*m^4*s*t^3 + 249*m^2*s^2*t^3 - 87*s^3*t^3 - 89*m^4*t^4 + 180*m^2*s*t^4 - 91*s^2*t^4 + 48*m^2*t^5 - 48*s*t^5 - 10*t^6))/t^2)*(X3^2*Y4) +
  (-2*(m^2 - s - t)^2*(16*m^8 - 64*m^6*s + 96*m^4*s^2 - 64*m^2*s^3 + 16*s^4 - 60*m^6*t + 182*m^4*s*t - 184*m^2*s^2*t + 62*s^3*t + 90*m^4*t^2 - 180*m^2*s*t^2 + 91*s^2*t^2 - 60*m^2*t^3 + 60*s*t^3 + 15*t^4))*(X3^2) +
  ((-4*s*(m^2 - s - t)*(2*m^8*s - 8*m^6*s^2 + 12*m^4*s^3 - 8*m^2*s^4 + 2*s^5 + 4*m^8*t - 16*m^6*s*t + 29*m^4*s^2*t - 26*m^2*s^3*t + 9*s^4*t - 4*m^6*t^2 + 28*m^4*s*t^2 - 36*m^2*s^2*t^2 + 17*s^3*t^2 + 11*m^4*t^3 - 26*m^2*s*t^3 + 17*s^2*t^3 - 8*m^2*t^4 + 9*s*t^4 + 2*t^5))/t^2)*(X3*X4*Y2) +
  ((-4*s*(m^2 - s - t)*(s + t)*(2*m^8 - 8*m^6*s + 12*m^4*s^2 - 8*m^2*s^3 + 2*s^4 - 4*m^6*t + 14*m^4*s*t - 16*m^2*s^2*t + 6*s^3*t + 6*m^4*t^2 - 12*m^2*s*t^2 + 7*s^2*t^2 - 4*m^2*t^3 + 4*s*t^3 + t^4))/t)*(X3*X4) +
  ((4*m^8*(m^2 - s - t)^2)/(2*m^2 - s - t))*(X3*Y2^2) +
  ((4*s*(m^2 - s - t)*(2*m^8*s - 8*m^6*s^2 + 12*m^4*s^3 - 8*m^2*s^4 + 2*s^5 + 4*m^8*t - 16*m^6*s*t + 29*m^4*s^2*t - 26*m^2*s^3*t + 9*s^4*t - 4*m^6*t^2 + 28*m^4*s*t^2 - 36*m^2*s^2*t^2 + 17*s^3*t^2 + 11*m^4*t^3 - 26*m^2*s*t^3 + 17*s^2*t^3 - 8*m^2*t^4 + 9*s*t^4 + 2*t^5))/t^2)*(X3*Y2*Y4) +
  ((-2*(m^2 - s - t)^2*(16*m^8*s - 48*m^6*s^2 + 52*m^4*s^3 - 24*m^2*s^4 + 4*s^5 + 15*m^8*t - 80*m^6*s*t + 132*m^4*s^2*t - 84*m^2*s^3*t + 18*s^4*t - 32*m^6*t^2 + 108*m^4*s*t^2 - 108*m^2*s^2*t^2 + 32*s^3*t^2 + 28*m^4*t^3 - 60*m^2*s*t^3 + 28*s^2*t^3 - 12*m^2*t^4 + 12*s*t^4 + 2*t^5))/(2*m^2 - s - t))*(X3*Y2) +
  ((2*s*(m^2 - s - t)^2*(2*m^6*s - 6*m^4*s^2 + 6*m^2*s^3 - 2*s^4 + 14*m^6*t - 40*m^4*s*t + 39*m^2*s^2*t - 13*s^3*t - 26*m^4*t^2 + 52*m^2*s*t^2 - 25*s^2*t^2 + 19*m^2*t^3 - 19*s*t^3 - 5*t^4))/t)*(X3*Y4) +
  (-2*(m^2 - s - t)^3*(4*m^8 - 16*m^6*s + 24*m^4*s^2 - 16*m^2*s^3 + 4*s^4 - 12*m^6*t + 38*m^4*s*t - 40*m^2*s^2*t + 14*s^3*t + 18*m^4*t^2 - 36*m^2*s*t^2 + 19*s^2*t^2 - 12*m^2*t^3 + 12*s*t^3 + 3*t^4))*(X3) +
  (s*(m^2 - s - t)^3*(2*m^2 - s - t)*(2*m^4 - 4*m^2*s + 2*s^2 - 2*m^2*t + 3*s*t + t^2))*(Y4) +
  (-1/2*((m^2 - s - t)^4*(2*m^8 - 8*m^6*s + 12*m^4*s^2 - 8*m^2*s^3 + 2*s^4 - 4*m^6*t + 14*m^4*s*t - 16*m^2*s^2*t + 6*s^3*t + 6*m^4*t^2 - 12*m^2*s*t^2 + 7*s^2*t^2 - 4*m^2*t^3 + 4*s*t^3 + t^4)))*(1);

(* N75; extra denominators: C F *)
N75 =
  (-32*(m^2 - s - t)^2)*(X1^6) +
  (-32*(m^2 - 2*s - 2*t)*(m^2 - s - t))*(X1^5*X3) +
  ((32*s*(m^2 - s - t)^2)/t)*(X1^5*X4) +
  (192*(m^2 - s - t)^2)*(X1^5*Y1) +
  (32*(m^2 - 2*s - 2*t)*(m^2 - s - t))*(X1^5*Y3) +
  ((-32*s*(m^2 - s - t)^2)/t)*(X1^5*Y4) +
  (96*(m^2 - s - t)^3)*(X1^5) +
  (32*(m^2 - s - t)*(m^2 + s + t))*(X1^4*X3^2) +
  ((32*s*(m^2 - 2*s - 2*t)*(m^2 - s - t))/t)*(X1^4*X3*X4) +
  (160*(m^2 - 2*s - 2*t)*(m^2 - s - t))*(X1^4*X3*Y1) +
  (-64*(m^2 - s - t)*(m^2 + s + t))*(X1^4*X3*Y3) +
  ((-32*s*(m^2 - 2*s - 2*t)*(m^2 - s - t))/t)*(X1^4*X3*Y4) +
  (16*(m^2 - s - t)*(6*m^4 - 17*m^2*s + 11*s^2 - 18*m^2*t + 22*s*t + 11*t^2))*(X1^4*X3) +
  ((-160*s*(m^2 - s - t)^2)/t)*(X1^4*X4*Y1) +
  ((-32*s*(m^2 - 2*s - 2*t)*(m^2 - s - t))/t)*(X1^4*X4*Y3) +
  ((-80*s*(m^2 - s - t)^3)/t)*(X1^4*X4) +
  (-480*(m^2 - s - t)^2)*(X1^4*Y1^2) +
  (-160*(m^2 - 2*s - 2*t)*(m^2 - s - t))*(X1^4*Y1*Y3) +
  ((160*s*(m^2 - s - t)^2)/t)*(X1^4*Y1*Y4) +
  (-480*(m^2 - s - t)^3)*(X1^4*Y1) +
  (32*(m^2 - s - t)*(m^2 + s + t))*(X1^4*Y3^2) +
  ((32*s*(m^2 - 2*s - 2*t)*(m^2 - s - t))/t)*(X1^4*Y3*Y4) +
  (-16*(m^2 - s - t)*(6*m^4 - 17*m^2*s + 11*s^2 - 18*m^2*t + 22*s*t + 11*t^2))*(X1^4*Y3) +
  ((80*s*(m^2 - s - t)^3)/t)*(X1^4*Y4) +
  (-120*(m^2 - s - t)^4)*(X1^4) +
  (32*m^2*(m^2 - s - t))*(X1^3*X3^3) +
  ((32*s*(-m^2 + s + t)*(m^2 + s + t))/t)*(X1^3*X3^2*X4) +
  (-128*(m^2 - s - t)*(m^2 + s + t))*(X1^3*X3^2*Y1) +
  (-96*m^2*(m^2 - s - t))*(X1^3*X3^2*Y3) +
  ((-32*s*(-m^2 + s + t)*(m^2 + s + t))/t)*(X1^3*X3^2*Y4) +
  (-16*(m^2 - s - t)*(5*m^4 - 5*s^2 + 2*m^2*t - 10*s*t - 5*t^2))*(X1^3*X3^2) +
  ((-128*s*(m^2 - 2*s - 2*t)*(m^2 - s - t))/t)*(X1^3*X3*X4*Y1) +
  ((-64*s*(-m^2 + s + t)*(m^2 + s + t))/t)*(X1^3*X3*X4*Y3) +
  ((-16*s*(m^2 - s - t)*(5*m^4 - 14*m^2*s + 9*s^2 - 15*m^2*t + 18*s*t + 9*t^2))/t)*(X1^3*X3*X4) +
  (-320*(m^2 - 2*s - 2*t)*(m^2 - s - t))*(X1^3*X3*Y1^2) +
  (256*(m^2 - s - t)*(m^2 + s + t))*(X1^3*X3*Y1*Y3) +
  ((128*s*(m^2 - 2*s - 2*t)*(m^2 - s - t))/t)*(X1^3*X3*Y1*Y4) +
  (-64*(m^2 - s - t)*(6*m^4 - 17*m^2*s + 11*s^2 - 18*m^2*t + 22*s*t + 11*t^2))*(X1^3*X3*Y1) +
  (96*m^2*(m^2 - s - t))*(X1^3*X3*Y3^2) +
  ((64*s*(-m^2 + s + t)*(m^2 + s + t))/t)*(X1^3*X3*Y3*Y4) +
  (32*(m^2 - s - t)*(5*m^4 - 5*s^2 + 2*m^2*t - 10*s*t - 5*t^2))*(X1^3*X3*Y3) +
  ((16*s*(m^2 - s - t)*(5*m^4 - 14*m^2*s + 9*s^2 - 15*m^2*t + 18*s*t + 9*t^2))/t)*(X1^3*X3*Y4) +
  ((-8*(m^2 - s - t)*(32*m^8 - 91*m^6*s + 95*m^4*s^2 - 37*m^2*s^3 + 2*s^4 - 92*m^6*t + 185*m^4*s*t - 103*m^2*s^2*t + 6*s^3*t + 93*m^4*t^2 - 99*m^2*s*t^2 + 7*s^2*t^2 - 33*m^2*t^3 + 4*s*t^3 + t^4))/m^2)*(X1^3*X3) +
  ((320*s*(m^2 - s - t)^2)/t)*(X1^3*X4*Y1^2) +
  ((128*s*(m^2 - 2*s - 2*t)*(m^2 - s - t))/t)*(X1^3*X4*Y1*Y3) +
  ((320*s*(m^2 - s - t)^3)/t)*(X1^3*X4*Y1) +
  ((32*s*(-m^2 + s + t)*(m^2 + s + t))/t)*(X1^3*X4*Y3^2) +
  ((16*s*(m^2 - s - t)*(5*m^4 - 14*m^2*s + 9*s^2 - 15*m^2*t + 18*s*t + 9*t^2))/t)*(X1^3*X4*Y3) +
  ((-8*s*(m^2 - s - t)^3*(2*m^10*s - 10*m^8*s^2 + 20*m^6*s^3 - 20*m^4*s^4 + 10*m^2*s^5 - 2*s^6 - 28*m^10*t + 128*m^8*s*t - 229*m^6*s^2*t + 199*m^4*s^3*t - 83*m^2*s^4*t + 13*s^5*t + 36*m^8*t^2 - 166*m^6*s*t^2 + 272*m^4*s^2*t^2 - 188*m^2*s^3*t^2 + 46*s^4*t^2 - 19*m^6*t^3 + 93*m^4*s*t^3 - 128*m^2*s^2*t^3 + 50*s^3*t^3 + 10*m^4*t^4 - 34*m^2*s*t^4 + 24*s^2*t^4 - m^2*t^5 + 5*s*t^5))/((m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1^3*X4) +
  (640*(m^2 - s - t)^2)*(X1^3*Y1^3) +
  (320*(m^2 - 2*s - 2*t)*(m^2 - s - t))*(X1^3*Y1^2*Y3) +
  ((-320*s*(m^2 - s - t)^2)/t)*(X1^3*Y1^2*Y4) +
  (960*(m^2 - s - t)^3)*(X1^3*Y1^2) +
  (-128*(m^2 - s - t)*(m^2 + s + t))*(X1^3*Y1*Y3^2) +
  ((-128*s*(m^2 - 2*s - 2*t)*(m^2 - s - t))/t)*(X1^3*Y1*Y3*Y4) +
  (64*(m^2 - s - t)*(6*m^4 - 17*m^2*s + 11*s^2 - 18*m^2*t + 22*s*t + 11*t^2))*(X1^3*Y1*Y3) +
  ((-320*s*(m^2 - s - t)^3)/t)*(X1^3*Y1*Y4) +
  (480*(m^2 - s - t)^4)*(X1^3*Y1) +
  (-32*m^2*(m^2 - s - t))*(X1^3*Y3^3) +
  ((-32*s*(-m^2 + s + t)*(m^2 + s + t))/t)*(X1^3*Y3^2*Y4) +
  (-16*(m^2 - s - t)*(5*m^4 - 5*s^2 + 2*m^2*t - 10*s*t - 5*t^2))*(X1^3*Y3^2) +
  ((-16*s*(m^2 - s - t)*(5*m^4 - 14*m^2*s + 9*s^2 - 15*m^2*t + 18*s*t + 9*t^2))/t)*(X1^3*Y3*Y4) +
  ((8*(m^2 - s - t)*(32*m^8 - 91*m^6*s + 95*m^4*s^2 - 37*m^2*s^3 + 2*s^4 - 92*m^6*t + 185*m^4*s*t - 103*m^2*s^2*t + 6*s^3*t + 93*m^4*t^2 - 99*m^2*s*t^2 + 7*s^2*t^2 - 33*m^2*t^3 + 4*s*t^3 + t^4))/m^2)*(X1^3*Y3) +
  ((8*s*(m^2 - s - t)^4*(2*m^10*s - 10*m^8*s^2 + 20*m^6*s^3 - 20*m^4*s^4 + 10*m^2*s^5 - 2*s^6 - 28*m^10*t + 128*m^8*s*t - 229*m^6*s^2*t + 199*m^4*s^3*t - 83*m^2*s^4*t + 13*s^5*t + 26*m^8*t^2 - 126*m^6*s*t^2 + 212*m^4*s^2*t^2 - 148*m^2*s^3*t^2 + 36*s^4*t^2 - 29*m^6*t^3 + 103*m^4*s*t^3 - 118*m^2*s^2*t^3 + 40*s^3*t^3 + 10*m^4*t^4 - 34*m^2*s*t^4 + 24*s^2*t^4 - m^2*t^5 + 5*s*t^5))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1^3*Y4) +
  (80*(m^2 - s - t)^5)*(X1^3) +
  ((-32*m^2*s*(m^2 - s - t))/t)*(X1^2*X3^3*X4) +
  (-96*m^2*(m^2 - s - t))*(X1^2*X3^3*Y1) +
  ((32*m^2*s*(m^2 - s - t))/t)*(X1^2*X3^3*Y4) +
  (-16*m^2*(5*m^2 - 5*s - 4*t)*(m^2 - s - t))*(X1^2*X3^3) +
  ((-96*s*(-m^2 + s + t)*(m^2 + s + t))/t)*(X1^2*X3^2*X4*Y1) +
  ((96*m^2*s*(m^2 - s - t))/t)*(X1^2*X3^2*X4*Y3) +
  ((32*s*(m^2 - s - t)*(2*m^4 - 2*s^2 + m^2*t - 4*s*t - 2*t^2))/t)*(X1^2*X3^2*X4) +
  (192*(m^2 - s - t)*(m^2 + s + t))*(X1^2*X3^2*Y1^2) +
  (288*m^2*(m^2 - s - t))*(X1^2*X3^2*Y1*Y3) +
  ((96*s*(-m^2 + s + t)*(m^2 + s + t))/t)*(X1^2*X3^2*Y1*Y4) +
  (48*(m^2 - s - t)*(5*m^4 - 5*s^2 + 2*m^2*t - 10*s*t - 5*t^2))*(X1^2*X3^2*Y1) +
  ((-96*m^2*s*(m^2 - s - t))/t)*(X1^2*X3^2*Y3*Y4) +
  (48*m^2*(5*m^2 - 5*s - 4*t)*(m^2 - s - t))*(X1^2*X3^2*Y3) +
  ((-32*s*(m^2 - s - t)*(2*m^4 - 2*s^2 + m^2*t - 4*s*t - 2*t^2))/t)*(X1^2*X3^2*Y4) +
  ((-16*(m^2 - s - t)*(12*m^8 - 31*m^6*s + 35*m^4*s^2 - 17*m^2*s^3 + 2*s^4 - 32*m^6*t + 65*m^4*s*t - 43*m^2*s^2*t + 6*s^3*t + 33*m^4*t^2 - 39*m^2*s*t^2 + 7*s^2*t^2 - 13*m^2*t^3 + 4*s*t^3 + t^4))/m^2)*(X1^2*X3^2) +
  ((192*s*(m^2 - 2*s - 2*t)*(m^2 - s - t))/t)*(X1^2*X3*X4*Y1^2) +
  ((192*s*(-m^2 + s + t)*(m^2 + s + t))/t)*(X1^2*X3*X4*Y1*Y3) +
  ((48*s*(m^2 - s - t)*(5*m^4 - 14*m^2*s + 9*s^2 - 15*m^2*t + 18*s*t + 9*t^2))/t)*(X1^2*X3*X4*Y1) +
  ((-96*m^2*s*(m^2 - s - t))/t)*(X1^2*X3*X4*Y3^2) +
  ((-64*s*(m^2 - s - t)*(2*m^4 - 2*s^2 + m^2*t - 4*s*t - 2*t^2))/t)*(X1^2*X3*X4*Y3) +
  ((-8*s*(m^2 - s - t)*(2*m^16*s - 18*m^14*s^2 + 70*m^12*s^3 - 154*m^10*s^4 + 210*m^8*s^5 - 182*m^6*s^6 + 98*m^4*s^7 - 30*m^2*s^8 + 4*s^9 - 28*m^16*t + 226*m^14*s*t - 781*m^12*s^2*t + 1503*m^10*s^3*t - 1750*m^8*s^4*t + 1248*m^6*s^5*t - 521*m^4*s^6*t + 111*m^2*s^7*t - 8*s^8*t + 171*m^14*t^2 - 1173*m^12*s*t^2 + 3468*m^10*s^2*t^2 - 5689*m^8*s^3*t^2 + 5549*m^6*s^4*t^2 - 3189*m^4*s^5*t^2 + 988*m^2*s^6*t^2 - 125*s^7*t^2 - 321*m^12*t^3 + 2009*m^10*s*t^3 - 5270*m^8*s^2*t^3 + 7358*m^6*s^3*t^3 - 5713*m^4*s^4*t^3 + 2313*m^2*s^5*t^3 - 376*s^6*t^3 + 316*m^10*t^4 - 1817*m^8*s*t^4 + 4171*m^6*s^2*t^4 - 4731*m^4*s^3*t^4 + 2617*m^2*s^4*t^4 - 556*s^5*t^4 - 200*m^8*t^5 + 1010*m^6*s*t^5 - 1912*m^4*s^2*t^5 + 1574*m^2*s^3*t^5 - 464*s^4*t^5 + 77*m^6*t^6 - 335*m^4*s*t^6 + 482*m^2*s^2*t^6 - 220*s^3*t^6 - 14*m^4*t^7 + 60*m^2*s*t^7 - 54*s^2*t^7 + m^2*t^8 - 5*s*t^8))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1^2*X3*X4) +
  (320*(m^2 - 2*s - 2*t)*(m^2 - s - t))*(X1^2*X3*Y1^3) +
  (-384*(m^2 - s - t)*(m^2 + s + t))*(X1^2*X3*Y1^2*Y3) +
  ((-192*s*(m^2 - 2*s - 2*t)*(m^2 - s - t))/t)*(X1^2*X3*Y1^2*Y4) +
  (96*(m^2 - s - t)*(6*m^4 - 17*m^2*s + 11*s^2 - 18*m^2*t + 22*s*t + 11*t^2))*(X1^2*X3*Y1^2) +
  (-288*m^2*(m^2 - s - t))*(X1^2*X3*Y1*Y3^2) +
  ((-192*s*(-m^2 + s + t)*(m^2 + s + t))/t)*(X1^2*X3*Y1*Y3*Y4) +
  (-96*(m^2 - s - t)*(5*m^4 - 5*s^2 + 2*m^2*t - 10*s*t - 5*t^2))*(X1^2*X3*Y1*Y3) +
  ((-48*s*(m^2 - s - t)*(5*m^4 - 14*m^2*s + 9*s^2 - 15*m^2*t + 18*s*t + 9*t^2))/t)*(X1^2*X3*Y1*Y4) +
  ((24*(m^2 - s - t)*(32*m^8 - 91*m^6*s + 95*m^4*s^2 - 37*m^2*s^3 + 2*s^4 - 92*m^6*t + 185*m^4*s*t - 103*m^2*s^2*t + 6*s^3*t + 93*m^4*t^2 - 99*m^2*s*t^2 + 7*s^2*t^2 - 33*m^2*t^3 + 4*s*t^3 + t^4))/m^2)*(X1^2*X3*Y1) +
  ((96*m^2*s*(m^2 - s - t))/t)*(X1^2*X3*Y3^2*Y4) +
  (-48*m^2*(5*m^2 - 5*s - 4*t)*(m^2 - s - t))*(X1^2*X3*Y3^2) +
  ((64*s*(m^2 - s - t)*(2*m^4 - 2*s^2 + m^2*t - 4*s*t - 2*t^2))/t)*(X1^2*X3*Y3*Y4) +
  ((32*(m^2 - s - t)*(12*m^8 - 31*m^6*s + 35*m^4*s^2 - 17*m^2*s^3 + 2*s^4 - 32*m^6*t + 65*m^4*s*t - 43*m^2*s^2*t + 6*s^3*t + 33*m^4*t^2 - 39*m^2*s*t^2 + 7*s^2*t^2 - 13*m^2*t^3 + 4*s*t^3 + t^4))/m^2)*(X1^2*X3*Y3) +
  ((8*s*(m^2 - s - t)*(2*m^16*s - 18*m^14*s^2 + 70*m^12*s^3 - 154*m^10*s^4 + 210*m^8*s^5 - 182*m^6*s^6 + 98*m^4*s^7 - 30*m^2*s^8 + 4*s^9 - 28*m^16*t + 226*m^14*s*t - 781*m^12*s^2*t + 1503*m^10*s^3*t - 1750*m^8*s^4*t + 1248*m^6*s^5*t - 521*m^4*s^6*t + 111*m^2*s^7*t - 8*s^8*t + 171*m^14*t^2 - 1173*m^12*s*t^2 + 3468*m^10*s^2*t^2 - 5689*m^8*s^3*t^2 + 5549*m^6*s^4*t^2 - 3189*m^4*s^5*t^2 + 988*m^2*s^6*t^2 - 125*s^7*t^2 - 321*m^12*t^3 + 2009*m^10*s*t^3 - 5270*m^8*s^2*t^3 + 7358*m^6*s^3*t^3 - 5713*m^4*s^4*t^3 + 2313*m^2*s^5*t^3 - 376*s^6*t^3 + 316*m^10*t^4 - 1817*m^8*s*t^4 + 4171*m^6*s^2*t^4 - 4731*m^4*s^3*t^4 + 2617*m^2*s^4*t^4 - 556*s^5*t^4 - 200*m^8*t^5 + 1010*m^6*s*t^5 - 1912*m^4*s^2*t^5 + 1574*m^2*s^3*t^5 - 464*s^4*t^5 + 77*m^6*t^6 - 335*m^4*s*t^6 + 482*m^2*s^2*t^6 - 220*s^3*t^6 - 14*m^4*t^7 + 60*m^2*s*t^7 - 54*s^2*t^7 + m^2*t^8 - 5*s*t^8))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1^2*X3*Y4) +
  ((4*(m^2 - s - t)*(51*m^10 - 187*m^8*s + 268*m^6*s^2 - 180*m^4*s^3 + 50*m^2*s^4 - 2*s^5 - 186*m^8*t + 530*m^6*s*t - 526*m^4*s^2*t + 192*m^2*s^3*t - 10*s^4*t + 268*m^6*t^2 - 523*m^4*s*t^2 + 280*m^2*s^2*t^2 - 19*s^3*t^2 - 178*m^4*t^3 + 186*m^2*s*t^3 - 18*s^2*t^3 + 48*m^2*t^4 - 9*s*t^4 - 2*t^5))/m^2)*(X1^2*X3) +
  ((-320*s*(m^2 - s - t)^2)/t)*(X1^2*X4*Y1^3) +
  ((-192*s*(m^2 - 2*s - 2*t)*(m^2 - s - t))/t)*(X1^2*X4*Y1^2*Y3) +
  ((-480*s*(m^2 - s - t)^3)/t)*(X1^2*X4*Y1^2) +
  ((-96*s*(-m^2 + s + t)*(m^2 + s + t))/t)*(X1^2*X4*Y1*Y3^2) +
  ((-48*s*(m^2 - s - t)*(5*m^4 - 14*m^2*s + 9*s^2 - 15*m^2*t + 18*s*t + 9*t^2))/t)*(X1^2*X4*Y1*Y3) +
  ((24*s*(m^2 - s - t)^3*(2*m^10*s - 10*m^8*s^2 + 20*m^6*s^3 - 20*m^4*s^4 + 10*m^2*s^5 - 2*s^6 - 28*m^10*t + 128*m^8*s*t - 229*m^6*s^2*t + 199*m^4*s^3*t - 83*m^2*s^4*t + 13*s^5*t + 36*m^8*t^2 - 166*m^6*s*t^2 + 272*m^4*s^2*t^2 - 188*m^2*s^3*t^2 + 46*s^4*t^2 - 19*m^6*t^3 + 93*m^4*s*t^3 - 128*m^2*s^2*t^3 + 50*s^3*t^3 + 10*m^4*t^4 - 34*m^2*s*t^4 + 24*s^2*t^4 - m^2*t^5 + 5*s*t^5))/((m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1^2*X4*Y1) +
  ((32*m^2*s*(m^2 - s - t))/t)*(X1^2*X4*Y3^3) +
  ((32*s*(m^2 - s - t)*(2*m^4 - 2*s^2 + m^2*t - 4*s*t - 2*t^2))/t)*(X1^2*X4*Y3^2) +
  ((8*s*(m^2 - s - t)*(2*m^16*s - 18*m^14*s^2 + 70*m^12*s^3 - 154*m^10*s^4 + 210*m^8*s^5 - 182*m^6*s^6 + 98*m^4*s^7 - 30*m^2*s^8 + 4*s^9 - 28*m^16*t + 226*m^14*s*t - 781*m^12*s^2*t + 1503*m^10*s^3*t - 1750*m^8*s^4*t + 1248*m^6*s^5*t - 521*m^4*s^6*t + 111*m^2*s^7*t - 8*s^8*t + 171*m^14*t^2 - 1173*m^12*s*t^2 + 3468*m^10*s^2*t^2 - 5689*m^8*s^3*t^2 + 5549*m^6*s^4*t^2 - 3189*m^4*s^5*t^2 + 988*m^2*s^6*t^2 - 125*s^7*t^2 - 321*m^12*t^3 + 2009*m^10*s*t^3 - 5270*m^8*s^2*t^3 + 7358*m^6*s^3*t^3 - 5713*m^4*s^4*t^3 + 2313*m^2*s^5*t^3 - 376*s^6*t^3 + 316*m^10*t^4 - 1817*m^8*s*t^4 + 4171*m^6*s^2*t^4 - 4731*m^4*s^3*t^4 + 2617*m^2*s^4*t^4 - 556*s^5*t^4 - 200*m^8*t^5 + 1010*m^6*s*t^5 - 1912*m^4*s^2*t^5 + 1574*m^2*s^3*t^5 - 464*s^4*t^5 + 77*m^6*t^6 - 335*m^4*s*t^6 + 482*m^2*s^2*t^6 - 220*s^3*t^6 - 14*m^4*t^7 + 60*m^2*s*t^7 - 54*s^2*t^7 + m^2*t^8 - 5*s*t^8))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1^2*X4*Y3) +
  ((4*s*(m^2 - s - t)^3*(2*m^12*s - 12*m^10*s^2 + 30*m^8*s^3 - 40*m^6*s^4 + 30*m^4*s^5 - 12*m^2*s^6 + 2*s^7 - 24*m^12*t + 130*m^10*s*t - 287*m^8*s^2*t + 328*m^6*s^3*t - 202*m^4*s^4*t + 62*m^2*s^5*t - 7*s^6*t + 80*m^10*t^2 - 388*m^8*s*t^2 + 741*m^6*s^2*t^2 - 693*m^4*s^3*t^2 + 315*m^2*s^4*t^2 - 55*s^5*t^2 - 93*m^8*t^3 + 420*m^6*s*t^3 - 680*m^4*s^2*t^3 + 466*m^2*s^3*t^3 - 113*s^4*t^3 + 61*m^6*t^4 - 241*m^4*s*t^4 + 297*m^2*s^2*t^4 - 109*s^3*t^4 - 22*m^4*t^5 + 74*m^2*s*t^5 - 52*s^2*t^5 + 2*m^2*t^6 - 10*s*t^6))/((m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1^2*X4) +
  (-480*(m^2 - s - t)^2)*(X1^2*Y1^4) +
  (-320*(m^2 - 2*s - 2*t)*(m^2 - s - t))*(X1^2*Y1^3*Y3) +
  ((320*s*(m^2 - s - t)^2)/t)*(X1^2*Y1^3*Y4) +
  (-960*(m^2 - s - t)^3)*(X1^2*Y1^3) +
  (192*(m^2 - s - t)*(m^2 + s + t))*(X1^2*Y1^2*Y3^2) +
  ((192*s*(m^2 - 2*s - 2*t)*(m^2 - s - t))/t)*(X1^2*Y1^2*Y3*Y4) +
  (-96*(m^2 - s - t)*(6*m^4 - 17*m^2*s + 11*s^2 - 18*m^2*t + 22*s*t + 11*t^2))*(X1^2*Y1^2*Y3) +
  ((480*s*(m^2 - s - t)^3)/t)*(X1^2*Y1^2*Y4) +
  (-720*(m^2 - s - t)^4)*(X1^2*Y1^2) +
  (96*m^2*(m^2 - s - t))*(X1^2*Y1*Y3^3) +
  ((96*s*(-m^2 + s + t)*(m^2 + s + t))/t)*(X1^2*Y1*Y3^2*Y4) +
  (48*(m^2 - s - t)*(5*m^4 - 5*s^2 + 2*m^2*t - 10*s*t - 5*t^2))*(X1^2*Y1*Y3^2) +
  ((48*s*(m^2 - s - t)*(5*m^4 - 14*m^2*s + 9*s^2 - 15*m^2*t + 18*s*t + 9*t^2))/t)*(X1^2*Y1*Y3*Y4) +
  ((-24*(m^2 - s - t)*(32*m^8 - 91*m^6*s + 95*m^4*s^2 - 37*m^2*s^3 + 2*s^4 - 92*m^6*t + 185*m^4*s*t - 103*m^2*s^2*t + 6*s^3*t + 93*m^4*t^2 - 99*m^2*s*t^2 + 7*s^2*t^2 - 33*m^2*t^3 + 4*s*t^3 + t^4))/m^2)*(X1^2*Y1*Y3) +
  ((-24*s*(m^2 - s - t)^4*(2*m^10*s - 10*m^8*s^2 + 20*m^6*s^3 - 20*m^4*s^4 + 10*m^2*s^5 - 2*s^6 - 28*m^10*t + 128*m^8*s*t - 229*m^6*s^2*t + 199*m^4*s^3*t - 83*m^2*s^4*t + 13*s^5*t + 26*m^8*t^2 - 126*m^6*s*t^2 + 212*m^4*s^2*t^2 - 148*m^2*s^3*t^2 + 36*s^4*t^2 - 29*m^6*t^3 + 103*m^4*s*t^3 - 118*m^2*s^2*t^3 + 40*s^3*t^3 + 10*m^4*t^4 - 34*m^2*s*t^4 + 24*s^2*t^4 - m^2*t^5 + 5*s*t^5))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1^2*Y1*Y4) +
  (-240*(m^2 - s - t)^5)*(X1^2*Y1) +
  ((-32*m^2*s*(m^2 - s - t))/t)*(X1^2*Y3^3*Y4) +
  (16*m^2*(5*m^2 - 5*s - 4*t)*(m^2 - s - t))*(X1^2*Y3^3) +
  ((-32*s*(m^2 - s - t)*(2*m^4 - 2*s^2 + m^2*t - 4*s*t - 2*t^2))/t)*(X1^2*Y3^2*Y4) +
  ((-16*(m^2 - s - t)*(12*m^8 - 31*m^6*s + 35*m^4*s^2 - 17*m^2*s^3 + 2*s^4 - 32*m^6*t + 65*m^4*s*t - 43*m^2*s^2*t + 6*s^3*t + 33*m^4*t^2 - 39*m^2*s*t^2 + 7*s^2*t^2 - 13*m^2*t^3 + 4*s*t^3 + t^4))/m^2)*(X1^2*Y3^2) +
  ((-8*s*(m^2 - s - t)*(2*m^16*s - 18*m^14*s^2 + 70*m^12*s^3 - 154*m^10*s^4 + 210*m^8*s^5 - 182*m^6*s^6 + 98*m^4*s^7 - 30*m^2*s^8 + 4*s^9 - 28*m^16*t + 226*m^14*s*t - 781*m^12*s^2*t + 1503*m^10*s^3*t - 1750*m^8*s^4*t + 1248*m^6*s^5*t - 521*m^4*s^6*t + 111*m^2*s^7*t - 8*s^8*t + 171*m^14*t^2 - 1173*m^12*s*t^2 + 3468*m^10*s^2*t^2 - 5689*m^8*s^3*t^2 + 5549*m^6*s^4*t^2 - 3189*m^4*s^5*t^2 + 988*m^2*s^6*t^2 - 125*s^7*t^2 - 321*m^12*t^3 + 2009*m^10*s*t^3 - 5270*m^8*s^2*t^3 + 7358*m^6*s^3*t^3 - 5713*m^4*s^4*t^3 + 2313*m^2*s^5*t^3 - 376*s^6*t^3 + 316*m^10*t^4 - 1817*m^8*s*t^4 + 4171*m^6*s^2*t^4 - 4731*m^4*s^3*t^4 + 2617*m^2*s^4*t^4 - 556*s^5*t^4 - 200*m^8*t^5 + 1010*m^6*s*t^5 - 1912*m^4*s^2*t^5 + 1574*m^2*s^3*t^5 - 464*s^4*t^5 + 77*m^6*t^6 - 335*m^4*s*t^6 + 482*m^2*s^2*t^6 - 220*s^3*t^6 - 14*m^4*t^7 + 60*m^2*s*t^7 - 54*s^2*t^7 + m^2*t^8 - 5*s*t^8))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1^2*Y3*Y4) +
  ((-4*(m^2 - s - t)*(51*m^10 - 187*m^8*s + 268*m^6*s^2 - 180*m^4*s^3 + 50*m^2*s^4 - 2*s^5 - 186*m^8*t + 530*m^6*s*t - 526*m^4*s^2*t + 192*m^2*s^3*t - 10*s^4*t + 268*m^6*t^2 - 523*m^4*s*t^2 + 280*m^2*s^2*t^2 - 19*s^3*t^2 - 178*m^4*t^3 + 186*m^2*s*t^3 - 18*s^2*t^3 + 48*m^2*t^4 - 9*s*t^4 - 2*t^5))/m^2)*(X1^2*Y3) +
  ((-4*s*(m^2 - s - t)^4*(2*m^12*s - 12*m^10*s^2 + 30*m^8*s^3 - 40*m^6*s^4 + 30*m^4*s^5 - 12*m^2*s^6 + 2*s^7 - 24*m^12*t + 128*m^10*s*t - 277*m^8*s^2*t + 308*m^6*s^3*t - 182*m^4*s^4*t + 52*m^2*s^5*t - 5*s^6*t + 88*m^10*t^2 - 416*m^8*s*t^2 + 770*m^6*s^2*t^2 - 692*m^4*s^3*t^2 + 298*m^2*s^4*t^2 - 48*s^5*t^2 - 129*m^8*t^3 + 546*m^6*s*t^3 - 832*m^4*s^2*t^3 + 534*m^2*s^3*t^3 - 119*s^4*t^3 + 100*m^6*t^4 - 354*m^4*s*t^4 + 405*m^2*s^2*t^4 - 139*s^3*t^4 - 32*m^4*t^5 + 108*m^2*s*t^5 - 76*s^2*t^5 + 3*m^2*t^6 - 15*s*t^6))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1^2*Y4) +
  (-2*(m^2 - s - t)^2*(16*m^8 - 64*m^6*s + 96*m^4*s^2 - 64*m^2*s^3 + 16*s^4 - 60*m^6*t + 182*m^4*s*t - 184*m^2*s^2*t + 62*s^3*t + 90*m^4*t^2 - 180*m^2*s*t^2 + 91*s^2*t^2 - 60*m^2*t^3 + 60*s*t^3 + 15*t^4))*(X1^2) +
  ((64*m^2*s*(m^2 - s - t))/t)*(X1*X3^3*X4*Y1) +
  ((16*m^2*s*(4*m^2 - 4*s - 3*t)*(m^2 - s - t))/t)*(X1*X3^3*X4) +
  (96*m^2*(m^2 - s - t))*(X1*X3^3*Y1^2) +
  ((-64*m^2*s*(m^2 - s - t))/t)*(X1*X3^3*Y1*Y4) +
  (32*m^2*(5*m^2 - 5*s - 4*t)*(m^2 - s - t))*(X1*X3^3*Y1) +
  ((-16*m^2*s*(4*m^2 - 4*s - 3*t)*(m^2 - s - t))/t)*(X1*X3^3*Y4) +
  ((-8*(m^2 - s - t)*(7*m^8 - 16*m^6*s + 20*m^4*s^2 - 12*m^2*s^3 + 2*s^4 - 17*m^6*t + 35*m^4*s*t - 28*m^2*s^2*t + 6*s^3*t + 18*m^4*t^2 - 24*m^2*s*t^2 + 7*s^2*t^2 - 8*m^2*t^3 + 4*s*t^3 + t^4))/m^2)*(X1*X3^3) +
  ((96*s*(-m^2 + s + t)*(m^2 + s + t))/t)*(X1*X3^2*X4*Y1^2) +
  ((-192*m^2*s*(m^2 - s - t))/t)*(X1*X3^2*X4*Y1*Y3) +
  ((-64*s*(m^2 - s - t)*(2*m^4 - 2*s^2 + m^2*t - 4*s*t - 2*t^2))/t)*(X1*X3^2*X4*Y1) +
  ((-48*m^2*s*(4*m^2 - 4*s - 3*t)*(m^2 - s - t))/t)*(X1*X3^2*X4*Y3) +
  ((8*s*(m^2 - s - t)^2*(2*m^14*s - 10*m^12*s^2 + 18*m^10*s^3 - 10*m^8*s^4 - 10*m^6*s^5 + 18*m^4*s^6 - 10*m^2*s^7 + 2*s^8 - 24*m^14*t + 110*m^12*s*t - 177*m^10*s^2*t + 85*m^8*s^3*t + 70*m^6*s^4*t - 96*m^4*s^5*t + 35*m^2*s^6*t - 3*s^7*t - 26*m^12*t^2 + 126*m^10*s*t^2 - 367*m^8*s^2*t^2 + 662*m^6*s^3*t^2 - 650*m^4*s^4*t^2 + 308*m^2*s^5*t^2 - 53*s^6*t^2 + 43*m^10*t^3 - 239*m^8*s*t^3 + 627*m^6*s^2*t^3 - 877*m^4*s^3*t^3 + 586*m^2*s^4*t^3 - 140*s^5*t^3 - 33*m^8*t^4 + 162*m^6*s*t^4 - 395*m^4*s^2*t^4 + 430*m^2*s^3*t^4 - 156*s^4*t^4 + 15*m^6*t^5 - 57*m^4*s*t^5 + 121*m^2*s^2*t^5 - 79*s^3*t^5 - m^4*t^6 + 8*m^2*s*t^6 - 15*s^2*t^6))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*X3^2*X4) +
  (-128*(m^2 - s - t)*(m^2 + s + t))*(X1*X3^2*Y1^3) +
  (-288*m^2*(m^2 - s - t))*(X1*X3^2*Y1^2*Y3) +
  ((-96*s*(-m^2 + s + t)*(m^2 + s + t))/t)*(X1*X3^2*Y1^2*Y4) +
  (-48*(m^2 - s - t)*(5*m^4 - 5*s^2 + 2*m^2*t - 10*s*t - 5*t^2))*(X1*X3^2*Y1^2) +
  ((192*m^2*s*(m^2 - s - t))/t)*(X1*X3^2*Y1*Y3*Y4) +
  (-96*m^2*(5*m^2 - 5*s - 4*t)*(m^2 - s - t))*(X1*X3^2*Y1*Y3) +
  ((64*s*(m^2 - s - t)*(2*m^4 - 2*s^2 + m^2*t - 4*s*t - 2*t^2))/t)*(X1*X3^2*Y1*Y4) +
  ((32*(m^2 - s - t)*(12*m^8 - 31*m^6*s + 35*m^4*s^2 - 17*m^2*s^3 + 2*s^4 - 32*m^6*t + 65*m^4*s*t - 43*m^2*s^2*t + 6*s^3*t + 33*m^4*t^2 - 39*m^2*s*t^2 + 7*s^2*t^2 - 13*m^2*t^3 + 4*s*t^3 + t^4))/m^2)*(X1*X3^2*Y1) +
  ((48*m^2*s*(4*m^2 - 4*s - 3*t)*(m^2 - s - t))/t)*(X1*X3^2*Y3*Y4) +
  ((24*(m^2 - s - t)*(7*m^8 - 16*m^6*s + 20*m^4*s^2 - 12*m^2*s^3 + 2*s^4 - 17*m^6*t + 35*m^4*s*t - 28*m^2*s^2*t + 6*s^3*t + 18*m^4*t^2 - 24*m^2*s*t^2 + 7*s^2*t^2 - 8*m^2*t^3 + 4*s*t^3 + t^4))/m^2)*(X1*X3^2*Y3) +
  ((-8*s*(m^2 - s - t)^2*(2*m^14*s - 10*m^12*s^2 + 18*m^10*s^3 - 10*m^8*s^4 - 10*m^6*s^5 + 18*m^4*s^6 - 10*m^2*s^7 + 2*s^8 - 24*m^14*t + 110*m^12*s*t - 177*m^10*s^2*t + 85*m^8*s^3*t + 70*m^6*s^4*t - 96*m^4*s^5*t + 35*m^2*s^6*t - 3*s^7*t - 26*m^12*t^2 + 126*m^10*s*t^2 - 367*m^8*s^2*t^2 + 662*m^6*s^3*t^2 - 650*m^4*s^4*t^2 + 308*m^2*s^5*t^2 - 53*s^6*t^2 + 43*m^10*t^3 - 239*m^8*s*t^3 + 627*m^6*s^2*t^3 - 877*m^4*s^3*t^3 + 586*m^2*s^4*t^3 - 140*s^5*t^3 - 33*m^8*t^4 + 162*m^6*s*t^4 - 395*m^4*s^2*t^4 + 430*m^2*s^3*t^4 - 156*s^4*t^4 + 15*m^6*t^5 - 57*m^4*s*t^5 + 121*m^2*s^2*t^5 - 79*s^3*t^5 - m^4*t^6 + 8*m^2*s*t^6 - 15*s^2*t^6))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*X3^2*Y4) +
  ((4*(m^2 - s - t)*(43*m^10 - 143*m^8*s + 192*m^6*s^2 - 128*m^4*s^3 + 38*m^2*s^4 - 2*s^5 - 143*m^8*t + 380*m^6*s*t - 368*m^4*s^2*t + 144*m^2*s^3*t - 12*s^4*t + 198*m^6*t^2 - 369*m^4*s*t^2 + 208*m^2*s^2*t^2 - 25*s^3*t^2 - 131*m^4*t^3 + 140*m^2*s*t^3 - 25*s^2*t^3 + 38*m^2*t^4 - 13*s*t^4 - 3*t^5))/m^2)*(X1*X3^2) +
  ((-128*s*(m^2 - 2*s - 2*t)*(m^2 - s - t))/t)*(X1*X3*X4*Y1^3) +
  ((-192*s*(-m^2 + s + t)*(m^2 + s + t))/t)*(X1*X3*X4*Y1^2*Y3) +
  ((-48*s*(m^2 - s - t)*(5*m^4 - 14*m^2*s + 9*s^2 - 15*m^2*t + 18*s*t + 9*t^2))/t)*(X1*X3*X4*Y1^2) +
  ((192*m^2*s*(m^2 - s - t))/t)*(X1*X3*X4*Y1*Y3^2) +
  ((128*s*(m^2 - s - t)*(2*m^4 - 2*s^2 + m^2*t - 4*s*t - 2*t^2))/t)*(X1*X3*X4*Y1*Y3) +
  ((16*s*(m^2 - s - t)*(2*m^16*s - 18*m^14*s^2 + 70*m^12*s^3 - 154*m^10*s^4 + 210*m^8*s^5 - 182*m^6*s^6 + 98*m^4*s^7 - 30*m^2*s^8 + 4*s^9 - 28*m^16*t + 226*m^14*s*t - 781*m^12*s^2*t + 1503*m^10*s^3*t - 1750*m^8*s^4*t + 1248*m^6*s^5*t - 521*m^4*s^6*t + 111*m^2*s^7*t - 8*s^8*t + 171*m^14*t^2 - 1173*m^12*s*t^2 + 3468*m^10*s^2*t^2 - 5689*m^8*s^3*t^2 + 5549*m^6*s^4*t^2 - 3189*m^4*s^5*t^2 + 988*m^2*s^6*t^2 - 125*s^7*t^2 - 321*m^12*t^3 + 2009*m^10*s*t^3 - 5270*m^8*s^2*t^3 + 7358*m^6*s^3*t^3 - 5713*m^4*s^4*t^3 + 2313*m^2*s^5*t^3 - 376*s^6*t^3 + 316*m^10*t^4 - 1817*m^8*s*t^4 + 4171*m^6*s^2*t^4 - 4731*m^4*s^3*t^4 + 2617*m^2*s^4*t^4 - 556*s^5*t^4 - 200*m^8*t^5 + 1010*m^6*s*t^5 - 1912*m^4*s^2*t^5 + 1574*m^2*s^3*t^5 - 464*s^4*t^5 + 77*m^6*t^6 - 335*m^4*s*t^6 + 482*m^2*s^2*t^6 - 220*s^3*t^6 - 14*m^4*t^7 + 60*m^2*s*t^7 - 54*s^2*t^7 + m^2*t^8 - 5*s*t^8))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*X3*X4*Y1) +
  ((48*m^2*s*(4*m^2 - 4*s - 3*t)*(m^2 - s - t))/t)*(X1*X3*X4*Y3^2) +
  ((-16*s*(m^2 - s - t)^2*(2*m^14*s - 10*m^12*s^2 + 18*m^10*s^3 - 10*m^8*s^4 - 10*m^6*s^5 + 18*m^4*s^6 - 10*m^2*s^7 + 2*s^8 - 24*m^14*t + 110*m^12*s*t - 177*m^10*s^2*t + 85*m^8*s^3*t + 70*m^6*s^4*t - 96*m^4*s^5*t + 35*m^2*s^6*t - 3*s^7*t - 26*m^12*t^2 + 126*m^10*s*t^2 - 367*m^8*s^2*t^2 + 662*m^6*s^3*t^2 - 650*m^4*s^4*t^2 + 308*m^2*s^5*t^2 - 53*s^6*t^2 + 43*m^10*t^3 - 239*m^8*s*t^3 + 627*m^6*s^2*t^3 - 877*m^4*s^3*t^3 + 586*m^2*s^4*t^3 - 140*s^5*t^3 - 33*m^8*t^4 + 162*m^6*s*t^4 - 395*m^4*s^2*t^4 + 430*m^2*s^3*t^4 - 156*s^4*t^4 + 15*m^6*t^5 - 57*m^4*s*t^5 + 121*m^2*s^2*t^5 - 79*s^3*t^5 - m^4*t^6 + 8*m^2*s*t^6 - 15*s^2*t^6))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*X3*X4*Y3) +
  ((4*s*(m^2 - s - t)*(2*m^18*s - 18*m^16*s^2 + 72*m^14*s^3 - 168*m^12*s^4 + 252*m^10*s^5 - 252*m^8*s^6 + 168*m^6*s^7 - 72*m^4*s^8 + 18*m^2*s^9 - 2*s^10 - 24*m^18*t + 190*m^16*s*t - 655*m^14*s^2*t + 1281*m^12*s^3*t - 1547*m^10*s^4*t + 1169*m^8*s^5*t - 525*m^6*s^6*t + 115*m^4*s^7*t - m^2*s^8*t - 3*s^9*t + 216*m^16*t^2 - 1584*m^14*s*t^2 + 5031*m^12*s^2*t^2 - 9015*m^10*s^3*t^2 + 9930*m^8*s^4*t^2 - 6846*m^6*s^5*t^2 + 2859*m^4*s^6*t^2 - 651*m^2*s^7*t^2 + 60*s^8*t^2 - 626*m^14*t^3 + 4214*m^12*s*t^3 - 12038*m^10*s^2*t^3 + 18871*m^8*s^3*t^3 - 17472*m^6*s^4*t^3 + 9506*m^4*s^5*t^3 - 2792*m^2*s^6*t^3 + 337*s^7*t^3 + 946*m^12*t^4 - 5783*m^10*s*t^4 + 14571*m^8*s^2*t^4 - 19302*m^6*s^3*t^4 + 14112*m^4*s^4*t^4 - 5363*m^2*s^5*t^4 + 819*s^6*t^4 - 867*m^10*t^5 + 4736*m^8*s*t^5 - 10212*m^6*s^2*t^5 + 10810*m^4*s^3*t^5 - 5577*m^2*s^4*t^5 + 1110*s^5*t^5 + 501*m^8*t^6 - 2398*m^6*s*t^6 + 4230*m^4*s^2*t^6 - 3230*m^2*s^3*t^6 + 889*s^4*t^6 - 172*m^6*t^7 + 728*m^4*s*t^7 - 978*m^2*s^2*t^7 + 414*s^3*t^7 + 30*m^4*t^8 - 124*m^2*s*t^8 + 102*s^2*t^8 - 2*m^2*t^9 + 10*s*t^9))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*X3*X4) +
  (-160*(m^2 - 2*s - 2*t)*(m^2 - s - t))*(X1*X3*Y1^4) +
  (256*(m^2 - s - t)*(m^2 + s + t))*(X1*X3*Y1^3*Y3) +
  ((128*s*(m^2 - 2*s - 2*t)*(m^2 - s - t))/t)*(X1*X3*Y1^3*Y4) +
  (-64*(m^2 - s - t)*(6*m^4 - 17*m^2*s + 11*s^2 - 18*m^2*t + 22*s*t + 11*t^2))*(X1*X3*Y1^3) +
  (288*m^2*(m^2 - s - t))*(X1*X3*Y1^2*Y3^2) +
  ((192*s*(-m^2 + s + t)*(m^2 + s + t))/t)*(X1*X3*Y1^2*Y3*Y4) +
  (96*(m^2 - s - t)*(5*m^4 - 5*s^2 + 2*m^2*t - 10*s*t - 5*t^2))*(X1*X3*Y1^2*Y3) +
  ((48*s*(m^2 - s - t)*(5*m^4 - 14*m^2*s + 9*s^2 - 15*m^2*t + 18*s*t + 9*t^2))/t)*(X1*X3*Y1^2*Y4) +
  ((-24*(m^2 - s - t)*(32*m^8 - 91*m^6*s + 95*m^4*s^2 - 37*m^2*s^3 + 2*s^4 - 92*m^6*t + 185*m^4*s*t - 103*m^2*s^2*t + 6*s^3*t + 93*m^4*t^2 - 99*m^2*s*t^2 + 7*s^2*t^2 - 33*m^2*t^3 + 4*s*t^3 + t^4))/m^2)*(X1*X3*Y1^2) +
  ((-192*m^2*s*(m^2 - s - t))/t)*(X1*X3*Y1*Y3^2*Y4) +
  (96*m^2*(5*m^2 - 5*s - 4*t)*(m^2 - s - t))*(X1*X3*Y1*Y3^2) +
  ((-128*s*(m^2 - s - t)*(2*m^4 - 2*s^2 + m^2*t - 4*s*t - 2*t^2))/t)*(X1*X3*Y1*Y3*Y4) +
  ((-64*(m^2 - s - t)*(12*m^8 - 31*m^6*s + 35*m^4*s^2 - 17*m^2*s^3 + 2*s^4 - 32*m^6*t + 65*m^4*s*t - 43*m^2*s^2*t + 6*s^3*t + 33*m^4*t^2 - 39*m^2*s*t^2 + 7*s^2*t^2 - 13*m^2*t^3 + 4*s*t^3 + t^4))/m^2)*(X1*X3*Y1*Y3) +
  ((-16*s*(m^2 - s - t)*(2*m^16*s - 18*m^14*s^2 + 70*m^12*s^3 - 154*m^10*s^4 + 210*m^8*s^5 - 182*m^6*s^6 + 98*m^4*s^7 - 30*m^2*s^8 + 4*s^9 - 28*m^16*t + 226*m^14*s*t - 781*m^12*s^2*t + 1503*m^10*s^3*t - 1750*m^8*s^4*t + 1248*m^6*s^5*t - 521*m^4*s^6*t + 111*m^2*s^7*t - 8*s^8*t + 171*m^14*t^2 - 1173*m^12*s*t^2 + 3468*m^10*s^2*t^2 - 5689*m^8*s^3*t^2 + 5549*m^6*s^4*t^2 - 3189*m^4*s^5*t^2 + 988*m^2*s^6*t^2 - 125*s^7*t^2 - 321*m^12*t^3 + 2009*m^10*s*t^3 - 5270*m^8*s^2*t^3 + 7358*m^6*s^3*t^3 - 5713*m^4*s^4*t^3 + 2313*m^2*s^5*t^3 - 376*s^6*t^3 + 316*m^10*t^4 - 1817*m^8*s*t^4 + 4171*m^6*s^2*t^4 - 4731*m^4*s^3*t^4 + 2617*m^2*s^4*t^4 - 556*s^5*t^4 - 200*m^8*t^5 + 1010*m^6*s*t^5 - 1912*m^4*s^2*t^5 + 1574*m^2*s^3*t^5 - 464*s^4*t^5 + 77*m^6*t^6 - 335*m^4*s*t^6 + 482*m^2*s^2*t^6 - 220*s^3*t^6 - 14*m^4*t^7 + 60*m^2*s*t^7 - 54*s^2*t^7 + m^2*t^8 - 5*s*t^8))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*X3*Y1*Y4) +
  ((-8*(m^2 - s - t)*(51*m^10 - 187*m^8*s + 268*m^6*s^2 - 180*m^4*s^3 + 50*m^2*s^4 - 2*s^5 - 186*m^8*t + 530*m^6*s*t - 526*m^4*s^2*t + 192*m^2*s^3*t - 10*s^4*t + 268*m^6*t^2 - 523*m^4*s*t^2 + 280*m^2*s^2*t^2 - 19*s^3*t^2 - 178*m^4*t^3 + 186*m^2*s*t^3 - 18*s^2*t^3 + 48*m^2*t^4 - 9*s*t^4 - 2*t^5))/m^2)*(X1*X3*Y1) +
  ((-48*m^2*s*(4*m^2 - 4*s - 3*t)*(m^2 - s - t))/t)*(X1*X3*Y3^2*Y4) +
  ((-24*(m^2 - s - t)*(7*m^8 - 16*m^6*s + 20*m^4*s^2 - 12*m^2*s^3 + 2*s^4 - 17*m^6*t + 35*m^4*s*t - 28*m^2*s^2*t + 6*s^3*t + 18*m^4*t^2 - 24*m^2*s*t^2 + 7*s^2*t^2 - 8*m^2*t^3 + 4*s*t^3 + t^4))/m^2)*(X1*X3*Y3^2) +
  ((16*s*(m^2 - s - t)^2*(2*m^14*s - 10*m^12*s^2 + 18*m^10*s^3 - 10*m^8*s^4 - 10*m^6*s^5 + 18*m^4*s^6 - 10*m^2*s^7 + 2*s^8 - 24*m^14*t + 110*m^12*s*t - 177*m^10*s^2*t + 85*m^8*s^3*t + 70*m^6*s^4*t - 96*m^4*s^5*t + 35*m^2*s^6*t - 3*s^7*t - 26*m^12*t^2 + 126*m^10*s*t^2 - 367*m^8*s^2*t^2 + 662*m^6*s^3*t^2 - 650*m^4*s^4*t^2 + 308*m^2*s^5*t^2 - 53*s^6*t^2 + 43*m^10*t^3 - 239*m^8*s*t^3 + 627*m^6*s^2*t^3 - 877*m^4*s^3*t^3 + 586*m^2*s^4*t^3 - 140*s^5*t^3 - 33*m^8*t^4 + 162*m^6*s*t^4 - 395*m^4*s^2*t^4 + 430*m^2*s^3*t^4 - 156*s^4*t^4 + 15*m^6*t^5 - 57*m^4*s*t^5 + 121*m^2*s^2*t^5 - 79*s^3*t^5 - m^4*t^6 + 8*m^2*s*t^6 - 15*s^2*t^6))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*X3*Y3*Y4) +
  ((-8*(m^2 - s - t)*(43*m^10 - 143*m^8*s + 192*m^6*s^2 - 128*m^4*s^3 + 38*m^2*s^4 - 2*s^5 - 143*m^8*t + 380*m^6*s*t - 368*m^4*s^2*t + 144*m^2*s^3*t - 12*s^4*t + 198*m^6*t^2 - 369*m^4*s*t^2 + 208*m^2*s^2*t^2 - 25*s^3*t^2 - 131*m^4*t^3 + 140*m^2*s*t^3 - 25*s^2*t^3 + 38*m^2*t^4 - 13*s*t^4 - 3*t^5))/m^2)*(X1*X3*Y3) +
  ((-4*s*(m^2 - s - t)*(2*m^18*s - 18*m^16*s^2 + 72*m^14*s^3 - 168*m^12*s^4 + 252*m^10*s^5 - 252*m^8*s^6 + 168*m^6*s^7 - 72*m^4*s^8 + 18*m^2*s^9 - 2*s^10 - 24*m^18*t + 190*m^16*s*t - 655*m^14*s^2*t + 1281*m^12*s^3*t - 1547*m^10*s^4*t + 1169*m^8*s^5*t - 525*m^6*s^6*t + 115*m^4*s^7*t - m^2*s^8*t - 3*s^9*t + 216*m^16*t^2 - 1584*m^14*s*t^2 + 5031*m^12*s^2*t^2 - 9015*m^10*s^3*t^2 + 9930*m^8*s^4*t^2 - 6846*m^6*s^5*t^2 + 2859*m^4*s^6*t^2 - 651*m^2*s^7*t^2 + 60*s^8*t^2 - 626*m^14*t^3 + 4214*m^12*s*t^3 - 12038*m^10*s^2*t^3 + 18871*m^8*s^3*t^3 - 17472*m^6*s^4*t^3 + 9506*m^4*s^5*t^3 - 2792*m^2*s^6*t^3 + 337*s^7*t^3 + 946*m^12*t^4 - 5783*m^10*s*t^4 + 14571*m^8*s^2*t^4 - 19302*m^6*s^3*t^4 + 14112*m^4*s^4*t^4 - 5363*m^2*s^5*t^4 + 819*s^6*t^4 - 867*m^10*t^5 + 4736*m^8*s*t^5 - 10212*m^6*s^2*t^5 + 10810*m^4*s^3*t^5 - 5577*m^2*s^4*t^5 + 1110*s^5*t^5 + 501*m^8*t^6 - 2398*m^6*s*t^6 + 4230*m^4*s^2*t^6 - 3230*m^2*s^3*t^6 + 889*s^4*t^6 - 172*m^6*t^7 + 728*m^4*s*t^7 - 978*m^2*s^2*t^7 + 414*s^3*t^7 + 30*m^4*t^8 - 124*m^2*s*t^8 + 102*s^2*t^8 - 2*m^2*t^9 + 10*s*t^9))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*X3*Y4) +
  ((-2*(m^2 - s - t)^2*(32*m^10 - 120*m^8*s + 172*m^6*s^2 - 112*m^4*s^3 + 28*m^2*s^4 - 111*m^8*t + 324*m^6*s*t - 320*m^4*s^2*t + 110*m^2*s^3*t - 2*s^4*t + 163*m^6*t^2 - 316*m^4*s*t^2 + 163*m^2*s^2*t^2 - 6*s^3*t^2 - 109*m^4*t^3 + 110*m^2*s*t^3 - 7*s^2*t^3 + 29*m^2*t^4 - 4*s*t^4 - t^5))/m^2)*(X1*X3) +
  ((160*s*(m^2 - s - t)^2)/t)*(X1*X4*Y1^4) +
  ((128*s*(m^2 - 2*s - 2*t)*(m^2 - s - t))/t)*(X1*X4*Y1^3*Y3) +
  ((320*s*(m^2 - s - t)^3)/t)*(X1*X4*Y1^3) +
  ((96*s*(-m^2 + s + t)*(m^2 + s + t))/t)*(X1*X4*Y1^2*Y3^2) +
  ((48*s*(m^2 - s - t)*(5*m^4 - 14*m^2*s + 9*s^2 - 15*m^2*t + 18*s*t + 9*t^2))/t)*(X1*X4*Y1^2*Y3) +
  ((-24*s*(m^2 - s - t)^3*(2*m^10*s - 10*m^8*s^2 + 20*m^6*s^3 - 20*m^4*s^4 + 10*m^2*s^5 - 2*s^6 - 28*m^10*t + 128*m^8*s*t - 229*m^6*s^2*t + 199*m^4*s^3*t - 83*m^2*s^4*t + 13*s^5*t + 36*m^8*t^2 - 166*m^6*s*t^2 + 272*m^4*s^2*t^2 - 188*m^2*s^3*t^2 + 46*s^4*t^2 - 19*m^6*t^3 + 93*m^4*s*t^3 - 128*m^2*s^2*t^3 + 50*s^3*t^3 + 10*m^4*t^4 - 34*m^2*s*t^4 + 24*s^2*t^4 - m^2*t^5 + 5*s*t^5))/((m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*X4*Y1^2) +
  ((-64*m^2*s*(m^2 - s - t))/t)*(X1*X4*Y1*Y3^3) +
  ((-64*s*(m^2 - s - t)*(2*m^4 - 2*s^2 + m^2*t - 4*s*t - 2*t^2))/t)*(X1*X4*Y1*Y3^2) +
  ((-16*s*(m^2 - s - t)*(2*m^16*s - 18*m^14*s^2 + 70*m^12*s^3 - 154*m^10*s^4 + 210*m^8*s^5 - 182*m^6*s^6 + 98*m^4*s^7 - 30*m^2*s^8 + 4*s^9 - 28*m^16*t + 226*m^14*s*t - 781*m^12*s^2*t + 1503*m^10*s^3*t - 1750*m^8*s^4*t + 1248*m^6*s^5*t - 521*m^4*s^6*t + 111*m^2*s^7*t - 8*s^8*t + 171*m^14*t^2 - 1173*m^12*s*t^2 + 3468*m^10*s^2*t^2 - 5689*m^8*s^3*t^2 + 5549*m^6*s^4*t^2 - 3189*m^4*s^5*t^2 + 988*m^2*s^6*t^2 - 125*s^7*t^2 - 321*m^12*t^3 + 2009*m^10*s*t^3 - 5270*m^8*s^2*t^3 + 7358*m^6*s^3*t^3 - 5713*m^4*s^4*t^3 + 2313*m^2*s^5*t^3 - 376*s^6*t^3 + 316*m^10*t^4 - 1817*m^8*s*t^4 + 4171*m^6*s^2*t^4 - 4731*m^4*s^3*t^4 + 2617*m^2*s^4*t^4 - 556*s^5*t^4 - 200*m^8*t^5 + 1010*m^6*s*t^5 - 1912*m^4*s^2*t^5 + 1574*m^2*s^3*t^5 - 464*s^4*t^5 + 77*m^6*t^6 - 335*m^4*s*t^6 + 482*m^2*s^2*t^6 - 220*s^3*t^6 - 14*m^4*t^7 + 60*m^2*s*t^7 - 54*s^2*t^7 + m^2*t^8 - 5*s*t^8))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*X4*Y1*Y3) +
  ((-8*s*(m^2 - s - t)^3*(2*m^12*s - 12*m^10*s^2 + 30*m^8*s^3 - 40*m^6*s^4 + 30*m^4*s^5 - 12*m^2*s^6 + 2*s^7 - 24*m^12*t + 130*m^10*s*t - 287*m^8*s^2*t + 328*m^6*s^3*t - 202*m^4*s^4*t + 62*m^2*s^5*t - 7*s^6*t + 80*m^10*t^2 - 388*m^8*s*t^2 + 741*m^6*s^2*t^2 - 693*m^4*s^3*t^2 + 315*m^2*s^4*t^2 - 55*s^5*t^2 - 93*m^8*t^3 + 420*m^6*s*t^3 - 680*m^4*s^2*t^3 + 466*m^2*s^3*t^3 - 113*s^4*t^3 + 61*m^6*t^4 - 241*m^4*s*t^4 + 297*m^2*s^2*t^4 - 109*s^3*t^4 - 22*m^4*t^5 + 74*m^2*s*t^5 - 52*s^2*t^5 + 2*m^2*t^6 - 10*s*t^6))/((m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*X4*Y1) +
  ((-16*m^2*s*(4*m^2 - 4*s - 3*t)*(m^2 - s - t))/t)*(X1*X4*Y3^3) +
  ((8*s*(m^2 - s - t)^2*(2*m^14*s - 10*m^12*s^2 + 18*m^10*s^3 - 10*m^8*s^4 - 10*m^6*s^5 + 18*m^4*s^6 - 10*m^2*s^7 + 2*s^8 - 24*m^14*t + 110*m^12*s*t - 177*m^10*s^2*t + 85*m^8*s^3*t + 70*m^6*s^4*t - 96*m^4*s^5*t + 35*m^2*s^6*t - 3*s^7*t - 26*m^12*t^2 + 126*m^10*s*t^2 - 367*m^8*s^2*t^2 + 662*m^6*s^3*t^2 - 650*m^4*s^4*t^2 + 308*m^2*s^5*t^2 - 53*s^6*t^2 + 43*m^10*t^3 - 239*m^8*s*t^3 + 627*m^6*s^2*t^3 - 877*m^4*s^3*t^3 + 586*m^2*s^4*t^3 - 140*s^5*t^3 - 33*m^8*t^4 + 162*m^6*s*t^4 - 395*m^4*s^2*t^4 + 430*m^2*s^3*t^4 - 156*s^4*t^4 + 15*m^6*t^5 - 57*m^4*s*t^5 + 121*m^2*s^2*t^5 - 79*s^3*t^5 - m^4*t^6 + 8*m^2*s*t^6 - 15*s^2*t^6))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*X4*Y3^2) +
  ((-4*s*(m^2 - s - t)*(2*m^18*s - 18*m^16*s^2 + 72*m^14*s^3 - 168*m^12*s^4 + 252*m^10*s^5 - 252*m^8*s^6 + 168*m^6*s^7 - 72*m^4*s^8 + 18*m^2*s^9 - 2*s^10 - 24*m^18*t + 190*m^16*s*t - 655*m^14*s^2*t + 1281*m^12*s^3*t - 1547*m^10*s^4*t + 1169*m^8*s^5*t - 525*m^6*s^6*t + 115*m^4*s^7*t - m^2*s^8*t - 3*s^9*t + 216*m^16*t^2 - 1584*m^14*s*t^2 + 5031*m^12*s^2*t^2 - 9015*m^10*s^3*t^2 + 9930*m^8*s^4*t^2 - 6846*m^6*s^5*t^2 + 2859*m^4*s^6*t^2 - 651*m^2*s^7*t^2 + 60*s^8*t^2 - 626*m^14*t^3 + 4214*m^12*s*t^3 - 12038*m^10*s^2*t^3 + 18871*m^8*s^3*t^3 - 17472*m^6*s^4*t^3 + 9506*m^4*s^5*t^3 - 2792*m^2*s^6*t^3 + 337*s^7*t^3 + 946*m^12*t^4 - 5783*m^10*s*t^4 + 14571*m^8*s^2*t^4 - 19302*m^6*s^3*t^4 + 14112*m^4*s^4*t^4 - 5363*m^2*s^5*t^4 + 819*s^6*t^4 - 867*m^10*t^5 + 4736*m^8*s*t^5 - 10212*m^6*s^2*t^5 + 10810*m^4*s^3*t^5 - 5577*m^2*s^4*t^5 + 1110*s^5*t^5 + 501*m^8*t^6 - 2398*m^6*s*t^6 + 4230*m^4*s^2*t^6 - 3230*m^2*s^3*t^6 + 889*s^4*t^6 - 172*m^6*t^7 + 728*m^4*s*t^7 - 978*m^2*s^2*t^7 + 414*s^3*t^7 + 30*m^4*t^8 - 124*m^2*s*t^8 + 102*s^2*t^8 - 2*m^2*t^9 + 10*s*t^9))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*X4*Y3) +
  ((-2*s*(m^2 - s - t)^2*(24*m^14 - 152*m^12*s + 410*m^10*s^2 - 610*m^8*s^3 + 540*m^6*s^4 - 284*m^4*s^5 + 82*m^2*s^6 - 10*s^7 - 76*m^12*t + 444*m^10*s*t - 1068*m^8*s^2*t + 1352*m^6*s^3*t - 948*m^4*s^4*t + 348*m^2*s^5*t - 52*s^6*t + 114*m^10*t^2 - 596*m^8*s*t^2 + 1224*m^6*s^2*t^2 - 1230*m^4*s^3*t^2 + 602*m^2*s^4*t^2 - 114*s^5*t^2 - 98*m^8*t^3 + 450*m^6*s*t^3 - 749*m^4*s^2*t^3 + 532*m^2*s^3*t^3 - 135*s^4*t^3 + 50*m^6*t^4 - 196*m^4*s*t^4 + 241*m^2*s^2*t^4 - 91*s^3*t^4 - 13*m^4*t^5 + 46*m^2*s*t^5 - 33*s^2*t^5 + m^2*t^6 - 5*s*t^6))/((m^2 - s)^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*X4) +
  (192*(m^2 - s - t)^2)*(X1*Y1^5) +
  (160*(m^2 - 2*s - 2*t)*(m^2 - s - t))*(X1*Y1^4*Y3) +
  ((-160*s*(m^2 - s - t)^2)/t)*(X1*Y1^4*Y4) +
  (480*(m^2 - s - t)^3)*(X1*Y1^4) +
  (-128*(m^2 - s - t)*(m^2 + s + t))*(X1*Y1^3*Y3^2) +
  ((-128*s*(m^2 - 2*s - 2*t)*(m^2 - s - t))/t)*(X1*Y1^3*Y3*Y4) +
  (64*(m^2 - s - t)*(6*m^4 - 17*m^2*s + 11*s^2 - 18*m^2*t + 22*s*t + 11*t^2))*(X1*Y1^3*Y3) +
  ((-320*s*(m^2 - s - t)^3)/t)*(X1*Y1^3*Y4) +
  (480*(m^2 - s - t)^4)*(X1*Y1^3) +
  (-96*m^2*(m^2 - s - t))*(X1*Y1^2*Y3^3) +
  ((-96*s*(-m^2 + s + t)*(m^2 + s + t))/t)*(X1*Y1^2*Y3^2*Y4) +
  (-48*(m^2 - s - t)*(5*m^4 - 5*s^2 + 2*m^2*t - 10*s*t - 5*t^2))*(X1*Y1^2*Y3^2) +
  ((-48*s*(m^2 - s - t)*(5*m^4 - 14*m^2*s + 9*s^2 - 15*m^2*t + 18*s*t + 9*t^2))/t)*(X1*Y1^2*Y3*Y4) +
  ((24*(m^2 - s - t)*(32*m^8 - 91*m^6*s + 95*m^4*s^2 - 37*m^2*s^3 + 2*s^4 - 92*m^6*t + 185*m^4*s*t - 103*m^2*s^2*t + 6*s^3*t + 93*m^4*t^2 - 99*m^2*s*t^2 + 7*s^2*t^2 - 33*m^2*t^3 + 4*s*t^3 + t^4))/m^2)*(X1*Y1^2*Y3) +
  ((24*s*(m^2 - s - t)^4*(2*m^10*s - 10*m^8*s^2 + 20*m^6*s^3 - 20*m^4*s^4 + 10*m^2*s^5 - 2*s^6 - 28*m^10*t + 128*m^8*s*t - 229*m^6*s^2*t + 199*m^4*s^3*t - 83*m^2*s^4*t + 13*s^5*t + 26*m^8*t^2 - 126*m^6*s*t^2 + 212*m^4*s^2*t^2 - 148*m^2*s^3*t^2 + 36*s^4*t^2 - 29*m^6*t^3 + 103*m^4*s*t^3 - 118*m^2*s^2*t^3 + 40*s^3*t^3 + 10*m^4*t^4 - 34*m^2*s*t^4 + 24*s^2*t^4 - m^2*t^5 + 5*s*t^5))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*Y1^2*Y4) +
  (240*(m^2 - s - t)^5)*(X1*Y1^2) +
  ((64*m^2*s*(m^2 - s - t))/t)*(X1*Y1*Y3^3*Y4) +
  (-32*m^2*(5*m^2 - 5*s - 4*t)*(m^2 - s - t))*(X1*Y1*Y3^3) +
  ((64*s*(m^2 - s - t)*(2*m^4 - 2*s^2 + m^2*t - 4*s*t - 2*t^2))/t)*(X1*Y1*Y3^2*Y4) +
  ((32*(m^2 - s - t)*(12*m^8 - 31*m^6*s + 35*m^4*s^2 - 17*m^2*s^3 + 2*s^4 - 32*m^6*t + 65*m^4*s*t - 43*m^2*s^2*t + 6*s^3*t + 33*m^4*t^2 - 39*m^2*s*t^2 + 7*s^2*t^2 - 13*m^2*t^3 + 4*s*t^3 + t^4))/m^2)*(X1*Y1*Y3^2) +
  ((16*s*(m^2 - s - t)*(2*m^16*s - 18*m^14*s^2 + 70*m^12*s^3 - 154*m^10*s^4 + 210*m^8*s^5 - 182*m^6*s^6 + 98*m^4*s^7 - 30*m^2*s^8 + 4*s^9 - 28*m^16*t + 226*m^14*s*t - 781*m^12*s^2*t + 1503*m^10*s^3*t - 1750*m^8*s^4*t + 1248*m^6*s^5*t - 521*m^4*s^6*t + 111*m^2*s^7*t - 8*s^8*t + 171*m^14*t^2 - 1173*m^12*s*t^2 + 3468*m^10*s^2*t^2 - 5689*m^8*s^3*t^2 + 5549*m^6*s^4*t^2 - 3189*m^4*s^5*t^2 + 988*m^2*s^6*t^2 - 125*s^7*t^2 - 321*m^12*t^3 + 2009*m^10*s*t^3 - 5270*m^8*s^2*t^3 + 7358*m^6*s^3*t^3 - 5713*m^4*s^4*t^3 + 2313*m^2*s^5*t^3 - 376*s^6*t^3 + 316*m^10*t^4 - 1817*m^8*s*t^4 + 4171*m^6*s^2*t^4 - 4731*m^4*s^3*t^4 + 2617*m^2*s^4*t^4 - 556*s^5*t^4 - 200*m^8*t^5 + 1010*m^6*s*t^5 - 1912*m^4*s^2*t^5 + 1574*m^2*s^3*t^5 - 464*s^4*t^5 + 77*m^6*t^6 - 335*m^4*s*t^6 + 482*m^2*s^2*t^6 - 220*s^3*t^6 - 14*m^4*t^7 + 60*m^2*s*t^7 - 54*s^2*t^7 + m^2*t^8 - 5*s*t^8))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*Y1*Y3*Y4) +
  ((8*(m^2 - s - t)*(51*m^10 - 187*m^8*s + 268*m^6*s^2 - 180*m^4*s^3 + 50*m^2*s^4 - 2*s^5 - 186*m^8*t + 530*m^6*s*t - 526*m^4*s^2*t + 192*m^2*s^3*t - 10*s^4*t + 268*m^6*t^2 - 523*m^4*s*t^2 + 280*m^2*s^2*t^2 - 19*s^3*t^2 - 178*m^4*t^3 + 186*m^2*s*t^3 - 18*s^2*t^3 + 48*m^2*t^4 - 9*s*t^4 - 2*t^5))/m^2)*(X1*Y1*Y3) +
  ((8*s*(m^2 - s - t)^4*(2*m^12*s - 12*m^10*s^2 + 30*m^8*s^3 - 40*m^6*s^4 + 30*m^4*s^5 - 12*m^2*s^6 + 2*s^7 - 24*m^12*t + 128*m^10*s*t - 277*m^8*s^2*t + 308*m^6*s^3*t - 182*m^4*s^4*t + 52*m^2*s^5*t - 5*s^6*t + 88*m^10*t^2 - 416*m^8*s*t^2 + 770*m^6*s^2*t^2 - 692*m^4*s^3*t^2 + 298*m^2*s^4*t^2 - 48*s^5*t^2 - 129*m^8*t^3 + 546*m^6*s*t^3 - 832*m^4*s^2*t^3 + 534*m^2*s^3*t^3 - 119*s^4*t^3 + 100*m^6*t^4 - 354*m^4*s*t^4 + 405*m^2*s^2*t^4 - 139*s^3*t^4 - 32*m^4*t^5 + 108*m^2*s*t^5 - 76*s^2*t^5 + 3*m^2*t^6 - 15*s*t^6))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*Y1*Y4) +
  (4*(m^2 - s - t)^2*(16*m^8 - 64*m^6*s + 96*m^4*s^2 - 64*m^2*s^3 + 16*s^4 - 60*m^6*t + 182*m^4*s*t - 184*m^2*s^2*t + 62*s^3*t + 90*m^4*t^2 - 180*m^2*s*t^2 + 91*s^2*t^2 - 60*m^2*t^3 + 60*s*t^3 + 15*t^4))*(X1*Y1) +
  ((16*m^2*s*(4*m^2 - 4*s - 3*t)*(m^2 - s - t))/t)*(X1*Y3^3*Y4) +
  ((8*(m^2 - s - t)*(7*m^8 - 16*m^6*s + 20*m^4*s^2 - 12*m^2*s^3 + 2*s^4 - 17*m^6*t + 35*m^4*s*t - 28*m^2*s^2*t + 6*s^3*t + 18*m^4*t^2 - 24*m^2*s*t^2 + 7*s^2*t^2 - 8*m^2*t^3 + 4*s*t^3 + t^4))/m^2)*(X1*Y3^3) +
  ((-8*s*(m^2 - s - t)^2*(2*m^14*s - 10*m^12*s^2 + 18*m^10*s^3 - 10*m^8*s^4 - 10*m^6*s^5 + 18*m^4*s^6 - 10*m^2*s^7 + 2*s^8 - 24*m^14*t + 110*m^12*s*t - 177*m^10*s^2*t + 85*m^8*s^3*t + 70*m^6*s^4*t - 96*m^4*s^5*t + 35*m^2*s^6*t - 3*s^7*t - 26*m^12*t^2 + 126*m^10*s*t^2 - 367*m^8*s^2*t^2 + 662*m^6*s^3*t^2 - 650*m^4*s^4*t^2 + 308*m^2*s^5*t^2 - 53*s^6*t^2 + 43*m^10*t^3 - 239*m^8*s*t^3 + 627*m^6*s^2*t^3 - 877*m^4*s^3*t^3 + 586*m^2*s^4*t^3 - 140*s^5*t^3 - 33*m^8*t^4 + 162*m^6*s*t^4 - 395*m^4*s^2*t^4 + 430*m^2*s^3*t^4 - 156*s^4*t^4 + 15*m^6*t^5 - 57*m^4*s*t^5 + 121*m^2*s^2*t^5 - 79*s^3*t^5 - m^4*t^6 + 8*m^2*s*t^6 - 15*s^2*t^6))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*Y3^2*Y4) +
  ((4*(m^2 - s - t)*(43*m^10 - 143*m^8*s + 192*m^6*s^2 - 128*m^4*s^3 + 38*m^2*s^4 - 2*s^5 - 143*m^8*t + 380*m^6*s*t - 368*m^4*s^2*t + 144*m^2*s^3*t - 12*s^4*t + 198*m^6*t^2 - 369*m^4*s*t^2 + 208*m^2*s^2*t^2 - 25*s^3*t^2 - 131*m^4*t^3 + 140*m^2*s*t^3 - 25*s^2*t^3 + 38*m^2*t^4 - 13*s*t^4 - 3*t^5))/m^2)*(X1*Y3^2) +
  ((4*s*(m^2 - s - t)*(2*m^18*s - 18*m^16*s^2 + 72*m^14*s^3 - 168*m^12*s^4 + 252*m^10*s^5 - 252*m^8*s^6 + 168*m^6*s^7 - 72*m^4*s^8 + 18*m^2*s^9 - 2*s^10 - 24*m^18*t + 190*m^16*s*t - 655*m^14*s^2*t + 1281*m^12*s^3*t - 1547*m^10*s^4*t + 1169*m^8*s^5*t - 525*m^6*s^6*t + 115*m^4*s^7*t - m^2*s^8*t - 3*s^9*t + 216*m^16*t^2 - 1584*m^14*s*t^2 + 5031*m^12*s^2*t^2 - 9015*m^10*s^3*t^2 + 9930*m^8*s^4*t^2 - 6846*m^6*s^5*t^2 + 2859*m^4*s^6*t^2 - 651*m^2*s^7*t^2 + 60*s^8*t^2 - 626*m^14*t^3 + 4214*m^12*s*t^3 - 12038*m^10*s^2*t^3 + 18871*m^8*s^3*t^3 - 17472*m^6*s^4*t^3 + 9506*m^4*s^5*t^3 - 2792*m^2*s^6*t^3 + 337*s^7*t^3 + 946*m^12*t^4 - 5783*m^10*s*t^4 + 14571*m^8*s^2*t^4 - 19302*m^6*s^3*t^4 + 14112*m^4*s^4*t^4 - 5363*m^2*s^5*t^4 + 819*s^6*t^4 - 867*m^10*t^5 + 4736*m^8*s*t^5 - 10212*m^6*s^2*t^5 + 10810*m^4*s^3*t^5 - 5577*m^2*s^4*t^5 + 1110*s^5*t^5 + 501*m^8*t^6 - 2398*m^6*s*t^6 + 4230*m^4*s^2*t^6 - 3230*m^2*s^3*t^6 + 889*s^4*t^6 - 172*m^6*t^7 + 728*m^4*s*t^7 - 978*m^2*s^2*t^7 + 414*s^3*t^7 + 30*m^4*t^8 - 124*m^2*s*t^8 + 102*s^2*t^8 - 2*m^2*t^9 + 10*s*t^9))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*Y3*Y4) +
  ((2*(m^2 - s - t)^2*(32*m^10 - 120*m^8*s + 172*m^6*s^2 - 112*m^4*s^3 + 28*m^2*s^4 - 111*m^8*t + 324*m^6*s*t - 320*m^4*s^2*t + 110*m^2*s^3*t - 2*s^4*t + 163*m^6*t^2 - 316*m^4*s*t^2 + 163*m^2*s^2*t^2 - 6*s^3*t^2 - 109*m^4*t^3 + 110*m^2*s*t^3 - 7*s^2*t^3 + 29*m^2*t^4 - 4*s*t^4 - t^5))/m^2)*(X1*Y3) +
  ((-2*s*(m^2 - s - t)^2*(2*m^16*s - 16*m^14*s^2 + 56*m^12*s^3 - 112*m^10*s^4 + 140*m^8*s^5 - 112*m^6*s^6 + 56*m^4*s^7 - 16*m^2*s^8 + 2*s^9 - 34*m^16*t + 238*m^14*s*t - 713*m^12*s^2*t + 1184*m^10*s^3*t - 1175*m^8*s^4*t + 694*m^6*s^5*t - 223*m^4*s^6*t + 28*m^2*s^7*t + s^8*t + 182*m^14*t^2 - 1178*m^12*s*t^2 + 3219*m^10*s^2*t^2 - 4793*m^8*s^3*t^2 + 4172*m^6*s^4*t^2 - 2100*m^4*s^5*t^2 + 555*m^2*s^6*t^2 - 57*s^7*t^2 - 437*m^12*t^3 + 2524*m^10*s*t^3 - 5991*m^8*s^2*t^3 + 7448*m^6*s^3*t^3 - 5083*m^4*s^4*t^3 + 1788*m^2*s^5*t^3 - 249*s^6*t^3 + 569*m^10*t^4 - 2891*m^8*s*t^4 + 5783*m^6*s^2*t^4 - 5659*m^4*s^3*t^4 + 2688*m^2*s^4*t^4 - 490*s^5*t^4 - 430*m^8*t^5 + 1898*m^6*s*t^5 - 3074*m^4*s^2*t^5 + 2140*m^2*s^3*t^5 - 534*s^4*t^5 + 185*m^6*t^6 - 717*m^4*s*t^6 + 876*m^2*s^2*t^6 - 332*s^3*t^6 - 40*m^4*t^7 + 150*m^2*s*t^7 - 110*s^2*t^7 + 3*m^2*t^8 - 15*s*t^8))/((m^2 - s)^3*t*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*Y4) +
  (2*(m^2 - s - t)^3*(4*m^8 - 16*m^6*s + 24*m^4*s^2 - 16*m^2*s^3 + 4*s^4 - 12*m^6*t + 38*m^4*s*t - 40*m^2*s^2*t + 14*s^3*t + 18*m^4*t^2 - 36*m^2*s*t^2 + 19*s^2*t^2 - 12*m^2*t^3 + 12*s*t^3 + 3*t^4))*(X1) +
  ((-32*m^2*s*(m^2 - s - t))/t)*(X3^3*X4*Y1^2) +
  ((-16*m^2*s*(4*m^2 - 4*s - 3*t)*(m^2 - s - t))/t)*(X3^3*X4*Y1) +
  ((8*s*(m^2 - s - t)*(2*m^14*s - 12*m^12*s^2 + 30*m^10*s^3 - 40*m^8*s^4 + 30*m^6*s^5 - 12*m^4*s^6 + 2*m^2*s^7 - 24*m^14*t + 128*m^12*s*t - 275*m^10*s^2*t + 300*m^8*s^3*t - 170*m^6*s^4*t + 44*m^4*s^5*t - 3*m^2*s^6*t + 59*m^12*t^2 - 322*m^10*s*t^2 + 659*m^8*s^2*t^2 - 633*m^6*s^3*t^2 + 282*m^4*s^4*t^2 - 45*m^2*s^5*t^2 - 61*m^10*t^3 + 350*m^8*s*t^3 - 642*m^6*s^2*t^3 + 460*m^4*s^3*t^3 - 105*m^2*s^4*t^3 - 2*s^5*t^3 + 37*m^8*t^4 - 215*m^6*s*t^4 + 314*m^4*s^2*t^4 - 115*m^2*s^3*t^4 - 5*s^4*t^4 - 8*m^6*t^5 + 76*m^4*s*t^5 - 64*m^2*s^2*t^5 - 4*s^3*t^5 - m^4*t^6 - 14*m^2*s*t^6 - s^2*t^6))/((m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3^3*X4) +
  (-32*m^2*(m^2 - s - t))*(X3^3*Y1^3) +
  ((32*m^2*s*(m^2 - s - t))/t)*(X3^3*Y1^2*Y4) +
  (-16*m^2*(5*m^2 - 5*s - 4*t)*(m^2 - s - t))*(X3^3*Y1^2) +
  ((16*m^2*s*(4*m^2 - 4*s - 3*t)*(m^2 - s - t))/t)*(X3^3*Y1*Y4) +
  ((8*(m^2 - s - t)*(7*m^8 - 16*m^6*s + 20*m^4*s^2 - 12*m^2*s^3 + 2*s^4 - 17*m^6*t + 35*m^4*s*t - 28*m^2*s^2*t + 6*s^3*t + 18*m^4*t^2 - 24*m^2*s*t^2 + 7*s^2*t^2 - 8*m^2*t^3 + 4*s*t^3 + t^4))/m^2)*(X3^3*Y1) +
  ((-8*s*(m^2 - s - t)*(2*m^14*s - 12*m^12*s^2 + 30*m^10*s^3 - 40*m^8*s^4 + 30*m^6*s^5 - 12*m^4*s^6 + 2*m^2*s^7 - 24*m^14*t + 128*m^12*s*t - 275*m^10*s^2*t + 300*m^8*s^3*t - 170*m^6*s^4*t + 44*m^4*s^5*t - 3*m^2*s^6*t + 59*m^12*t^2 - 322*m^10*s*t^2 + 659*m^8*s^2*t^2 - 633*m^6*s^3*t^2 + 282*m^4*s^4*t^2 - 45*m^2*s^5*t^2 - 61*m^10*t^3 + 350*m^8*s*t^3 - 642*m^6*s^2*t^3 + 460*m^4*s^3*t^3 - 105*m^2*s^4*t^3 - 2*s^5*t^3 + 37*m^8*t^4 - 215*m^6*s*t^4 + 314*m^4*s^2*t^4 - 115*m^2*s^3*t^4 - 5*s^4*t^4 - 8*m^6*t^5 + 76*m^4*s*t^5 - 64*m^2*s^2*t^5 - 4*s^3*t^5 - m^4*t^6 - 14*m^2*s*t^6 - s^2*t^6))/((m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3^3*Y4) +
  ((4*(m^2 - s - t)*(12*m^10 - 36*m^8*s + 44*m^6*s^2 - 28*m^4*s^3 + 8*m^2*s^4 - 37*m^8*t + 90*m^6*s*t - 82*m^4*s^2*t + 32*m^2*s^3*t - 2*s^4*t + 50*m^6*t^2 - 86*m^4*s*t^2 + 48*m^2*s^2*t^2 - 6*s^3*t^2 - 33*m^4*t^3 + 34*m^2*s*t^3 - 7*s^2*t^3 + 10*m^2*t^4 - 4*s*t^4 - t^5))/m^2)*(X3^3) +
  ((-32*s*(-m^2 + s + t)*(m^2 + s + t))/t)*(X3^2*X4*Y1^3) +
  ((96*m^2*s*(m^2 - s - t))/t)*(X3^2*X4*Y1^2*Y3) +
  ((32*s*(m^2 - s - t)*(2*m^4 - 2*s^2 + m^2*t - 4*s*t - 2*t^2))/t)*(X3^2*X4*Y1^2) +
  ((48*m^2*s*(4*m^2 - 4*s - 3*t)*(m^2 - s - t))/t)*(X3^2*X4*Y1*Y3) +
  ((-8*s*(m^2 - s - t)^2*(2*m^14*s - 10*m^12*s^2 + 18*m^10*s^3 - 10*m^8*s^4 - 10*m^6*s^5 + 18*m^4*s^6 - 10*m^2*s^7 + 2*s^8 - 24*m^14*t + 110*m^12*s*t - 177*m^10*s^2*t + 85*m^8*s^3*t + 70*m^6*s^4*t - 96*m^4*s^5*t + 35*m^2*s^6*t - 3*s^7*t - 26*m^12*t^2 + 126*m^10*s*t^2 - 367*m^8*s^2*t^2 + 662*m^6*s^3*t^2 - 650*m^4*s^4*t^2 + 308*m^2*s^5*t^2 - 53*s^6*t^2 + 43*m^10*t^3 - 239*m^8*s*t^3 + 627*m^6*s^2*t^3 - 877*m^4*s^3*t^3 + 586*m^2*s^4*t^3 - 140*s^5*t^3 - 33*m^8*t^4 + 162*m^6*s*t^4 - 395*m^4*s^2*t^4 + 430*m^2*s^3*t^4 - 156*s^4*t^4 + 15*m^6*t^5 - 57*m^4*s*t^5 + 121*m^2*s^2*t^5 - 79*s^3*t^5 - m^4*t^6 + 8*m^2*s*t^6 - 15*s^2*t^6))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3^2*X4*Y1) +
  ((-24*s*(m^2 - s - t)*(2*m^14*s - 12*m^12*s^2 + 30*m^10*s^3 - 40*m^8*s^4 + 30*m^6*s^5 - 12*m^4*s^6 + 2*m^2*s^7 - 24*m^14*t + 128*m^12*s*t - 275*m^10*s^2*t + 300*m^8*s^3*t - 170*m^6*s^4*t + 44*m^4*s^5*t - 3*m^2*s^6*t + 59*m^12*t^2 - 322*m^10*s*t^2 + 659*m^8*s^2*t^2 - 633*m^6*s^3*t^2 + 282*m^4*s^4*t^2 - 45*m^2*s^5*t^2 - 61*m^10*t^3 + 350*m^8*s*t^3 - 642*m^6*s^2*t^3 + 460*m^4*s^3*t^3 - 105*m^2*s^4*t^3 - 2*s^5*t^3 + 37*m^8*t^4 - 215*m^6*s*t^4 + 314*m^4*s^2*t^4 - 115*m^2*s^3*t^4 - 5*s^4*t^4 - 8*m^6*t^5 + 76*m^4*s*t^5 - 64*m^2*s^2*t^5 - 4*s^3*t^5 - m^4*t^6 - 14*m^2*s*t^6 - s^2*t^6))/((m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3^2*X4*Y3) +
  ((-4*s*(m^2 - s - t)*(4*m^16*s - 30*m^14*s^2 + 98*m^12*s^3 - 182*m^10*s^4 + 210*m^8*s^5 - 154*m^6*s^6 + 70*m^4*s^7 - 18*m^2*s^8 + 2*s^9 - 56*m^16*t + 380*m^14*s*t - 1106*m^12*s^2*t + 1791*m^10*s^3*t - 1745*m^8*s^4*t + 1026*m^6*s^5*t - 340*m^4*s^6*t + 51*m^2*s^7*t - s^8*t + 179*m^14*t^2 - 1161*m^12*s*t^2 + 3187*m^10*s^2*t^2 - 4780*m^8*s^3*t^2 + 4203*m^6*s^4*t^2 - 2143*m^4*s^5*t^2 + 575*m^2*s^6*t^2 - 60*s^7*t^2 - 243*m^12*t^3 + 1485*m^10*s*t^3 - 3754*m^8*s^2*t^3 + 4994*m^6*s^3*t^3 - 3655*m^4*s^4*t^3 + 1377*m^2*s^5*t^3 - 204*s^6*t^3 + 179*m^10*t^4 - 1032*m^8*s*t^4 + 2371*m^6*s^2*t^4 - 2685*m^4*s^3*t^4 + 1474*m^2*s^4*t^4 - 307*s^5*t^4 - 77*m^8*t^5 + 414*m^6*s*t^5 - 851*m^4*s^2*t^5 + 762*m^2*s^3*t^5 - 240*s^4*t^5 + 17*m^6*t^6 - 89*m^4*s*t^6 + 167*m^2*s^2*t^6 - 95*s^3*t^6 - m^4*t^7 + 8*m^2*s*t^7 - 15*s^2*t^7))/((m^2 - s)^3*t*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3^2*X4) +
  (32*(m^2 - s - t)*(m^2 + s + t))*(X3^2*Y1^4) +
  (96*m^2*(m^2 - s - t))*(X3^2*Y1^3*Y3) +
  ((32*s*(-m^2 + s + t)*(m^2 + s + t))/t)*(X3^2*Y1^3*Y4) +
  (16*(m^2 - s - t)*(5*m^4 - 5*s^2 + 2*m^2*t - 10*s*t - 5*t^2))*(X3^2*Y1^3) +
  ((-96*m^2*s*(m^2 - s - t))/t)*(X3^2*Y1^2*Y3*Y4) +
  (48*m^2*(5*m^2 - 5*s - 4*t)*(m^2 - s - t))*(X3^2*Y1^2*Y3) +
  ((-32*s*(m^2 - s - t)*(2*m^4 - 2*s^2 + m^2*t - 4*s*t - 2*t^2))/t)*(X3^2*Y1^2*Y4) +
  ((-16*(m^2 - s - t)*(12*m^8 - 31*m^6*s + 35*m^4*s^2 - 17*m^2*s^3 + 2*s^4 - 32*m^6*t + 65*m^4*s*t - 43*m^2*s^2*t + 6*s^3*t + 33*m^4*t^2 - 39*m^2*s*t^2 + 7*s^2*t^2 - 13*m^2*t^3 + 4*s*t^3 + t^4))/m^2)*(X3^2*Y1^2) +
  ((-48*m^2*s*(4*m^2 - 4*s - 3*t)*(m^2 - s - t))/t)*(X3^2*Y1*Y3*Y4) +
  ((-24*(m^2 - s - t)*(7*m^8 - 16*m^6*s + 20*m^4*s^2 - 12*m^2*s^3 + 2*s^4 - 17*m^6*t + 35*m^4*s*t - 28*m^2*s^2*t + 6*s^3*t + 18*m^4*t^2 - 24*m^2*s*t^2 + 7*s^2*t^2 - 8*m^2*t^3 + 4*s*t^3 + t^4))/m^2)*(X3^2*Y1*Y3) +
  ((8*s*(m^2 - s - t)^2*(2*m^14*s - 10*m^12*s^2 + 18*m^10*s^3 - 10*m^8*s^4 - 10*m^6*s^5 + 18*m^4*s^6 - 10*m^2*s^7 + 2*s^8 - 24*m^14*t + 110*m^12*s*t - 177*m^10*s^2*t + 85*m^8*s^3*t + 70*m^6*s^4*t - 96*m^4*s^5*t + 35*m^2*s^6*t - 3*s^7*t - 26*m^12*t^2 + 126*m^10*s*t^2 - 367*m^8*s^2*t^2 + 662*m^6*s^3*t^2 - 650*m^4*s^4*t^2 + 308*m^2*s^5*t^2 - 53*s^6*t^2 + 43*m^10*t^3 - 239*m^8*s*t^3 + 627*m^6*s^2*t^3 - 877*m^4*s^3*t^3 + 586*m^2*s^4*t^3 - 140*s^5*t^3 - 33*m^8*t^4 + 162*m^6*s*t^4 - 395*m^4*s^2*t^4 + 430*m^2*s^3*t^4 - 156*s^4*t^4 + 15*m^6*t^5 - 57*m^4*s*t^5 + 121*m^2*s^2*t^5 - 79*s^3*t^5 - m^4*t^6 + 8*m^2*s*t^6 - 15*s^2*t^6))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3^2*Y1*Y4) +
  ((-4*(m^2 - s - t)*(43*m^10 - 143*m^8*s + 192*m^6*s^2 - 128*m^4*s^3 + 38*m^2*s^4 - 2*s^5 - 143*m^8*t + 380*m^6*s*t - 368*m^4*s^2*t + 144*m^2*s^3*t - 12*s^4*t + 198*m^6*t^2 - 369*m^4*s*t^2 + 208*m^2*s^2*t^2 - 25*s^3*t^2 - 131*m^4*t^3 + 140*m^2*s*t^3 - 25*s^2*t^3 + 38*m^2*t^4 - 13*s*t^4 - 3*t^5))/m^2)*(X3^2*Y1) +
  ((24*s*(m^2 - s - t)*(2*m^14*s - 12*m^12*s^2 + 30*m^10*s^3 - 40*m^8*s^4 + 30*m^6*s^5 - 12*m^4*s^6 + 2*m^2*s^7 - 24*m^14*t + 128*m^12*s*t - 275*m^10*s^2*t + 300*m^8*s^3*t - 170*m^6*s^4*t + 44*m^4*s^5*t - 3*m^2*s^6*t + 59*m^12*t^2 - 322*m^10*s*t^2 + 659*m^8*s^2*t^2 - 633*m^6*s^3*t^2 + 282*m^4*s^4*t^2 - 45*m^2*s^5*t^2 - 61*m^10*t^3 + 350*m^8*s*t^3 - 642*m^6*s^2*t^3 + 460*m^4*s^3*t^3 - 105*m^2*s^4*t^3 - 2*s^5*t^3 + 37*m^8*t^4 - 215*m^6*s*t^4 + 314*m^4*s^2*t^4 - 115*m^2*s^3*t^4 - 5*s^4*t^4 - 8*m^6*t^5 + 76*m^4*s*t^5 - 64*m^2*s^2*t^5 - 4*s^3*t^5 - m^4*t^6 - 14*m^2*s*t^6 - s^2*t^6))/((m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3^2*Y3*Y4) +
  ((-12*(m^2 - s - t)*(12*m^10 - 36*m^8*s + 44*m^6*s^2 - 28*m^4*s^3 + 8*m^2*s^4 - 37*m^8*t + 90*m^6*s*t - 82*m^4*s^2*t + 32*m^2*s^3*t - 2*s^4*t + 50*m^6*t^2 - 86*m^4*s*t^2 + 48*m^2*s^2*t^2 - 6*s^3*t^2 - 33*m^4*t^3 + 34*m^2*s*t^3 - 7*s^2*t^3 + 10*m^2*t^4 - 4*s*t^4 - t^5))/m^2)*(X3^2*Y3) +
  ((4*s*(m^2 - s - t)*(4*m^16*s - 30*m^14*s^2 + 98*m^12*s^3 - 182*m^10*s^4 + 210*m^8*s^5 - 154*m^6*s^6 + 70*m^4*s^7 - 18*m^2*s^8 + 2*s^9 - 56*m^16*t + 380*m^14*s*t - 1106*m^12*s^2*t + 1791*m^10*s^3*t - 1745*m^8*s^4*t + 1026*m^6*s^5*t - 340*m^4*s^6*t + 51*m^2*s^7*t - s^8*t + 179*m^14*t^2 - 1161*m^12*s*t^2 + 3187*m^10*s^2*t^2 - 4780*m^8*s^3*t^2 + 4203*m^6*s^4*t^2 - 2143*m^4*s^5*t^2 + 575*m^2*s^6*t^2 - 60*s^7*t^2 - 243*m^12*t^3 + 1485*m^10*s*t^3 - 3754*m^8*s^2*t^3 + 4994*m^6*s^3*t^3 - 3655*m^4*s^4*t^3 + 1377*m^2*s^5*t^3 - 204*s^6*t^3 + 179*m^10*t^4 - 1032*m^8*s*t^4 + 2371*m^6*s^2*t^4 - 2685*m^4*s^3*t^4 + 1474*m^2*s^4*t^4 - 307*s^5*t^4 - 77*m^8*t^5 + 414*m^6*s*t^5 - 851*m^4*s^2*t^5 + 762*m^2*s^3*t^5 - 240*s^4*t^5 + 17*m^6*t^6 - 89*m^4*s*t^6 + 167*m^2*s^2*t^6 - 95*s^3*t^6 - m^4*t^7 + 8*m^2*s*t^7 - 15*s^2*t^7))/((m^2 - s)^3*t*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3^2*Y4) +
  ((-2*(m^2 - s - t)^2*(16*m^10 - 56*m^8*s + 76*m^6*s^2 - 48*m^4*s^3 + 12*m^2*s^4 - 51*m^8*t + 142*m^6*s*t - 136*m^4*s^2*t + 48*m^2*s^3*t - 2*s^4*t + 73*m^6*t^2 - 136*m^4*s*t^2 + 72*m^2*s^2*t^2 - 6*s^3*t^2 - 49*m^4*t^3 + 50*m^2*s*t^3 - 7*s^2*t^3 + 14*m^2*t^4 - 4*s*t^4 - t^5))/m^2)*(X3^2) +
  ((32*s*(m^2 - 2*s - 2*t)*(m^2 - s - t))/t)*(X3*X4*Y1^4) +
  ((64*s*(-m^2 + s + t)*(m^2 + s + t))/t)*(X3*X4*Y1^3*Y3) +
  ((16*s*(m^2 - s - t)*(5*m^4 - 14*m^2*s + 9*s^2 - 15*m^2*t + 18*s*t + 9*t^2))/t)*(X3*X4*Y1^3) +
  ((-96*m^2*s*(m^2 - s - t))/t)*(X3*X4*Y1^2*Y3^2) +
  ((-64*s*(m^2 - s - t)*(2*m^4 - 2*s^2 + m^2*t - 4*s*t - 2*t^2))/t)*(X3*X4*Y1^2*Y3) +
  ((-8*s*(m^2 - s - t)*(2*m^16*s - 18*m^14*s^2 + 70*m^12*s^3 - 154*m^10*s^4 + 210*m^8*s^5 - 182*m^6*s^6 + 98*m^4*s^7 - 30*m^2*s^8 + 4*s^9 - 28*m^16*t + 226*m^14*s*t - 781*m^12*s^2*t + 1503*m^10*s^3*t - 1750*m^8*s^4*t + 1248*m^6*s^5*t - 521*m^4*s^6*t + 111*m^2*s^7*t - 8*s^8*t + 171*m^14*t^2 - 1173*m^12*s*t^2 + 3468*m^10*s^2*t^2 - 5689*m^8*s^3*t^2 + 5549*m^6*s^4*t^2 - 3189*m^4*s^5*t^2 + 988*m^2*s^6*t^2 - 125*s^7*t^2 - 321*m^12*t^3 + 2009*m^10*s*t^3 - 5270*m^8*s^2*t^3 + 7358*m^6*s^3*t^3 - 5713*m^4*s^4*t^3 + 2313*m^2*s^5*t^3 - 376*s^6*t^3 + 316*m^10*t^4 - 1817*m^8*s*t^4 + 4171*m^6*s^2*t^4 - 4731*m^4*s^3*t^4 + 2617*m^2*s^4*t^4 - 556*s^5*t^4 - 200*m^8*t^5 + 1010*m^6*s*t^5 - 1912*m^4*s^2*t^5 + 1574*m^2*s^3*t^5 - 464*s^4*t^5 + 77*m^6*t^6 - 335*m^4*s*t^6 + 482*m^2*s^2*t^6 - 220*s^3*t^6 - 14*m^4*t^7 + 60*m^2*s*t^7 - 54*s^2*t^7 + m^2*t^8 - 5*s*t^8))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3*X4*Y1^2) +
  ((-48*m^2*s*(4*m^2 - 4*s - 3*t)*(m^2 - s - t))/t)*(X3*X4*Y1*Y3^2) +
  ((16*s*(m^2 - s - t)^2*(2*m^14*s - 10*m^12*s^2 + 18*m^10*s^3 - 10*m^8*s^4 - 10*m^6*s^5 + 18*m^4*s^6 - 10*m^2*s^7 + 2*s^8 - 24*m^14*t + 110*m^12*s*t - 177*m^10*s^2*t + 85*m^8*s^3*t + 70*m^6*s^4*t - 96*m^4*s^5*t + 35*m^2*s^6*t - 3*s^7*t - 26*m^12*t^2 + 126*m^10*s*t^2 - 367*m^8*s^2*t^2 + 662*m^6*s^3*t^2 - 650*m^4*s^4*t^2 + 308*m^2*s^5*t^2 - 53*s^6*t^2 + 43*m^10*t^3 - 239*m^8*s*t^3 + 627*m^6*s^2*t^3 - 877*m^4*s^3*t^3 + 586*m^2*s^4*t^3 - 140*s^5*t^3 - 33*m^8*t^4 + 162*m^6*s*t^4 - 395*m^4*s^2*t^4 + 430*m^2*s^3*t^4 - 156*s^4*t^4 + 15*m^6*t^5 - 57*m^4*s*t^5 + 121*m^2*s^2*t^5 - 79*s^3*t^5 - m^4*t^6 + 8*m^2*s*t^6 - 15*s^2*t^6))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3*X4*Y1*Y3) +
  ((-4*s*(m^2 - s - t)*(2*m^18*s - 18*m^16*s^2 + 72*m^14*s^3 - 168*m^12*s^4 + 252*m^10*s^5 - 252*m^8*s^6 + 168*m^6*s^7 - 72*m^4*s^8 + 18*m^2*s^9 - 2*s^10 - 24*m^18*t + 190*m^16*s*t - 655*m^14*s^2*t + 1281*m^12*s^3*t - 1547*m^10*s^4*t + 1169*m^8*s^5*t - 525*m^6*s^6*t + 115*m^4*s^7*t - m^2*s^8*t - 3*s^9*t + 216*m^16*t^2 - 1584*m^14*s*t^2 + 5031*m^12*s^2*t^2 - 9015*m^10*s^3*t^2 + 9930*m^8*s^4*t^2 - 6846*m^6*s^5*t^2 + 2859*m^4*s^6*t^2 - 651*m^2*s^7*t^2 + 60*s^8*t^2 - 626*m^14*t^3 + 4214*m^12*s*t^3 - 12038*m^10*s^2*t^3 + 18871*m^8*s^3*t^3 - 17472*m^6*s^4*t^3 + 9506*m^4*s^5*t^3 - 2792*m^2*s^6*t^3 + 337*s^7*t^3 + 946*m^12*t^4 - 5783*m^10*s*t^4 + 14571*m^8*s^2*t^4 - 19302*m^6*s^3*t^4 + 14112*m^4*s^4*t^4 - 5363*m^2*s^5*t^4 + 819*s^6*t^4 - 867*m^10*t^5 + 4736*m^8*s*t^5 - 10212*m^6*s^2*t^5 + 10810*m^4*s^3*t^5 - 5577*m^2*s^4*t^5 + 1110*s^5*t^5 + 501*m^8*t^6 - 2398*m^6*s*t^6 + 4230*m^4*s^2*t^6 - 3230*m^2*s^3*t^6 + 889*s^4*t^6 - 172*m^6*t^7 + 728*m^4*s*t^7 - 978*m^2*s^2*t^7 + 414*s^3*t^7 + 30*m^4*t^8 - 124*m^2*s*t^8 + 102*s^2*t^8 - 2*m^2*t^9 + 10*s*t^9))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3*X4*Y1) +
  ((24*s*(m^2 - s - t)*(2*m^14*s - 12*m^12*s^2 + 30*m^10*s^3 - 40*m^8*s^4 + 30*m^6*s^5 - 12*m^4*s^6 + 2*m^2*s^7 - 24*m^14*t + 128*m^12*s*t - 275*m^10*s^2*t + 300*m^8*s^3*t - 170*m^6*s^4*t + 44*m^4*s^5*t - 3*m^2*s^6*t + 59*m^12*t^2 - 322*m^10*s*t^2 + 659*m^8*s^2*t^2 - 633*m^6*s^3*t^2 + 282*m^4*s^4*t^2 - 45*m^2*s^5*t^2 - 61*m^10*t^3 + 350*m^8*s*t^3 - 642*m^6*s^2*t^3 + 460*m^4*s^3*t^3 - 105*m^2*s^4*t^3 - 2*s^5*t^3 + 37*m^8*t^4 - 215*m^6*s*t^4 + 314*m^4*s^2*t^4 - 115*m^2*s^3*t^4 - 5*s^4*t^4 - 8*m^6*t^5 + 76*m^4*s*t^5 - 64*m^2*s^2*t^5 - 4*s^3*t^5 - m^4*t^6 - 14*m^2*s*t^6 - s^2*t^6))/((m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3*X4*Y3^2) +
  ((8*s*(m^2 - s - t)*(4*m^16*s - 30*m^14*s^2 + 98*m^12*s^3 - 182*m^10*s^4 + 210*m^8*s^5 - 154*m^6*s^6 + 70*m^4*s^7 - 18*m^2*s^8 + 2*s^9 - 56*m^16*t + 380*m^14*s*t - 1106*m^12*s^2*t + 1791*m^10*s^3*t - 1745*m^8*s^4*t + 1026*m^6*s^5*t - 340*m^4*s^6*t + 51*m^2*s^7*t - s^8*t + 179*m^14*t^2 - 1161*m^12*s*t^2 + 3187*m^10*s^2*t^2 - 4780*m^8*s^3*t^2 + 4203*m^6*s^4*t^2 - 2143*m^4*s^5*t^2 + 575*m^2*s^6*t^2 - 60*s^7*t^2 - 243*m^12*t^3 + 1485*m^10*s*t^3 - 3754*m^8*s^2*t^3 + 4994*m^6*s^3*t^3 - 3655*m^4*s^4*t^3 + 1377*m^2*s^5*t^3 - 204*s^6*t^3 + 179*m^10*t^4 - 1032*m^8*s*t^4 + 2371*m^6*s^2*t^4 - 2685*m^4*s^3*t^4 + 1474*m^2*s^4*t^4 - 307*s^5*t^4 - 77*m^8*t^5 + 414*m^6*s*t^5 - 851*m^4*s^2*t^5 + 762*m^2*s^3*t^5 - 240*s^4*t^5 + 17*m^6*t^6 - 89*m^4*s*t^6 + 167*m^2*s^2*t^6 - 95*s^3*t^6 - m^4*t^7 + 8*m^2*s*t^7 - 15*s^2*t^7))/((m^2 - s)^3*t*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3*X4*Y3) +
  ((2*s*(m^2 - s - t)^2*(2*m^16*s - 16*m^14*s^2 + 56*m^12*s^3 - 112*m^10*s^4 + 140*m^8*s^5 - 112*m^6*s^6 + 56*m^4*s^7 - 16*m^2*s^8 + 2*s^9 - 34*m^16*t + 242*m^14*s*t - 741*m^12*s^2*t + 1268*m^10*s^3*t - 1315*m^8*s^4*t + 834*m^6*s^5*t - 307*m^4*s^6*t + 56*m^2*s^7*t - 3*s^8*t + 150*m^14*t^2 - 984*m^12*s*t^2 + 2733*m^10*s^2*t^2 - 4153*m^8*s^3*t^2 + 3712*m^6*s^4*t^2 - 1938*m^4*s^5*t^2 + 541*m^2*s^6*t^2 - 61*s^7*t^2 - 299*m^12*t^3 + 1752*m^10*s*t^3 - 4228*m^8*s^2*t^3 + 5360*m^6*s^3*t^3 - 3747*m^4*s^4*t^3 + 1360*m^2*s^5*t^3 - 198*s^6*t^3 + 331*m^10*t^4 - 1707*m^8*s*t^4 + 3471*m^6*s^2*t^4 - 3461*m^4*s^3*t^4 + 1682*m^2*s^4*t^4 - 316*s^5*t^4 - 217*m^8*t^5 + 970*m^6*s*t^5 - 1593*m^4*s^2*t^5 + 1128*m^2*s^3*t^5 - 288*s^4*t^5 + 81*m^6*t^6 - 319*m^4*s*t^6 + 394*m^2*s^2*t^6 - 152*s^3*t^6 - 15*m^4*t^7 + 58*m^2*s*t^7 - 43*s^2*t^7 + m^2*t^8 - 5*s*t^8))/((m^2 - s)^3*t*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3*X4) +
  (32*(m^2 - 2*s - 2*t)*(m^2 - s - t))*(X3*Y1^5) +
  (-64*(m^2 - s - t)*(m^2 + s + t))*(X3*Y1^4*Y3) +
  ((-32*s*(m^2 - 2*s - 2*t)*(m^2 - s - t))/t)*(X3*Y1^4*Y4) +
  (16*(m^2 - s - t)*(6*m^4 - 17*m^2*s + 11*s^2 - 18*m^2*t + 22*s*t + 11*t^2))*(X3*Y1^4) +
  (-96*m^2*(m^2 - s - t))*(X3*Y1^3*Y3^2) +
  ((-64*s*(-m^2 + s + t)*(m^2 + s + t))/t)*(X3*Y1^3*Y3*Y4) +
  (-32*(m^2 - s - t)*(5*m^4 - 5*s^2 + 2*m^2*t - 10*s*t - 5*t^2))*(X3*Y1^3*Y3) +
  ((-16*s*(m^2 - s - t)*(5*m^4 - 14*m^2*s + 9*s^2 - 15*m^2*t + 18*s*t + 9*t^2))/t)*(X3*Y1^3*Y4) +
  ((8*(m^2 - s - t)*(32*m^8 - 91*m^6*s + 95*m^4*s^2 - 37*m^2*s^3 + 2*s^4 - 92*m^6*t + 185*m^4*s*t - 103*m^2*s^2*t + 6*s^3*t + 93*m^4*t^2 - 99*m^2*s*t^2 + 7*s^2*t^2 - 33*m^2*t^3 + 4*s*t^3 + t^4))/m^2)*(X3*Y1^3) +
  ((96*m^2*s*(m^2 - s - t))/t)*(X3*Y1^2*Y3^2*Y4) +
  (-48*m^2*(5*m^2 - 5*s - 4*t)*(m^2 - s - t))*(X3*Y1^2*Y3^2) +
  ((64*s*(m^2 - s - t)*(2*m^4 - 2*s^2 + m^2*t - 4*s*t - 2*t^2))/t)*(X3*Y1^2*Y3*Y4) +
  ((32*(m^2 - s - t)*(12*m^8 - 31*m^6*s + 35*m^4*s^2 - 17*m^2*s^3 + 2*s^4 - 32*m^6*t + 65*m^4*s*t - 43*m^2*s^2*t + 6*s^3*t + 33*m^4*t^2 - 39*m^2*s*t^2 + 7*s^2*t^2 - 13*m^2*t^3 + 4*s*t^3 + t^4))/m^2)*(X3*Y1^2*Y3) +
  ((8*s*(m^2 - s - t)*(2*m^16*s - 18*m^14*s^2 + 70*m^12*s^3 - 154*m^10*s^4 + 210*m^8*s^5 - 182*m^6*s^6 + 98*m^4*s^7 - 30*m^2*s^8 + 4*s^9 - 28*m^16*t + 226*m^14*s*t - 781*m^12*s^2*t + 1503*m^10*s^3*t - 1750*m^8*s^4*t + 1248*m^6*s^5*t - 521*m^4*s^6*t + 111*m^2*s^7*t - 8*s^8*t + 171*m^14*t^2 - 1173*m^12*s*t^2 + 3468*m^10*s^2*t^2 - 5689*m^8*s^3*t^2 + 5549*m^6*s^4*t^2 - 3189*m^4*s^5*t^2 + 988*m^2*s^6*t^2 - 125*s^7*t^2 - 321*m^12*t^3 + 2009*m^10*s*t^3 - 5270*m^8*s^2*t^3 + 7358*m^6*s^3*t^3 - 5713*m^4*s^4*t^3 + 2313*m^2*s^5*t^3 - 376*s^6*t^3 + 316*m^10*t^4 - 1817*m^8*s*t^4 + 4171*m^6*s^2*t^4 - 4731*m^4*s^3*t^4 + 2617*m^2*s^4*t^4 - 556*s^5*t^4 - 200*m^8*t^5 + 1010*m^6*s*t^5 - 1912*m^4*s^2*t^5 + 1574*m^2*s^3*t^5 - 464*s^4*t^5 + 77*m^6*t^6 - 335*m^4*s*t^6 + 482*m^2*s^2*t^6 - 220*s^3*t^6 - 14*m^4*t^7 + 60*m^2*s*t^7 - 54*s^2*t^7 + m^2*t^8 - 5*s*t^8))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3*Y1^2*Y4) +
  ((4*(m^2 - s - t)*(51*m^10 - 187*m^8*s + 268*m^6*s^2 - 180*m^4*s^3 + 50*m^2*s^4 - 2*s^5 - 186*m^8*t + 530*m^6*s*t - 526*m^4*s^2*t + 192*m^2*s^3*t - 10*s^4*t + 268*m^6*t^2 - 523*m^4*s*t^2 + 280*m^2*s^2*t^2 - 19*s^3*t^2 - 178*m^4*t^3 + 186*m^2*s*t^3 - 18*s^2*t^3 + 48*m^2*t^4 - 9*s*t^4 - 2*t^5))/m^2)*(X3*Y1^2) +
  ((48*m^2*s*(4*m^2 - 4*s - 3*t)*(m^2 - s - t))/t)*(X3*Y1*Y3^2*Y4) +
  ((24*(m^2 - s - t)*(7*m^8 - 16*m^6*s + 20*m^4*s^2 - 12*m^2*s^3 + 2*s^4 - 17*m^6*t + 35*m^4*s*t - 28*m^2*s^2*t + 6*s^3*t + 18*m^4*t^2 - 24*m^2*s*t^2 + 7*s^2*t^2 - 8*m^2*t^3 + 4*s*t^3 + t^4))/m^2)*(X3*Y1*Y3^2) +
  ((-16*s*(m^2 - s - t)^2*(2*m^14*s - 10*m^12*s^2 + 18*m^10*s^3 - 10*m^8*s^4 - 10*m^6*s^5 + 18*m^4*s^6 - 10*m^2*s^7 + 2*s^8 - 24*m^14*t + 110*m^12*s*t - 177*m^10*s^2*t + 85*m^8*s^3*t + 70*m^6*s^4*t - 96*m^4*s^5*t + 35*m^2*s^6*t - 3*s^7*t - 26*m^12*t^2 + 126*m^10*s*t^2 - 367*m^8*s^2*t^2 + 662*m^6*s^3*t^2 - 650*m^4*s^4*t^2 + 308*m^2*s^5*t^2 - 53*s^6*t^2 + 43*m^10*t^3 - 239*m^8*s*t^3 + 627*m^6*s^2*t^3 - 877*m^4*s^3*t^3 + 586*m^2*s^4*t^3 - 140*s^5*t^3 - 33*m^8*t^4 + 162*m^6*s*t^4 - 395*m^4*s^2*t^4 + 430*m^2*s^3*t^4 - 156*s^4*t^4 + 15*m^6*t^5 - 57*m^4*s*t^5 + 121*m^2*s^2*t^5 - 79*s^3*t^5 - m^4*t^6 + 8*m^2*s*t^6 - 15*s^2*t^6))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3*Y1*Y3*Y4) +
  ((8*(m^2 - s - t)*(43*m^10 - 143*m^8*s + 192*m^6*s^2 - 128*m^4*s^3 + 38*m^2*s^4 - 2*s^5 - 143*m^8*t + 380*m^6*s*t - 368*m^4*s^2*t + 144*m^2*s^3*t - 12*s^4*t + 198*m^6*t^2 - 369*m^4*s*t^2 + 208*m^2*s^2*t^2 - 25*s^3*t^2 - 131*m^4*t^3 + 140*m^2*s*t^3 - 25*s^2*t^3 + 38*m^2*t^4 - 13*s*t^4 - 3*t^5))/m^2)*(X3*Y1*Y3) +
  ((4*s*(m^2 - s - t)*(2*m^18*s - 18*m^16*s^2 + 72*m^14*s^3 - 168*m^12*s^4 + 252*m^10*s^5 - 252*m^8*s^6 + 168*m^6*s^7 - 72*m^4*s^8 + 18*m^2*s^9 - 2*s^10 - 24*m^18*t + 190*m^16*s*t - 655*m^14*s^2*t + 1281*m^12*s^3*t - 1547*m^10*s^4*t + 1169*m^8*s^5*t - 525*m^6*s^6*t + 115*m^4*s^7*t - m^2*s^8*t - 3*s^9*t + 216*m^16*t^2 - 1584*m^14*s*t^2 + 5031*m^12*s^2*t^2 - 9015*m^10*s^3*t^2 + 9930*m^8*s^4*t^2 - 6846*m^6*s^5*t^2 + 2859*m^4*s^6*t^2 - 651*m^2*s^7*t^2 + 60*s^8*t^2 - 626*m^14*t^3 + 4214*m^12*s*t^3 - 12038*m^10*s^2*t^3 + 18871*m^8*s^3*t^3 - 17472*m^6*s^4*t^3 + 9506*m^4*s^5*t^3 - 2792*m^2*s^6*t^3 + 337*s^7*t^3 + 946*m^12*t^4 - 5783*m^10*s*t^4 + 14571*m^8*s^2*t^4 - 19302*m^6*s^3*t^4 + 14112*m^4*s^4*t^4 - 5363*m^2*s^5*t^4 + 819*s^6*t^4 - 867*m^10*t^5 + 4736*m^8*s*t^5 - 10212*m^6*s^2*t^5 + 10810*m^4*s^3*t^5 - 5577*m^2*s^4*t^5 + 1110*s^5*t^5 + 501*m^8*t^6 - 2398*m^6*s*t^6 + 4230*m^4*s^2*t^6 - 3230*m^2*s^3*t^6 + 889*s^4*t^6 - 172*m^6*t^7 + 728*m^4*s*t^7 - 978*m^2*s^2*t^7 + 414*s^3*t^7 + 30*m^4*t^8 - 124*m^2*s*t^8 + 102*s^2*t^8 - 2*m^2*t^9 + 10*s*t^9))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3*Y1*Y4) +
  ((2*(m^2 - s - t)^2*(32*m^10 - 120*m^8*s + 172*m^6*s^2 - 112*m^4*s^3 + 28*m^2*s^4 - 111*m^8*t + 324*m^6*s*t - 320*m^4*s^2*t + 110*m^2*s^3*t - 2*s^4*t + 163*m^6*t^2 - 316*m^4*s*t^2 + 163*m^2*s^2*t^2 - 6*s^3*t^2 - 109*m^4*t^3 + 110*m^2*s*t^3 - 7*s^2*t^3 + 29*m^2*t^4 - 4*s*t^4 - t^5))/m^2)*(X3*Y1) +
  ((-24*s*(m^2 - s - t)*(2*m^14*s - 12*m^12*s^2 + 30*m^10*s^3 - 40*m^8*s^4 + 30*m^6*s^5 - 12*m^4*s^6 + 2*m^2*s^7 - 24*m^14*t + 128*m^12*s*t - 275*m^10*s^2*t + 300*m^8*s^3*t - 170*m^6*s^4*t + 44*m^4*s^5*t - 3*m^2*s^6*t + 59*m^12*t^2 - 322*m^10*s*t^2 + 659*m^8*s^2*t^2 - 633*m^6*s^3*t^2 + 282*m^4*s^4*t^2 - 45*m^2*s^5*t^2 - 61*m^10*t^3 + 350*m^8*s*t^3 - 642*m^6*s^2*t^3 + 460*m^4*s^3*t^3 - 105*m^2*s^4*t^3 - 2*s^5*t^3 + 37*m^8*t^4 - 215*m^6*s*t^4 + 314*m^4*s^2*t^4 - 115*m^2*s^3*t^4 - 5*s^4*t^4 - 8*m^6*t^5 + 76*m^4*s*t^5 - 64*m^2*s^2*t^5 - 4*s^3*t^5 - m^4*t^6 - 14*m^2*s*t^6 - s^2*t^6))/((m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3*Y3^2*Y4) +
  ((12*(m^2 - s - t)*(12*m^10 - 36*m^8*s + 44*m^6*s^2 - 28*m^4*s^3 + 8*m^2*s^4 - 37*m^8*t + 90*m^6*s*t - 82*m^4*s^2*t + 32*m^2*s^3*t - 2*s^4*t + 50*m^6*t^2 - 86*m^4*s*t^2 + 48*m^2*s^2*t^2 - 6*s^3*t^2 - 33*m^4*t^3 + 34*m^2*s*t^3 - 7*s^2*t^3 + 10*m^2*t^4 - 4*s*t^4 - t^5))/m^2)*(X3*Y3^2) +
  ((-8*s*(m^2 - s - t)*(4*m^16*s - 30*m^14*s^2 + 98*m^12*s^3 - 182*m^10*s^4 + 210*m^8*s^5 - 154*m^6*s^6 + 70*m^4*s^7 - 18*m^2*s^8 + 2*s^9 - 56*m^16*t + 380*m^14*s*t - 1106*m^12*s^2*t + 1791*m^10*s^3*t - 1745*m^8*s^4*t + 1026*m^6*s^5*t - 340*m^4*s^6*t + 51*m^2*s^7*t - s^8*t + 179*m^14*t^2 - 1161*m^12*s*t^2 + 3187*m^10*s^2*t^2 - 4780*m^8*s^3*t^2 + 4203*m^6*s^4*t^2 - 2143*m^4*s^5*t^2 + 575*m^2*s^6*t^2 - 60*s^7*t^2 - 243*m^12*t^3 + 1485*m^10*s*t^3 - 3754*m^8*s^2*t^3 + 4994*m^6*s^3*t^3 - 3655*m^4*s^4*t^3 + 1377*m^2*s^5*t^3 - 204*s^6*t^3 + 179*m^10*t^4 - 1032*m^8*s*t^4 + 2371*m^6*s^2*t^4 - 2685*m^4*s^3*t^4 + 1474*m^2*s^4*t^4 - 307*s^5*t^4 - 77*m^8*t^5 + 414*m^6*s*t^5 - 851*m^4*s^2*t^5 + 762*m^2*s^3*t^5 - 240*s^4*t^5 + 17*m^6*t^6 - 89*m^4*s*t^6 + 167*m^2*s^2*t^6 - 95*s^3*t^6 - m^4*t^7 + 8*m^2*s*t^7 - 15*s^2*t^7))/((m^2 - s)^3*t*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3*Y3*Y4) +
  ((4*(m^2 - s - t)^2*(16*m^10 - 56*m^8*s + 76*m^6*s^2 - 48*m^4*s^3 + 12*m^2*s^4 - 51*m^8*t + 142*m^6*s*t - 136*m^4*s^2*t + 48*m^2*s^3*t - 2*s^4*t + 73*m^6*t^2 - 136*m^4*s*t^2 + 72*m^2*s^2*t^2 - 6*s^3*t^2 - 49*m^4*t^3 + 50*m^2*s*t^3 - 7*s^2*t^3 + 14*m^2*t^4 - 4*s*t^4 - t^5))/m^2)*(X3*Y3) +
  ((-2*s*(m^2 - s - t)^2*(2*m^16*s - 16*m^14*s^2 + 56*m^12*s^3 - 112*m^10*s^4 + 140*m^8*s^5 - 112*m^6*s^6 + 56*m^4*s^7 - 16*m^2*s^8 + 2*s^9 - 34*m^16*t + 242*m^14*s*t - 741*m^12*s^2*t + 1268*m^10*s^3*t - 1315*m^8*s^4*t + 834*m^6*s^5*t - 307*m^4*s^6*t + 56*m^2*s^7*t - 3*s^8*t + 150*m^14*t^2 - 984*m^12*s*t^2 + 2733*m^10*s^2*t^2 - 4153*m^8*s^3*t^2 + 3712*m^6*s^4*t^2 - 1938*m^4*s^5*t^2 + 541*m^2*s^6*t^2 - 61*s^7*t^2 - 299*m^12*t^3 + 1752*m^10*s*t^3 - 4228*m^8*s^2*t^3 + 5360*m^6*s^3*t^3 - 3747*m^4*s^4*t^3 + 1360*m^2*s^5*t^3 - 198*s^6*t^3 + 331*m^10*t^4 - 1707*m^8*s*t^4 + 3471*m^6*s^2*t^4 - 3461*m^4*s^3*t^4 + 1682*m^2*s^4*t^4 - 316*s^5*t^4 - 217*m^8*t^5 + 970*m^6*s*t^5 - 1593*m^4*s^2*t^5 + 1128*m^2*s^3*t^5 - 288*s^4*t^5 + 81*m^6*t^6 - 319*m^4*s*t^6 + 394*m^2*s^2*t^6 - 152*s^3*t^6 - 15*m^4*t^7 + 58*m^2*s*t^7 - 43*s^2*t^7 + m^2*t^8 - 5*s*t^8))/((m^2 - s)^3*t*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3*Y4) +
  (2*(m^2 - s - t)^3*(4*m^8 - 16*m^6*s + 24*m^4*s^2 - 16*m^2*s^3 + 4*s^4 - 12*m^6*t + 38*m^4*s*t - 40*m^2*s^2*t + 14*s^3*t + 18*m^4*t^2 - 36*m^2*s*t^2 + 19*s^2*t^2 - 12*m^2*t^3 + 12*s*t^3 + 3*t^4))*(X3) +
  ((-32*s*(m^2 - s - t)^2)/t)*(X4*Y1^5) +
  ((-32*s*(m^2 - 2*s - 2*t)*(m^2 - s - t))/t)*(X4*Y1^4*Y3) +
  ((-80*s*(m^2 - s - t)^3)/t)*(X4*Y1^4) +
  ((-32*s*(-m^2 + s + t)*(m^2 + s + t))/t)*(X4*Y1^3*Y3^2) +
  ((-16*s*(m^2 - s - t)*(5*m^4 - 14*m^2*s + 9*s^2 - 15*m^2*t + 18*s*t + 9*t^2))/t)*(X4*Y1^3*Y3) +
  ((8*s*(m^2 - s - t)^3*(2*m^10*s - 10*m^8*s^2 + 20*m^6*s^3 - 20*m^4*s^4 + 10*m^2*s^5 - 2*s^6 - 28*m^10*t + 128*m^8*s*t - 229*m^6*s^2*t + 199*m^4*s^3*t - 83*m^2*s^4*t + 13*s^5*t + 36*m^8*t^2 - 166*m^6*s*t^2 + 272*m^4*s^2*t^2 - 188*m^2*s^3*t^2 + 46*s^4*t^2 - 19*m^6*t^3 + 93*m^4*s*t^3 - 128*m^2*s^2*t^3 + 50*s^3*t^3 + 10*m^4*t^4 - 34*m^2*s*t^4 + 24*s^2*t^4 - m^2*t^5 + 5*s*t^5))/((m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X4*Y1^3) +
  ((32*m^2*s*(m^2 - s - t))/t)*(X4*Y1^2*Y3^3) +
  ((32*s*(m^2 - s - t)*(2*m^4 - 2*s^2 + m^2*t - 4*s*t - 2*t^2))/t)*(X4*Y1^2*Y3^2) +
  ((8*s*(m^2 - s - t)*(2*m^16*s - 18*m^14*s^2 + 70*m^12*s^3 - 154*m^10*s^4 + 210*m^8*s^5 - 182*m^6*s^6 + 98*m^4*s^7 - 30*m^2*s^8 + 4*s^9 - 28*m^16*t + 226*m^14*s*t - 781*m^12*s^2*t + 1503*m^10*s^3*t - 1750*m^8*s^4*t + 1248*m^6*s^5*t - 521*m^4*s^6*t + 111*m^2*s^7*t - 8*s^8*t + 171*m^14*t^2 - 1173*m^12*s*t^2 + 3468*m^10*s^2*t^2 - 5689*m^8*s^3*t^2 + 5549*m^6*s^4*t^2 - 3189*m^4*s^5*t^2 + 988*m^2*s^6*t^2 - 125*s^7*t^2 - 321*m^12*t^3 + 2009*m^10*s*t^3 - 5270*m^8*s^2*t^3 + 7358*m^6*s^3*t^3 - 5713*m^4*s^4*t^3 + 2313*m^2*s^5*t^3 - 376*s^6*t^3 + 316*m^10*t^4 - 1817*m^8*s*t^4 + 4171*m^6*s^2*t^4 - 4731*m^4*s^3*t^4 + 2617*m^2*s^4*t^4 - 556*s^5*t^4 - 200*m^8*t^5 + 1010*m^6*s*t^5 - 1912*m^4*s^2*t^5 + 1574*m^2*s^3*t^5 - 464*s^4*t^5 + 77*m^6*t^6 - 335*m^4*s*t^6 + 482*m^2*s^2*t^6 - 220*s^3*t^6 - 14*m^4*t^7 + 60*m^2*s*t^7 - 54*s^2*t^7 + m^2*t^8 - 5*s*t^8))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X4*Y1^2*Y3) +
  ((4*s*(m^2 - s - t)^3*(2*m^12*s - 12*m^10*s^2 + 30*m^8*s^3 - 40*m^6*s^4 + 30*m^4*s^5 - 12*m^2*s^6 + 2*s^7 - 24*m^12*t + 130*m^10*s*t - 287*m^8*s^2*t + 328*m^6*s^3*t - 202*m^4*s^4*t + 62*m^2*s^5*t - 7*s^6*t + 80*m^10*t^2 - 388*m^8*s*t^2 + 741*m^6*s^2*t^2 - 693*m^4*s^3*t^2 + 315*m^2*s^4*t^2 - 55*s^5*t^2 - 93*m^8*t^3 + 420*m^6*s*t^3 - 680*m^4*s^2*t^3 + 466*m^2*s^3*t^3 - 113*s^4*t^3 + 61*m^6*t^4 - 241*m^4*s*t^4 + 297*m^2*s^2*t^4 - 109*s^3*t^4 - 22*m^4*t^5 + 74*m^2*s*t^5 - 52*s^2*t^5 + 2*m^2*t^6 - 10*s*t^6))/((m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X4*Y1^2) +
  ((16*m^2*s*(4*m^2 - 4*s - 3*t)*(m^2 - s - t))/t)*(X4*Y1*Y3^3) +
  ((-8*s*(m^2 - s - t)^2*(2*m^14*s - 10*m^12*s^2 + 18*m^10*s^3 - 10*m^8*s^4 - 10*m^6*s^5 + 18*m^4*s^6 - 10*m^2*s^7 + 2*s^8 - 24*m^14*t + 110*m^12*s*t - 177*m^10*s^2*t + 85*m^8*s^3*t + 70*m^6*s^4*t - 96*m^4*s^5*t + 35*m^2*s^6*t - 3*s^7*t - 26*m^12*t^2 + 126*m^10*s*t^2 - 367*m^8*s^2*t^2 + 662*m^6*s^3*t^2 - 650*m^4*s^4*t^2 + 308*m^2*s^5*t^2 - 53*s^6*t^2 + 43*m^10*t^3 - 239*m^8*s*t^3 + 627*m^6*s^2*t^3 - 877*m^4*s^3*t^3 + 586*m^2*s^4*t^3 - 140*s^5*t^3 - 33*m^8*t^4 + 162*m^6*s*t^4 - 395*m^4*s^2*t^4 + 430*m^2*s^3*t^4 - 156*s^4*t^4 + 15*m^6*t^5 - 57*m^4*s*t^5 + 121*m^2*s^2*t^5 - 79*s^3*t^5 - m^4*t^6 + 8*m^2*s*t^6 - 15*s^2*t^6))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X4*Y1*Y3^2) +
  ((4*s*(m^2 - s - t)*(2*m^18*s - 18*m^16*s^2 + 72*m^14*s^3 - 168*m^12*s^4 + 252*m^10*s^5 - 252*m^8*s^6 + 168*m^6*s^7 - 72*m^4*s^8 + 18*m^2*s^9 - 2*s^10 - 24*m^18*t + 190*m^16*s*t - 655*m^14*s^2*t + 1281*m^12*s^3*t - 1547*m^10*s^4*t + 1169*m^8*s^5*t - 525*m^6*s^6*t + 115*m^4*s^7*t - m^2*s^8*t - 3*s^9*t + 216*m^16*t^2 - 1584*m^14*s*t^2 + 5031*m^12*s^2*t^2 - 9015*m^10*s^3*t^2 + 9930*m^8*s^4*t^2 - 6846*m^6*s^5*t^2 + 2859*m^4*s^6*t^2 - 651*m^2*s^7*t^2 + 60*s^8*t^2 - 626*m^14*t^3 + 4214*m^12*s*t^3 - 12038*m^10*s^2*t^3 + 18871*m^8*s^3*t^3 - 17472*m^6*s^4*t^3 + 9506*m^4*s^5*t^3 - 2792*m^2*s^6*t^3 + 337*s^7*t^3 + 946*m^12*t^4 - 5783*m^10*s*t^4 + 14571*m^8*s^2*t^4 - 19302*m^6*s^3*t^4 + 14112*m^4*s^4*t^4 - 5363*m^2*s^5*t^4 + 819*s^6*t^4 - 867*m^10*t^5 + 4736*m^8*s*t^5 - 10212*m^6*s^2*t^5 + 10810*m^4*s^3*t^5 - 5577*m^2*s^4*t^5 + 1110*s^5*t^5 + 501*m^8*t^6 - 2398*m^6*s*t^6 + 4230*m^4*s^2*t^6 - 3230*m^2*s^3*t^6 + 889*s^4*t^6 - 172*m^6*t^7 + 728*m^4*s*t^7 - 978*m^2*s^2*t^7 + 414*s^3*t^7 + 30*m^4*t^8 - 124*m^2*s*t^8 + 102*s^2*t^8 - 2*m^2*t^9 + 10*s*t^9))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X4*Y1*Y3) +
  ((2*s*(m^2 - s - t)^2*(24*m^14 - 152*m^12*s + 410*m^10*s^2 - 610*m^8*s^3 + 540*m^6*s^4 - 284*m^4*s^5 + 82*m^2*s^6 - 10*s^7 - 76*m^12*t + 444*m^10*s*t - 1068*m^8*s^2*t + 1352*m^6*s^3*t - 948*m^4*s^4*t + 348*m^2*s^5*t - 52*s^6*t + 114*m^10*t^2 - 596*m^8*s*t^2 + 1224*m^6*s^2*t^2 - 1230*m^4*s^3*t^2 + 602*m^2*s^4*t^2 - 114*s^5*t^2 - 98*m^8*t^3 + 450*m^6*s*t^3 - 749*m^4*s^2*t^3 + 532*m^2*s^3*t^3 - 135*s^4*t^3 + 50*m^6*t^4 - 196*m^4*s*t^4 + 241*m^2*s^2*t^4 - 91*s^3*t^4 - 13*m^4*t^5 + 46*m^2*s*t^5 - 33*s^2*t^5 + m^2*t^6 - 5*s*t^6))/((m^2 - s)^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X4*Y1) +
  ((-8*s*(m^2 - s - t)*(2*m^14*s - 12*m^12*s^2 + 30*m^10*s^3 - 40*m^8*s^4 + 30*m^6*s^5 - 12*m^4*s^6 + 2*m^2*s^7 - 24*m^14*t + 128*m^12*s*t - 275*m^10*s^2*t + 300*m^8*s^3*t - 170*m^6*s^4*t + 44*m^4*s^5*t - 3*m^2*s^6*t + 59*m^12*t^2 - 322*m^10*s*t^2 + 659*m^8*s^2*t^2 - 633*m^6*s^3*t^2 + 282*m^4*s^4*t^2 - 45*m^2*s^5*t^2 - 61*m^10*t^3 + 350*m^8*s*t^3 - 642*m^6*s^2*t^3 + 460*m^4*s^3*t^3 - 105*m^2*s^4*t^3 - 2*s^5*t^3 + 37*m^8*t^4 - 215*m^6*s*t^4 + 314*m^4*s^2*t^4 - 115*m^2*s^3*t^4 - 5*s^4*t^4 - 8*m^6*t^5 + 76*m^4*s*t^5 - 64*m^2*s^2*t^5 - 4*s^3*t^5 - m^4*t^6 - 14*m^2*s*t^6 - s^2*t^6))/((m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X4*Y3^3) +
  ((-4*s*(m^2 - s - t)*(4*m^16*s - 30*m^14*s^2 + 98*m^12*s^3 - 182*m^10*s^4 + 210*m^8*s^5 - 154*m^6*s^6 + 70*m^4*s^7 - 18*m^2*s^8 + 2*s^9 - 56*m^16*t + 380*m^14*s*t - 1106*m^12*s^2*t + 1791*m^10*s^3*t - 1745*m^8*s^4*t + 1026*m^6*s^5*t - 340*m^4*s^6*t + 51*m^2*s^7*t - s^8*t + 179*m^14*t^2 - 1161*m^12*s*t^2 + 3187*m^10*s^2*t^2 - 4780*m^8*s^3*t^2 + 4203*m^6*s^4*t^2 - 2143*m^4*s^5*t^2 + 575*m^2*s^6*t^2 - 60*s^7*t^2 - 243*m^12*t^3 + 1485*m^10*s*t^3 - 3754*m^8*s^2*t^3 + 4994*m^6*s^3*t^3 - 3655*m^4*s^4*t^3 + 1377*m^2*s^5*t^3 - 204*s^6*t^3 + 179*m^10*t^4 - 1032*m^8*s*t^4 + 2371*m^6*s^2*t^4 - 2685*m^4*s^3*t^4 + 1474*m^2*s^4*t^4 - 307*s^5*t^4 - 77*m^8*t^5 + 414*m^6*s*t^5 - 851*m^4*s^2*t^5 + 762*m^2*s^3*t^5 - 240*s^4*t^5 + 17*m^6*t^6 - 89*m^4*s*t^6 + 167*m^2*s^2*t^6 - 95*s^3*t^6 - m^4*t^7 + 8*m^2*s*t^7 - 15*s^2*t^7))/((m^2 - s)^3*t*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X4*Y3^2) +
  ((-2*s*(m^2 - s - t)^2*(2*m^16*s - 16*m^14*s^2 + 56*m^12*s^3 - 112*m^10*s^4 + 140*m^8*s^5 - 112*m^6*s^6 + 56*m^4*s^7 - 16*m^2*s^8 + 2*s^9 - 34*m^16*t + 242*m^14*s*t - 741*m^12*s^2*t + 1268*m^10*s^3*t - 1315*m^8*s^4*t + 834*m^6*s^5*t - 307*m^4*s^6*t + 56*m^2*s^7*t - 3*s^8*t + 150*m^14*t^2 - 984*m^12*s*t^2 + 2733*m^10*s^2*t^2 - 4153*m^8*s^3*t^2 + 3712*m^6*s^4*t^2 - 1938*m^4*s^5*t^2 + 541*m^2*s^6*t^2 - 61*s^7*t^2 - 299*m^12*t^3 + 1752*m^10*s*t^3 - 4228*m^8*s^2*t^3 + 5360*m^6*s^3*t^3 - 3747*m^4*s^4*t^3 + 1360*m^2*s^5*t^3 - 198*s^6*t^3 + 331*m^10*t^4 - 1707*m^8*s*t^4 + 3471*m^6*s^2*t^4 - 3461*m^4*s^3*t^4 + 1682*m^2*s^4*t^4 - 316*s^5*t^4 - 217*m^8*t^5 + 970*m^6*s*t^5 - 1593*m^4*s^2*t^5 + 1128*m^2*s^3*t^5 - 288*s^4*t^5 + 81*m^6*t^6 - 319*m^4*s*t^6 + 394*m^2*s^2*t^6 - 152*s^3*t^6 - 15*m^4*t^7 + 58*m^2*s*t^7 - 43*s^2*t^7 + m^2*t^8 - 5*s*t^8))/((m^2 - s)^3*t*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X4*Y3) +
  (s*(m^2 - s - t)^3*(2*m^2 - s - t)*(2*m^4 - 4*m^2*s + 2*s^2 - 2*m^2*t + 3*s*t + t^2))*(X4) +
  (-32*(m^2 - s - t)^2)*(Y1^6) +
  (-32*(m^2 - 2*s - 2*t)*(m^2 - s - t))*(Y1^5*Y3) +
  ((32*s*(m^2 - s - t)^2)/t)*(Y1^5*Y4) +
  (-96*(m^2 - s - t)^3)*(Y1^5) +
  (32*(m^2 - s - t)*(m^2 + s + t))*(Y1^4*Y3^2) +
  ((32*s*(m^2 - 2*s - 2*t)*(m^2 - s - t))/t)*(Y1^4*Y3*Y4) +
  (-16*(m^2 - s - t)*(6*m^4 - 17*m^2*s + 11*s^2 - 18*m^2*t + 22*s*t + 11*t^2))*(Y1^4*Y3) +
  ((80*s*(m^2 - s - t)^3)/t)*(Y1^4*Y4) +
  (-120*(m^2 - s - t)^4)*(Y1^4) +
  (32*m^2*(m^2 - s - t))*(Y1^3*Y3^3) +
  ((32*s*(-m^2 + s + t)*(m^2 + s + t))/t)*(Y1^3*Y3^2*Y4) +
  (16*(m^2 - s - t)*(5*m^4 - 5*s^2 + 2*m^2*t - 10*s*t - 5*t^2))*(Y1^3*Y3^2) +
  ((16*s*(m^2 - s - t)*(5*m^4 - 14*m^2*s + 9*s^2 - 15*m^2*t + 18*s*t + 9*t^2))/t)*(Y1^3*Y3*Y4) +
  ((-8*(m^2 - s - t)*(32*m^8 - 91*m^6*s + 95*m^4*s^2 - 37*m^2*s^3 + 2*s^4 - 92*m^6*t + 185*m^4*s*t - 103*m^2*s^2*t + 6*s^3*t + 93*m^4*t^2 - 99*m^2*s*t^2 + 7*s^2*t^2 - 33*m^2*t^3 + 4*s*t^3 + t^4))/m^2)*(Y1^3*Y3) +
  ((-8*s*(m^2 - s - t)^4*(2*m^10*s - 10*m^8*s^2 + 20*m^6*s^3 - 20*m^4*s^4 + 10*m^2*s^5 - 2*s^6 - 28*m^10*t + 128*m^8*s*t - 229*m^6*s^2*t + 199*m^4*s^3*t - 83*m^2*s^4*t + 13*s^5*t + 26*m^8*t^2 - 126*m^6*s*t^2 + 212*m^4*s^2*t^2 - 148*m^2*s^3*t^2 + 36*s^4*t^2 - 29*m^6*t^3 + 103*m^4*s*t^3 - 118*m^2*s^2*t^3 + 40*s^3*t^3 + 10*m^4*t^4 - 34*m^2*s*t^4 + 24*s^2*t^4 - m^2*t^5 + 5*s*t^5))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(Y1^3*Y4) +
  (-80*(m^2 - s - t)^5)*(Y1^3) +
  ((-32*m^2*s*(m^2 - s - t))/t)*(Y1^2*Y3^3*Y4) +
  (16*m^2*(5*m^2 - 5*s - 4*t)*(m^2 - s - t))*(Y1^2*Y3^3) +
  ((-32*s*(m^2 - s - t)*(2*m^4 - 2*s^2 + m^2*t - 4*s*t - 2*t^2))/t)*(Y1^2*Y3^2*Y4) +
  ((-16*(m^2 - s - t)*(12*m^8 - 31*m^6*s + 35*m^4*s^2 - 17*m^2*s^3 + 2*s^4 - 32*m^6*t + 65*m^4*s*t - 43*m^2*s^2*t + 6*s^3*t + 33*m^4*t^2 - 39*m^2*s*t^2 + 7*s^2*t^2 - 13*m^2*t^3 + 4*s*t^3 + t^4))/m^2)*(Y1^2*Y3^2) +
  ((-8*s*(m^2 - s - t)*(2*m^16*s - 18*m^14*s^2 + 70*m^12*s^3 - 154*m^10*s^4 + 210*m^8*s^5 - 182*m^6*s^6 + 98*m^4*s^7 - 30*m^2*s^8 + 4*s^9 - 28*m^16*t + 226*m^14*s*t - 781*m^12*s^2*t + 1503*m^10*s^3*t - 1750*m^8*s^4*t + 1248*m^6*s^5*t - 521*m^4*s^6*t + 111*m^2*s^7*t - 8*s^8*t + 171*m^14*t^2 - 1173*m^12*s*t^2 + 3468*m^10*s^2*t^2 - 5689*m^8*s^3*t^2 + 5549*m^6*s^4*t^2 - 3189*m^4*s^5*t^2 + 988*m^2*s^6*t^2 - 125*s^7*t^2 - 321*m^12*t^3 + 2009*m^10*s*t^3 - 5270*m^8*s^2*t^3 + 7358*m^6*s^3*t^3 - 5713*m^4*s^4*t^3 + 2313*m^2*s^5*t^3 - 376*s^6*t^3 + 316*m^10*t^4 - 1817*m^8*s*t^4 + 4171*m^6*s^2*t^4 - 4731*m^4*s^3*t^4 + 2617*m^2*s^4*t^4 - 556*s^5*t^4 - 200*m^8*t^5 + 1010*m^6*s*t^5 - 1912*m^4*s^2*t^5 + 1574*m^2*s^3*t^5 - 464*s^4*t^5 + 77*m^6*t^6 - 335*m^4*s*t^6 + 482*m^2*s^2*t^6 - 220*s^3*t^6 - 14*m^4*t^7 + 60*m^2*s*t^7 - 54*s^2*t^7 + m^2*t^8 - 5*s*t^8))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(Y1^2*Y3*Y4) +
  ((-4*(m^2 - s - t)*(51*m^10 - 187*m^8*s + 268*m^6*s^2 - 180*m^4*s^3 + 50*m^2*s^4 - 2*s^5 - 186*m^8*t + 530*m^6*s*t - 526*m^4*s^2*t + 192*m^2*s^3*t - 10*s^4*t + 268*m^6*t^2 - 523*m^4*s*t^2 + 280*m^2*s^2*t^2 - 19*s^3*t^2 - 178*m^4*t^3 + 186*m^2*s*t^3 - 18*s^2*t^3 + 48*m^2*t^4 - 9*s*t^4 - 2*t^5))/m^2)*(Y1^2*Y3) +
  ((-4*s*(m^2 - s - t)^4*(2*m^12*s - 12*m^10*s^2 + 30*m^8*s^3 - 40*m^6*s^4 + 30*m^4*s^5 - 12*m^2*s^6 + 2*s^7 - 24*m^12*t + 128*m^10*s*t - 277*m^8*s^2*t + 308*m^6*s^3*t - 182*m^4*s^4*t + 52*m^2*s^5*t - 5*s^6*t + 88*m^10*t^2 - 416*m^8*s*t^2 + 770*m^6*s^2*t^2 - 692*m^4*s^3*t^2 + 298*m^2*s^4*t^2 - 48*s^5*t^2 - 129*m^8*t^3 + 546*m^6*s*t^3 - 832*m^4*s^2*t^3 + 534*m^2*s^3*t^3 - 119*s^4*t^3 + 100*m^6*t^4 - 354*m^4*s*t^4 + 405*m^2*s^2*t^4 - 139*s^3*t^4 - 32*m^4*t^5 + 108*m^2*s*t^5 - 76*s^2*t^5 + 3*m^2*t^6 - 15*s*t^6))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(Y1^2*Y4) +
  (-2*(m^2 - s - t)^2*(16*m^8 - 64*m^6*s + 96*m^4*s^2 - 64*m^2*s^3 + 16*s^4 - 60*m^6*t + 182*m^4*s*t - 184*m^2*s^2*t + 62*s^3*t + 90*m^4*t^2 - 180*m^2*s*t^2 + 91*s^2*t^2 - 60*m^2*t^3 + 60*s*t^3 + 15*t^4))*(Y1^2) +
  ((-16*m^2*s*(4*m^2 - 4*s - 3*t)*(m^2 - s - t))/t)*(Y1*Y3^3*Y4) +
  ((-8*(m^2 - s - t)*(7*m^8 - 16*m^6*s + 20*m^4*s^2 - 12*m^2*s^3 + 2*s^4 - 17*m^6*t + 35*m^4*s*t - 28*m^2*s^2*t + 6*s^3*t + 18*m^4*t^2 - 24*m^2*s*t^2 + 7*s^2*t^2 - 8*m^2*t^3 + 4*s*t^3 + t^4))/m^2)*(Y1*Y3^3) +
  ((8*s*(m^2 - s - t)^2*(2*m^14*s - 10*m^12*s^2 + 18*m^10*s^3 - 10*m^8*s^4 - 10*m^6*s^5 + 18*m^4*s^6 - 10*m^2*s^7 + 2*s^8 - 24*m^14*t + 110*m^12*s*t - 177*m^10*s^2*t + 85*m^8*s^3*t + 70*m^6*s^4*t - 96*m^4*s^5*t + 35*m^2*s^6*t - 3*s^7*t - 26*m^12*t^2 + 126*m^10*s*t^2 - 367*m^8*s^2*t^2 + 662*m^6*s^3*t^2 - 650*m^4*s^4*t^2 + 308*m^2*s^5*t^2 - 53*s^6*t^2 + 43*m^10*t^3 - 239*m^8*s*t^3 + 627*m^6*s^2*t^3 - 877*m^4*s^3*t^3 + 586*m^2*s^4*t^3 - 140*s^5*t^3 - 33*m^8*t^4 + 162*m^6*s*t^4 - 395*m^4*s^2*t^4 + 430*m^2*s^3*t^4 - 156*s^4*t^4 + 15*m^6*t^5 - 57*m^4*s*t^5 + 121*m^2*s^2*t^5 - 79*s^3*t^5 - m^4*t^6 + 8*m^2*s*t^6 - 15*s^2*t^6))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(Y1*Y3^2*Y4) +
  ((-4*(m^2 - s - t)*(43*m^10 - 143*m^8*s + 192*m^6*s^2 - 128*m^4*s^3 + 38*m^2*s^4 - 2*s^5 - 143*m^8*t + 380*m^6*s*t - 368*m^4*s^2*t + 144*m^2*s^3*t - 12*s^4*t + 198*m^6*t^2 - 369*m^4*s*t^2 + 208*m^2*s^2*t^2 - 25*s^3*t^2 - 131*m^4*t^3 + 140*m^2*s*t^3 - 25*s^2*t^3 + 38*m^2*t^4 - 13*s*t^4 - 3*t^5))/m^2)*(Y1*Y3^2) +
  ((-4*s*(m^2 - s - t)*(2*m^18*s - 18*m^16*s^2 + 72*m^14*s^3 - 168*m^12*s^4 + 252*m^10*s^5 - 252*m^8*s^6 + 168*m^6*s^7 - 72*m^4*s^8 + 18*m^2*s^9 - 2*s^10 - 24*m^18*t + 190*m^16*s*t - 655*m^14*s^2*t + 1281*m^12*s^3*t - 1547*m^10*s^4*t + 1169*m^8*s^5*t - 525*m^6*s^6*t + 115*m^4*s^7*t - m^2*s^8*t - 3*s^9*t + 216*m^16*t^2 - 1584*m^14*s*t^2 + 5031*m^12*s^2*t^2 - 9015*m^10*s^3*t^2 + 9930*m^8*s^4*t^2 - 6846*m^6*s^5*t^2 + 2859*m^4*s^6*t^2 - 651*m^2*s^7*t^2 + 60*s^8*t^2 - 626*m^14*t^3 + 4214*m^12*s*t^3 - 12038*m^10*s^2*t^3 + 18871*m^8*s^3*t^3 - 17472*m^6*s^4*t^3 + 9506*m^4*s^5*t^3 - 2792*m^2*s^6*t^3 + 337*s^7*t^3 + 946*m^12*t^4 - 5783*m^10*s*t^4 + 14571*m^8*s^2*t^4 - 19302*m^6*s^3*t^4 + 14112*m^4*s^4*t^4 - 5363*m^2*s^5*t^4 + 819*s^6*t^4 - 867*m^10*t^5 + 4736*m^8*s*t^5 - 10212*m^6*s^2*t^5 + 10810*m^4*s^3*t^5 - 5577*m^2*s^4*t^5 + 1110*s^5*t^5 + 501*m^8*t^6 - 2398*m^6*s*t^6 + 4230*m^4*s^2*t^6 - 3230*m^2*s^3*t^6 + 889*s^4*t^6 - 172*m^6*t^7 + 728*m^4*s*t^7 - 978*m^2*s^2*t^7 + 414*s^3*t^7 + 30*m^4*t^8 - 124*m^2*s*t^8 + 102*s^2*t^8 - 2*m^2*t^9 + 10*s*t^9))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(Y1*Y3*Y4) +
  ((-2*(m^2 - s - t)^2*(32*m^10 - 120*m^8*s + 172*m^6*s^2 - 112*m^4*s^3 + 28*m^2*s^4 - 111*m^8*t + 324*m^6*s*t - 320*m^4*s^2*t + 110*m^2*s^3*t - 2*s^4*t + 163*m^6*t^2 - 316*m^4*s*t^2 + 163*m^2*s^2*t^2 - 6*s^3*t^2 - 109*m^4*t^3 + 110*m^2*s*t^3 - 7*s^2*t^3 + 29*m^2*t^4 - 4*s*t^4 - t^5))/m^2)*(Y1*Y3) +
  ((2*s*(m^2 - s - t)^2*(2*m^16*s - 16*m^14*s^2 + 56*m^12*s^3 - 112*m^10*s^4 + 140*m^8*s^5 - 112*m^6*s^6 + 56*m^4*s^7 - 16*m^2*s^8 + 2*s^9 - 34*m^16*t + 238*m^14*s*t - 713*m^12*s^2*t + 1184*m^10*s^3*t - 1175*m^8*s^4*t + 694*m^6*s^5*t - 223*m^4*s^6*t + 28*m^2*s^7*t + s^8*t + 182*m^14*t^2 - 1178*m^12*s*t^2 + 3219*m^10*s^2*t^2 - 4793*m^8*s^3*t^2 + 4172*m^6*s^4*t^2 - 2100*m^4*s^5*t^2 + 555*m^2*s^6*t^2 - 57*s^7*t^2 - 437*m^12*t^3 + 2524*m^10*s*t^3 - 5991*m^8*s^2*t^3 + 7448*m^6*s^3*t^3 - 5083*m^4*s^4*t^3 + 1788*m^2*s^5*t^3 - 249*s^6*t^3 + 569*m^10*t^4 - 2891*m^8*s*t^4 + 5783*m^6*s^2*t^4 - 5659*m^4*s^3*t^4 + 2688*m^2*s^4*t^4 - 490*s^5*t^4 - 430*m^8*t^5 + 1898*m^6*s*t^5 - 3074*m^4*s^2*t^5 + 2140*m^2*s^3*t^5 - 534*s^4*t^5 + 185*m^6*t^6 - 717*m^4*s*t^6 + 876*m^2*s^2*t^6 - 332*s^3*t^6 - 40*m^4*t^7 + 150*m^2*s*t^7 - 110*s^2*t^7 + 3*m^2*t^8 - 15*s*t^8))/((m^2 - s)^3*t*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(Y1*Y4) +
  (-2*(m^2 - s - t)^3*(4*m^8 - 16*m^6*s + 24*m^4*s^2 - 16*m^2*s^3 + 4*s^4 - 12*m^6*t + 38*m^4*s*t - 40*m^2*s^2*t + 14*s^3*t + 18*m^4*t^2 - 36*m^2*s*t^2 + 19*s^2*t^2 - 12*m^2*t^3 + 12*s*t^3 + 3*t^4))*(Y1) +
  ((8*s*(m^2 - s - t)*(2*m^14*s - 12*m^12*s^2 + 30*m^10*s^3 - 40*m^8*s^4 + 30*m^6*s^5 - 12*m^4*s^6 + 2*m^2*s^7 - 24*m^14*t + 128*m^12*s*t - 275*m^10*s^2*t + 300*m^8*s^3*t - 170*m^6*s^4*t + 44*m^4*s^5*t - 3*m^2*s^6*t + 59*m^12*t^2 - 322*m^10*s*t^2 + 659*m^8*s^2*t^2 - 633*m^6*s^3*t^2 + 282*m^4*s^4*t^2 - 45*m^2*s^5*t^2 - 61*m^10*t^3 + 350*m^8*s*t^3 - 642*m^6*s^2*t^3 + 460*m^4*s^3*t^3 - 105*m^2*s^4*t^3 - 2*s^5*t^3 + 37*m^8*t^4 - 215*m^6*s*t^4 + 314*m^4*s^2*t^4 - 115*m^2*s^3*t^4 - 5*s^4*t^4 - 8*m^6*t^5 + 76*m^4*s*t^5 - 64*m^2*s^2*t^5 - 4*s^3*t^5 - m^4*t^6 - 14*m^2*s*t^6 - s^2*t^6))/((m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(Y3^3*Y4) +
  ((-4*(m^2 - s - t)*(12*m^10 - 36*m^8*s + 44*m^6*s^2 - 28*m^4*s^3 + 8*m^2*s^4 - 37*m^8*t + 90*m^6*s*t - 82*m^4*s^2*t + 32*m^2*s^3*t - 2*s^4*t + 50*m^6*t^2 - 86*m^4*s*t^2 + 48*m^2*s^2*t^2 - 6*s^3*t^2 - 33*m^4*t^3 + 34*m^2*s*t^3 - 7*s^2*t^3 + 10*m^2*t^4 - 4*s*t^4 - t^5))/m^2)*(Y3^3) +
  ((4*s*(m^2 - s - t)*(4*m^16*s - 30*m^14*s^2 + 98*m^12*s^3 - 182*m^10*s^4 + 210*m^8*s^5 - 154*m^6*s^6 + 70*m^4*s^7 - 18*m^2*s^8 + 2*s^9 - 56*m^16*t + 380*m^14*s*t - 1106*m^12*s^2*t + 1791*m^10*s^3*t - 1745*m^8*s^4*t + 1026*m^6*s^5*t - 340*m^4*s^6*t + 51*m^2*s^7*t - s^8*t + 179*m^14*t^2 - 1161*m^12*s*t^2 + 3187*m^10*s^2*t^2 - 4780*m^8*s^3*t^2 + 4203*m^6*s^4*t^2 - 2143*m^4*s^5*t^2 + 575*m^2*s^6*t^2 - 60*s^7*t^2 - 243*m^12*t^3 + 1485*m^10*s*t^3 - 3754*m^8*s^2*t^3 + 4994*m^6*s^3*t^3 - 3655*m^4*s^4*t^3 + 1377*m^2*s^5*t^3 - 204*s^6*t^3 + 179*m^10*t^4 - 1032*m^8*s*t^4 + 2371*m^6*s^2*t^4 - 2685*m^4*s^3*t^4 + 1474*m^2*s^4*t^4 - 307*s^5*t^4 - 77*m^8*t^5 + 414*m^6*s*t^5 - 851*m^4*s^2*t^5 + 762*m^2*s^3*t^5 - 240*s^4*t^5 + 17*m^6*t^6 - 89*m^4*s*t^6 + 167*m^2*s^2*t^6 - 95*s^3*t^6 - m^4*t^7 + 8*m^2*s*t^7 - 15*s^2*t^7))/((m^2 - s)^3*t*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(Y3^2*Y4) +
  ((-2*(m^2 - s - t)^2*(16*m^10 - 56*m^8*s + 76*m^6*s^2 - 48*m^4*s^3 + 12*m^2*s^4 - 51*m^8*t + 142*m^6*s*t - 136*m^4*s^2*t + 48*m^2*s^3*t - 2*s^4*t + 73*m^6*t^2 - 136*m^4*s*t^2 + 72*m^2*s^2*t^2 - 6*s^3*t^2 - 49*m^4*t^3 + 50*m^2*s*t^3 - 7*s^2*t^3 + 14*m^2*t^4 - 4*s*t^4 - t^5))/m^2)*(Y3^2) +
  ((2*s*(m^2 - s - t)^2*(2*m^16*s - 16*m^14*s^2 + 56*m^12*s^3 - 112*m^10*s^4 + 140*m^8*s^5 - 112*m^6*s^6 + 56*m^4*s^7 - 16*m^2*s^8 + 2*s^9 - 34*m^16*t + 242*m^14*s*t - 741*m^12*s^2*t + 1268*m^10*s^3*t - 1315*m^8*s^4*t + 834*m^6*s^5*t - 307*m^4*s^6*t + 56*m^2*s^7*t - 3*s^8*t + 150*m^14*t^2 - 984*m^12*s*t^2 + 2733*m^10*s^2*t^2 - 4153*m^8*s^3*t^2 + 3712*m^6*s^4*t^2 - 1938*m^4*s^5*t^2 + 541*m^2*s^6*t^2 - 61*s^7*t^2 - 299*m^12*t^3 + 1752*m^10*s*t^3 - 4228*m^8*s^2*t^3 + 5360*m^6*s^3*t^3 - 3747*m^4*s^4*t^3 + 1360*m^2*s^5*t^3 - 198*s^6*t^3 + 331*m^10*t^4 - 1707*m^8*s*t^4 + 3471*m^6*s^2*t^4 - 3461*m^4*s^3*t^4 + 1682*m^2*s^4*t^4 - 316*s^5*t^4 - 217*m^8*t^5 + 970*m^6*s*t^5 - 1593*m^4*s^2*t^5 + 1128*m^2*s^3*t^5 - 288*s^4*t^5 + 81*m^6*t^6 - 319*m^4*s*t^6 + 394*m^2*s^2*t^6 - 152*s^3*t^6 - 15*m^4*t^7 + 58*m^2*s*t^7 - 43*s^2*t^7 + m^2*t^8 - 5*s*t^8))/((m^2 - s)^3*t*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(Y3*Y4) +
  (-2*(m^2 - s - t)^3*(4*m^8 - 16*m^6*s + 24*m^4*s^2 - 16*m^2*s^3 + 4*s^4 - 12*m^6*t + 38*m^4*s*t - 40*m^2*s^2*t + 14*s^3*t + 18*m^4*t^2 - 36*m^2*s*t^2 + 19*s^2*t^2 - 12*m^2*t^3 + 12*s*t^3 + 3*t^4))*(Y3) +
  (-((s*(m^2 - s - t)^3*(2*m^14*s - 14*m^12*s^2 + 42*m^10*s^3 - 70*m^8*s^4 + 70*m^6*s^5 - 42*m^4*s^6 + 14*m^2*s^7 - 2*s^8 - 10*m^14*t + 58*m^12*s*t - 135*m^10*s^2*t + 155*m^8*s^3*t - 80*m^6*s^4*t + 17*m^2*s^6*t - 5*s^7*t + 64*m^12*t^2 - 342*m^10*s*t^2 + 744*m^8*s^2*t^2 - 834*m^6*s^3*t^2 + 498*m^4*s^4*t^2 - 144*m^2*s^5*t^2 + 14*s^6*t^2 - 121*m^10*t^3 + 579*m^8*s*t^3 - 1085*m^6*s^2*t^3 + 987*m^4*s^3*t^3 - 430*m^2*s^4*t^3 + 70*s^5*t^3 + 112*m^8*t^4 - 468*m^6*s*t^4 + 719*m^4*s^2*t^4 - 474*m^2*s^3*t^4 + 111*s^4*t^4 - 55*m^6*t^5 + 201*m^4*s*t^5 - 236*m^2*s^2*t^5 + 86*s^3*t^5 + 13*m^4*t^6 - 46*m^2*s*t^6 + 33*s^2*t^6 - m^2*t^7 + 5*s*t^7))/((m^2 - s)^3*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t))))*(Y4) +
  (-1/2*((m^2 - s - t)^4*(2*m^8 - 8*m^6*s + 12*m^4*s^2 - 8*m^2*s^3 + 2*s^4 - 4*m^6*t + 14*m^4*s*t - 16*m^2*s^2*t + 6*s^3*t + 6*m^4*t^2 - 12*m^2*s*t^2 + 7*s^2*t^2 - 4*m^2*t^3 + 4*s*t^3 + t^4)))*(1);

(* N76; extra denominators: D H *)
N76 =
  (-32*t^2)*(X1^2*X3^4) +
  ((-32*s*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 40*m^4*s*t - 16*m^2*s^2*t + 21*m^4*t^2 - 22*m^2*s*t^2 + 3*s^2*t^2 - 8*m^2*t^3 + 3*s*t^3 + t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*X3^3*X4) +
  ((32*s*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 40*m^4*s*t - 16*m^2*s^2*t + 21*m^4*t^2 - 22*m^2*s*t^2 + 3*s^2*t^2 - 8*m^2*t^3 + 3*s*t^3 + t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*X3^3*Y4) +
  (-16*(6*m^2 - 6*s - 5*t)*t^2)*(X1^2*X3^3) +
  ((-16*s*(16*m^10 - 48*m^8*s + 48*m^6*s^2 - 16*m^4*s^3 - 84*m^8*t + 216*m^6*s*t - 180*m^4*s^2*t + 48*m^2*s^3*t + 117*m^6*t^2 - 235*m^4*s*t^2 + 129*m^2*s^2*t^2 - 11*s^3*t^2 - 76*m^4*t^3 + 99*m^2*s*t^3 - 21*s^2*t^3 + 25*m^2*t^4 - 13*s*t^4 - 3*t^5))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*X3^2*X4) +
  ((16*s*(16*m^10 - 48*m^8*s + 48*m^6*s^2 - 16*m^4*s^3 - 84*m^8*t + 216*m^6*s*t - 180*m^4*s^2*t + 48*m^2*s^3*t + 117*m^6*t^2 - 235*m^4*s*t^2 + 129*m^2*s^2*t^2 - 11*s^3*t^2 - 76*m^4*t^3 + 99*m^2*s*t^3 - 21*s^2*t^3 + 25*m^2*t^4 - 13*s*t^4 - 3*t^5))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*X3^2*Y4) +
  (-8*(4*m^8 - 8*m^6*s + 4*m^4*s^2 - 8*m^6*t + 4*m^4*s*t + 15*m^4*t^2 - 26*m^2*s*t^2 + 13*s^2*t^2 - 20*m^2*t^3 + 22*s*t^3 + 9*t^4))*(X1^2*X3^2) +
  ((-8*s*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 84*m^10*t + 296*m^8*s*t - 388*m^6*s^2*t + 224*m^4*s^3*t - 48*m^2*s^4*t + 174*m^8*t^2 - 520*m^6*s*t^2 + 530*m^4*s^2*t^2 - 200*m^2*s^3*t^2 + 14*s^4*t^2 - 167*m^6*t^3 + 385*m^4*s*t^3 - 261*m^2*s^2*t^3 + 39*s^3*t^3 + 89*m^4*t^4 - 135*m^2*s*t^4 + 39*s^2*t^4 - 26*m^2*t^5 + 17*s*t^5 + 3*t^6))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*X3*X4) +
  ((8*s*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 84*m^10*t + 296*m^8*s*t - 388*m^6*s^2*t + 224*m^4*s^3*t - 48*m^2*s^4*t + 174*m^8*t^2 - 520*m^6*s*t^2 + 530*m^4*s^2*t^2 - 200*m^2*s^3*t^2 + 14*s^4*t^2 - 167*m^6*t^3 + 385*m^4*s*t^3 - 261*m^2*s^2*t^3 + 39*s^3*t^3 + 89*m^4*t^4 - 135*m^2*s*t^4 + 39*s^2*t^4 - 26*m^2*t^5 + 17*s*t^5 + 3*t^6))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*X3*Y4) +
  (-4*(8*m^10 - 24*m^8*s + 24*m^6*s^2 - 8*m^4*s^3 - 16*m^8*t + 32*m^6*s*t - 16*m^4*s^2*t + 28*m^6*t^2 - 48*m^4*s*t^2 + 36*m^2*s^2*t^2 - 12*s^3*t^2 - 31*m^4*t^3 + 58*m^2*s*t^3 - 31*s^2*t^3 + 22*m^2*t^4 - 26*s*t^4 - 7*t^5))*(X1^2*X3) +
  ((4*s*(m^2 - s - t)*(24*m^10 - 84*m^8*s + 112*m^6*s^2 - 68*m^4*s^3 + 16*m^2*s^4 - 50*m^8*t + 160*m^6*s*t - 174*m^4*s^2*t + 72*m^2*s^3*t - 6*s^4*t + 48*m^6*t^2 - 120*m^4*s*t^2 + 92*m^2*s^2*t^2 - 16*s^3*t^2 - 26*m^4*t^3 + 44*m^2*s*t^3 - 15*s^2*t^3 + 8*m^2*t^4 - 6*s*t^4 - t^5))/(m^4 - 2*m^2*s + s^2 + s*t))*(X1^2*X4) +
  ((-4*s*(m^2 - s - t)*(24*m^10 - 84*m^8*s + 112*m^6*s^2 - 68*m^4*s^3 + 16*m^2*s^4 - 50*m^8*t + 160*m^6*s*t - 174*m^4*s^2*t + 72*m^2*s^3*t - 6*s^4*t + 48*m^6*t^2 - 120*m^4*s*t^2 + 92*m^2*s^2*t^2 - 16*s^3*t^2 - 26*m^4*t^3 + 44*m^2*s*t^3 - 15*s^2*t^3 + 8*m^2*t^4 - 6*s*t^4 - t^5))/(m^4 - 2*m^2*s + s^2 + s*t))*(X1^2*Y4) +
  (-4*(2*m^12 - 8*m^10*s + 12*m^8*s^2 - 8*m^6*s^3 + 2*m^4*s^4 - 4*m^10*t + 14*m^8*s*t - 16*m^6*s^2*t + 6*m^4*s^3*t + 8*m^8*t^2 - 20*m^6*s*t^2 + 19*m^4*s^2*t^2 - 8*m^2*s^3*t^2 + 2*s^4*t^2 - 10*m^6*t^3 + 23*m^4*s*t^3 - 20*m^2*s^2*t^3 + 7*s^3*t^3 + 8*m^4*t^4 - 16*m^2*s*t^4 + 9*s^2*t^4 - 4*m^2*t^5 + 5*s*t^5 + t^6))*(X1^2) +
  ((32*s*(2*m^2 - 2*s - t)^2*(2*m^4 - 4*m^2*t + t^2))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3^4*X4) +
  (64*t^2)*(X1*X3^4*Y1) +
  ((-32*s*(2*m^2 - 2*s - t)^2*(2*m^4 - 4*m^2*t + t^2))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3^4*Y4) +
  (-16*t^3)*(X1*X3^4) +
  ((64*s*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 40*m^4*s*t - 16*m^2*s^2*t + 21*m^4*t^2 - 22*m^2*s*t^2 + 3*s^2*t^2 - 8*m^2*t^3 + 3*s*t^3 + t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3^3*X4*Y1) +
  ((16*s*(16*m^10 - 48*m^8*s + 48*m^6*s^2 - 16*m^4*s^3 - 104*m^8*t + 248*m^6*s*t - 192*m^4*s^2*t + 48*m^2*s^3*t + 180*m^6*t^2 - 328*m^4*s*t^2 + 168*m^2*s^2*t^2 - 16*s^3*t^2 - 129*m^4*t^3 + 154*m^2*s*t^3 - 35*s^2*t^3 + 42*m^2*t^4 - 23*s*t^4 - 5*t^5))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3^3*X4) +
  ((-64*s*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 40*m^4*s*t - 16*m^2*s^2*t + 21*m^4*t^2 - 22*m^2*s*t^2 + 3*s^2*t^2 - 8*m^2*t^3 + 3*s*t^3 + t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3^3*Y1*Y4) +
  (32*(6*m^2 - 6*s - 5*t)*t^2)*(X1*X3^3*Y1) +
  ((-16*s*(16*m^10 - 48*m^8*s + 48*m^6*s^2 - 16*m^4*s^3 - 104*m^8*t + 248*m^6*s*t - 192*m^4*s^2*t + 48*m^2*s^3*t + 180*m^6*t^2 - 328*m^4*s*t^2 + 168*m^2*s^2*t^2 - 16*s^3*t^2 - 129*m^4*t^3 + 154*m^2*s*t^3 - 35*s^2*t^3 + 42*m^2*t^4 - 23*s*t^4 - 5*t^5))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3^3*Y4) +
  (8*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 24*m^4*s*t - 8*m^2*s^2*t + 20*m^4*t^2 - 8*m^2*s*t^2 - 9*m^2*t^3 + 6*s*t^3 + 5*t^4))*(X1*X3^3) +
  ((32*s*(16*m^10 - 48*m^8*s + 48*m^6*s^2 - 16*m^4*s^3 - 84*m^8*t + 216*m^6*s*t - 180*m^4*s^2*t + 48*m^2*s^3*t + 117*m^6*t^2 - 235*m^4*s*t^2 + 129*m^2*s^2*t^2 - 11*s^3*t^2 - 76*m^4*t^3 + 99*m^2*s*t^3 - 21*s^2*t^3 + 25*m^2*t^4 - 13*s*t^4 - 3*t^5))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3^2*X4*Y1) +
  ((8*s*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 120*m^10*t + 392*m^8*s*t - 472*m^6*s^2*t + 248*m^4*s^3*t - 48*m^2*s^4*t + 360*m^8*t^2 - 968*m^6*s*t^2 + 890*m^4*s^2*t^2 - 312*m^2*s^3*t^2 + 24*s^4*t^2 - 436*m^6*t^3 + 895*m^4*s*t^3 - 546*m^2*s^2*t^3 + 83*s^3*t^3 + 261*m^4*t^4 - 354*m^2*s*t^4 + 99*s^2*t^4 - 78*m^2*t^5 + 49*s*t^5 + 9*t^6))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3^2*X4) +
  ((-32*s*(16*m^10 - 48*m^8*s + 48*m^6*s^2 - 16*m^4*s^3 - 84*m^8*t + 216*m^6*s*t - 180*m^4*s^2*t + 48*m^2*s^3*t + 117*m^6*t^2 - 235*m^4*s*t^2 + 129*m^2*s^2*t^2 - 11*s^3*t^2 - 76*m^4*t^3 + 99*m^2*s*t^3 - 21*s^2*t^3 + 25*m^2*t^4 - 13*s*t^4 - 3*t^5))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3^2*Y1*Y4) +
  (16*(4*m^8 - 8*m^6*s + 4*m^4*s^2 - 8*m^6*t + 4*m^4*s*t + 15*m^4*t^2 - 26*m^2*s*t^2 + 13*s^2*t^2 - 20*m^2*t^3 + 22*s*t^3 + 9*t^4))*(X1*X3^2*Y1) +
  ((-8*s*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 120*m^10*t + 392*m^8*s*t - 472*m^6*s^2*t + 248*m^4*s^3*t - 48*m^2*s^4*t + 360*m^8*t^2 - 968*m^6*s*t^2 + 890*m^4*s^2*t^2 - 312*m^2*s^3*t^2 + 24*s^4*t^2 - 436*m^6*t^3 + 895*m^4*s*t^3 - 546*m^2*s^2*t^3 + 83*s^3*t^3 + 261*m^4*t^4 - 354*m^2*s*t^4 + 99*s^2*t^4 - 78*m^2*t^5 + 49*s*t^5 + 9*t^6))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3^2*Y4) +
  (4*(16*m^10 - 48*m^8*s + 48*m^6*s^2 - 16*m^4*s^3 - 64*m^8*t + 152*m^6*s*t - 112*m^4*s^2*t + 24*m^2*s^3*t + 104*m^6*t^2 - 136*m^4*s*t^2 + 48*m^2*s^2*t^2 - 72*m^4*t^3 + 57*m^2*s*t^3 - 13*s^2*t^3 + 28*m^2*t^4 - 22*s*t^4 - 9*t^5))*(X1*X3^2) +
  ((16*s*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 84*m^10*t + 296*m^8*s*t - 388*m^6*s^2*t + 224*m^4*s^3*t - 48*m^2*s^4*t + 174*m^8*t^2 - 520*m^6*s*t^2 + 530*m^4*s^2*t^2 - 200*m^2*s^3*t^2 + 14*s^4*t^2 - 167*m^6*t^3 + 385*m^4*s*t^3 - 261*m^2*s^2*t^3 + 39*s^3*t^3 + 89*m^4*t^4 - 135*m^2*s*t^4 + 39*s^2*t^4 - 26*m^2*t^5 + 17*s*t^5 + 3*t^6))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3*X4*Y1) +
  ((-4*s*(40*m^12 - 168*m^10*s + 280*m^8*s^2 - 232*m^6*s^3 + 96*m^4*s^4 - 16*m^2*s^5 - 232*m^10*t + 840*m^8*s*t - 1164*m^6*s^2*t + 756*m^4*s^3*t - 216*m^2*s^4*t + 16*s^5*t + 450*m^8*t^2 - 1348*m^6*s*t^2 + 1430*m^4*s^2*t^2 - 620*m^2*s^3*t^2 + 78*s^4*t^2 - 428*m^6*t^3 + 981*m^4*s*t^3 - 700*m^2*s^2*t^3 + 139*s^3*t^3 + 223*m^4*t^4 - 342*m^2*s*t^4 + 115*s^2*t^4 - 62*m^2*t^5 + 45*s*t^5 + 7*t^6))/(m^4 - 2*m^2*s + s^2 + s*t))*(X1*X3*X4) +
  ((-16*s*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 84*m^10*t + 296*m^8*s*t - 388*m^6*s^2*t + 224*m^4*s^3*t - 48*m^2*s^4*t + 174*m^8*t^2 - 520*m^6*s*t^2 + 530*m^4*s^2*t^2 - 200*m^2*s^3*t^2 + 14*s^4*t^2 - 167*m^6*t^3 + 385*m^4*s*t^3 - 261*m^2*s^2*t^3 + 39*s^3*t^3 + 89*m^4*t^4 - 135*m^2*s*t^4 + 39*s^2*t^4 - 26*m^2*t^5 + 17*s*t^5 + 3*t^6))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3*Y1*Y4) +
  (8*(8*m^10 - 24*m^8*s + 24*m^6*s^2 - 8*m^4*s^3 - 16*m^8*t + 32*m^6*s*t - 16*m^4*s^2*t + 28*m^6*t^2 - 48*m^4*s*t^2 + 36*m^2*s^2*t^2 - 12*s^3*t^2 - 31*m^4*t^3 + 58*m^2*s*t^3 - 31*s^2*t^3 + 22*m^2*t^4 - 26*s*t^4 - 7*t^5))*(X1*X3*Y1) +
  ((4*s*(40*m^12 - 168*m^10*s + 280*m^8*s^2 - 232*m^6*s^3 + 96*m^4*s^4 - 16*m^2*s^5 - 232*m^10*t + 840*m^8*s*t - 1164*m^6*s^2*t + 756*m^4*s^3*t - 216*m^2*s^4*t + 16*s^5*t + 450*m^8*t^2 - 1348*m^6*s*t^2 + 1430*m^4*s^2*t^2 - 620*m^2*s^3*t^2 + 78*s^4*t^2 - 428*m^6*t^3 + 981*m^4*s*t^3 - 700*m^2*s^2*t^3 + 139*s^3*t^3 + 223*m^4*t^4 - 342*m^2*s*t^4 + 115*s^2*t^4 - 62*m^2*t^5 + 45*s*t^5 + 7*t^6))/(m^4 - 2*m^2*s + s^2 + s*t))*(X1*X3*Y4) +
  (2*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 56*m^10*t + 200*m^8*s*t - 256*m^6*s^2*t + 136*m^4*s^3*t - 24*m^2*s^4*t + 120*m^8*t^2 - 312*m^6*s*t^2 + 268*m^4*s^2*t^2 - 72*m^2*s^3*t^2 - 140*m^6*t^3 + 228*m^4*s*t^3 - 112*m^2*s^2*t^3 + 12*s^3*t^3 + 84*m^4*t^4 - 93*m^2*s*t^4 + 31*s^2*t^4 - 29*m^2*t^5 + 26*s*t^5 + 7*t^6))*(X1*X3) +
  ((-8*s*(m^2 - s - t)*(24*m^10 - 84*m^8*s + 112*m^6*s^2 - 68*m^4*s^3 + 16*m^2*s^4 - 50*m^8*t + 160*m^6*s*t - 174*m^4*s^2*t + 72*m^2*s^3*t - 6*s^4*t + 48*m^6*t^2 - 120*m^4*s*t^2 + 92*m^2*s^2*t^2 - 16*s^3*t^2 - 26*m^4*t^3 + 44*m^2*s*t^3 - 15*s^2*t^3 + 8*m^2*t^4 - 6*s*t^4 - t^5))/(m^4 - 2*m^2*s + s^2 + s*t))*(X1*X4*Y1) +
  ((2*s*t*(36*m^12 - 168*m^10*s + 324*m^8*s^2 - 328*m^6*s^3 + 180*m^4*s^4 - 48*m^2*s^5 + 4*s^6 - 128*m^10*t + 506*m^8*s*t - 792*m^6*s^2*t + 608*m^4*s^3*t - 220*m^2*s^4*t + 26*s^5*t + 186*m^8*t^2 - 612*m^6*s*t^2 + 733*m^4*s^2*t^2 - 378*m^2*s^3*t^2 + 63*s^4*t^2 - 148*m^6*t^3 + 374*m^4*s*t^3 - 306*m^2*s^2*t^3 + 75*s^3*t^3 + 69*m^4*t^4 - 118*m^2*s*t^4 + 47*s^2*t^4 - 18*m^2*t^5 + 15*s*t^5 + 2*t^6))/(m^4 - 2*m^2*s + s^2 + s*t))*(X1*X4) +
  ((8*s*(m^2 - s - t)*(24*m^10 - 84*m^8*s + 112*m^6*s^2 - 68*m^4*s^3 + 16*m^2*s^4 - 50*m^8*t + 160*m^6*s*t - 174*m^4*s^2*t + 72*m^2*s^3*t - 6*s^4*t + 48*m^6*t^2 - 120*m^4*s*t^2 + 92*m^2*s^2*t^2 - 16*s^3*t^2 - 26*m^4*t^3 + 44*m^2*s*t^3 - 15*s^2*t^3 + 8*m^2*t^4 - 6*s*t^4 - t^5))/(m^4 - 2*m^2*s + s^2 + s*t))*(X1*Y1*Y4) +
  (8*(2*m^12 - 8*m^10*s + 12*m^8*s^2 - 8*m^6*s^3 + 2*m^4*s^4 - 4*m^10*t + 14*m^8*s*t - 16*m^6*s^2*t + 6*m^4*s^3*t + 8*m^8*t^2 - 20*m^6*s*t^2 + 19*m^4*s^2*t^2 - 8*m^2*s^3*t^2 + 2*s^4*t^2 - 10*m^6*t^3 + 23*m^4*s*t^3 - 20*m^2*s^2*t^3 + 7*s^3*t^3 + 8*m^4*t^4 - 16*m^2*s*t^4 + 9*s^2*t^4 - 4*m^2*t^5 + 5*s*t^5 + t^6))*(X1*Y1) +
  ((-2*s*t*(36*m^12 - 168*m^10*s + 324*m^8*s^2 - 328*m^6*s^3 + 180*m^4*s^4 - 48*m^2*s^5 + 4*s^6 - 128*m^10*t + 506*m^8*s*t - 792*m^6*s^2*t + 608*m^4*s^3*t - 220*m^2*s^4*t + 26*s^5*t + 186*m^8*t^2 - 612*m^6*s*t^2 + 733*m^4*s^2*t^2 - 378*m^2*s^3*t^2 + 63*s^4*t^2 - 148*m^6*t^3 + 374*m^4*s*t^3 - 306*m^2*s^2*t^3 + 75*s^3*t^3 + 69*m^4*t^4 - 118*m^2*s*t^4 + 47*s^2*t^4 - 18*m^2*t^5 + 15*s*t^5 + 2*t^6))/(m^4 - 2*m^2*s + s^2 + s*t))*(X1*Y4) +
  (-2*t*(8*m^12 - 36*m^10*s + 64*m^8*s^2 - 56*m^6*s^3 + 24*m^4*s^4 - 4*m^2*s^5 - 20*m^10*t + 80*m^8*s*t - 116*m^6*s^2*t + 72*m^4*s^3*t - 16*m^2*s^4*t + 32*m^8*t^2 - 90*m^6*s*t^2 + 90*m^4*s^2*t^2 - 32*m^2*s^3*t^2 + 2*s^4*t^2 - 30*m^6*t^3 + 58*m^4*s*t^3 - 37*m^2*s^2*t^3 + 7*s^3*t^3 + 16*m^4*t^4 - 22*m^2*s*t^4 + 9*s^2*t^4 - 5*m^2*t^5 + 5*s*t^5 + t^6))*(X1) +
  ((-32*s*(2*m^2 - 2*s - t)^2*(2*m^4 - 4*m^2*t + t^2))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^4*X4*Y1) +
  ((16*s*(2*m^2 - 2*s - t)*(3*m^2 - s - t)*(2*m^4 - 4*m^2*t + t^2))/(m^4 - 2*m^2*s + s^2 + s*t))*(X3^4*X4) +
  (-32*t^2)*(X3^4*Y1^2) +
  ((32*s*(2*m^2 - 2*s - t)^2*(2*m^4 - 4*m^2*t + t^2))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^4*Y1*Y4) +
  (16*t^3)*(X3^4*Y1) +
  ((-16*s*(2*m^2 - 2*s - t)*(3*m^2 - s - t)*(2*m^4 - 4*m^2*t + t^2))/(m^4 - 2*m^2*s + s^2 + s*t))*(X3^4*Y4) +
  (-8*(4*m^8 - 8*m^6*s + 4*m^4*s^2 - 16*m^6*t + 20*m^4*s*t - 8*m^2*s^2*t + 20*m^4*t^2 - 12*m^2*s*t^2 + 2*s^2*t^2 - 7*m^2*t^3 + 2*s*t^3 + t^4))*(X3^4) +
  ((-32*s*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 40*m^4*s*t - 16*m^2*s^2*t + 21*m^4*t^2 - 22*m^2*s*t^2 + 3*s^2*t^2 - 8*m^2*t^3 + 3*s*t^3 + t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^3*X4*Y1^2) +
  ((-16*s*(16*m^10 - 48*m^8*s + 48*m^6*s^2 - 16*m^4*s^3 - 104*m^8*t + 248*m^6*s*t - 192*m^4*s^2*t + 48*m^2*s^3*t + 180*m^6*t^2 - 328*m^4*s*t^2 + 168*m^2*s^2*t^2 - 16*s^3*t^2 - 129*m^4*t^3 + 154*m^2*s*t^3 - 35*s^2*t^3 + 42*m^2*t^4 - 23*s*t^4 - 5*t^5))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^3*X4*Y1) +
  ((8*s*(20*m^10 - 48*m^8*s + 36*m^6*s^2 - 8*m^4*s^3 - 104*m^8*t + 208*m^6*s*t - 124*m^4*s^2*t + 24*m^2*s^3*t + 171*m^6*t^2 - 258*m^4*s*t^2 + 99*m^2*s^2*t^2 - 8*s^3*t^2 - 118*m^4*t^3 + 113*m^2*s*t^3 - 20*s^2*t^3 + 36*m^2*t^4 - 16*s*t^4 - 4*t^5))/(m^4 - 2*m^2*s + s^2 + s*t))*(X3^3*X4) +
  ((32*s*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 40*m^4*s*t - 16*m^2*s^2*t + 21*m^4*t^2 - 22*m^2*s*t^2 + 3*s^2*t^2 - 8*m^2*t^3 + 3*s*t^3 + t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^3*Y1^2*Y4) +
  (-16*(6*m^2 - 6*s - 5*t)*t^2)*(X3^3*Y1^2) +
  ((16*s*(16*m^10 - 48*m^8*s + 48*m^6*s^2 - 16*m^4*s^3 - 104*m^8*t + 248*m^6*s*t - 192*m^4*s^2*t + 48*m^2*s^3*t + 180*m^6*t^2 - 328*m^4*s*t^2 + 168*m^2*s^2*t^2 - 16*s^3*t^2 - 129*m^4*t^3 + 154*m^2*s*t^3 - 35*s^2*t^3 + 42*m^2*t^4 - 23*s*t^4 - 5*t^5))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^3*Y1*Y4) +
  (-8*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 24*m^4*s*t - 8*m^2*s^2*t + 20*m^4*t^2 - 8*m^2*s*t^2 - 9*m^2*t^3 + 6*s*t^3 + 5*t^4))*(X3^3*Y1) +
  ((-8*s*(20*m^10 - 48*m^8*s + 36*m^6*s^2 - 8*m^4*s^3 - 104*m^8*t + 208*m^6*s*t - 124*m^4*s^2*t + 24*m^2*s^3*t + 171*m^6*t^2 - 258*m^4*s*t^2 + 99*m^2*s^2*t^2 - 8*s^3*t^2 - 118*m^4*t^3 + 113*m^2*s*t^3 - 20*s^2*t^3 + 36*m^2*t^4 - 16*s*t^4 - 4*t^5))/(m^4 - 2*m^2*s + s^2 + s*t))*(X3^3*Y4) +
  (-4*(8*m^10 - 24*m^8*s + 24*m^6*s^2 - 8*m^4*s^3 - 48*m^8*t + 120*m^6*s*t - 96*m^4*s^2*t + 24*m^2*s^3*t + 104*m^6*t^2 - 164*m^4*s*t^2 + 80*m^2*s^2*t^2 - 8*s^3*t^2 - 91*m^4*t^3 + 75*m^2*s*t^3 - 16*s^2*t^3 + 29*m^2*t^4 - 12*s*t^4 - 4*t^5))*(X3^3) +
  ((-16*s*(16*m^10 - 48*m^8*s + 48*m^6*s^2 - 16*m^4*s^3 - 84*m^8*t + 216*m^6*s*t - 180*m^4*s^2*t + 48*m^2*s^3*t + 117*m^6*t^2 - 235*m^4*s*t^2 + 129*m^2*s^2*t^2 - 11*s^3*t^2 - 76*m^4*t^3 + 99*m^2*s*t^3 - 21*s^2*t^3 + 25*m^2*t^4 - 13*s*t^4 - 3*t^5))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^2*X4*Y1^2) +
  ((-8*s*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 120*m^10*t + 392*m^8*s*t - 472*m^6*s^2*t + 248*m^4*s^3*t - 48*m^2*s^4*t + 360*m^8*t^2 - 968*m^6*s*t^2 + 890*m^4*s^2*t^2 - 312*m^2*s^3*t^2 + 24*s^4*t^2 - 436*m^6*t^3 + 895*m^4*s*t^3 - 546*m^2*s^2*t^3 + 83*s^3*t^3 + 261*m^4*t^4 - 354*m^2*s*t^4 + 99*s^2*t^4 - 78*m^2*t^5 + 49*s*t^5 + 9*t^6))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^2*X4*Y1) +
  ((4*s*(8*m^12 - 28*m^10*s + 36*m^8*s^2 - 20*m^6*s^3 + 4*m^4*s^4 - 84*m^10*t + 248*m^8*s*t - 266*m^6*s^2*t + 126*m^4*s^3*t - 24*m^2*s^4*t + 250*m^8*t^2 - 602*m^6*s*t^2 + 484*m^4*s^2*t^2 - 154*m^2*s^3*t^2 + 12*s^4*t^2 - 309*m^6*t^3 + 561*m^4*s*t^3 - 294*m^2*s^2*t^3 + 42*s^3*t^3 + 186*m^4*t^4 - 219*m^2*s*t^4 + 54*s^2*t^4 - 54*m^2*t^5 + 30*s*t^5 + 6*t^6))/(m^4 - 2*m^2*s + s^2 + s*t))*(X3^2*X4) +
  ((16*s*(16*m^10 - 48*m^8*s + 48*m^6*s^2 - 16*m^4*s^3 - 84*m^8*t + 216*m^6*s*t - 180*m^4*s^2*t + 48*m^2*s^3*t + 117*m^6*t^2 - 235*m^4*s*t^2 + 129*m^2*s^2*t^2 - 11*s^3*t^2 - 76*m^4*t^3 + 99*m^2*s*t^3 - 21*s^2*t^3 + 25*m^2*t^4 - 13*s*t^4 - 3*t^5))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^2*Y1^2*Y4) +
  (-8*(4*m^8 - 8*m^6*s + 4*m^4*s^2 - 8*m^6*t + 4*m^4*s*t + 15*m^4*t^2 - 26*m^2*s*t^2 + 13*s^2*t^2 - 20*m^2*t^3 + 22*s*t^3 + 9*t^4))*(X3^2*Y1^2) +
  ((8*s*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 120*m^10*t + 392*m^8*s*t - 472*m^6*s^2*t + 248*m^4*s^3*t - 48*m^2*s^4*t + 360*m^8*t^2 - 968*m^6*s*t^2 + 890*m^4*s^2*t^2 - 312*m^2*s^3*t^2 + 24*s^4*t^2 - 436*m^6*t^3 + 895*m^4*s*t^3 - 546*m^2*s^2*t^3 + 83*s^3*t^3 + 261*m^4*t^4 - 354*m^2*s*t^4 + 99*s^2*t^4 - 78*m^2*t^5 + 49*s*t^5 + 9*t^6))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^2*Y1*Y4) +
  (-4*(16*m^10 - 48*m^8*s + 48*m^6*s^2 - 16*m^4*s^3 - 64*m^8*t + 152*m^6*s*t - 112*m^4*s^2*t + 24*m^2*s^3*t + 104*m^6*t^2 - 136*m^4*s*t^2 + 48*m^2*s^2*t^2 - 72*m^4*t^3 + 57*m^2*s*t^3 - 13*s^2*t^3 + 28*m^2*t^4 - 22*s*t^4 - 9*t^5))*(X3^2*Y1) +
  ((-4*s*(8*m^12 - 28*m^10*s + 36*m^8*s^2 - 20*m^6*s^3 + 4*m^4*s^4 - 84*m^10*t + 248*m^8*s*t - 266*m^6*s^2*t + 126*m^4*s^3*t - 24*m^2*s^4*t + 250*m^8*t^2 - 602*m^6*s*t^2 + 484*m^4*s^2*t^2 - 154*m^2*s^3*t^2 + 12*s^4*t^2 - 309*m^6*t^3 + 561*m^4*s*t^3 - 294*m^2*s^2*t^3 + 42*s^3*t^3 + 186*m^4*t^4 - 219*m^2*s*t^4 + 54*s^2*t^4 - 54*m^2*t^5 + 30*s*t^5 + 6*t^6))/(m^4 - 2*m^2*s + s^2 + s*t))*(X3^2*Y4) +
  (-2*(4*m^12 - 16*m^10*s + 24*m^8*s^2 - 16*m^6*s^3 + 4*m^4*s^4 - 48*m^10*t + 172*m^8*s*t - 224*m^6*s^2*t + 124*m^4*s^3*t - 24*m^2*s^4*t + 148*m^8*t^2 - 416*m^6*s*t^2 + 402*m^4*s^2*t^2 - 144*m^2*s^3*t^2 + 12*s^4*t^2 - 220*m^6*t^3 + 400*m^4*s*t^3 - 232*m^2*s^2*t^3 + 36*s^3*t^3 + 153*m^4*t^4 - 156*m^2*s*t^4 + 42*s^2*t^4 - 45*m^2*t^5 + 24*s*t^5 + 6*t^6))*(X3^2) +
  ((-8*s*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 84*m^10*t + 296*m^8*s*t - 388*m^6*s^2*t + 224*m^4*s^3*t - 48*m^2*s^4*t + 174*m^8*t^2 - 520*m^6*s*t^2 + 530*m^4*s^2*t^2 - 200*m^2*s^3*t^2 + 14*s^4*t^2 - 167*m^6*t^3 + 385*m^4*s*t^3 - 261*m^2*s^2*t^3 + 39*s^3*t^3 + 89*m^4*t^4 - 135*m^2*s*t^4 + 39*s^2*t^4 - 26*m^2*t^5 + 17*s*t^5 + 3*t^6))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*X4*Y1^2) +
  ((4*s*(40*m^12 - 168*m^10*s + 280*m^8*s^2 - 232*m^6*s^3 + 96*m^4*s^4 - 16*m^2*s^5 - 232*m^10*t + 840*m^8*s*t - 1164*m^6*s^2*t + 756*m^4*s^3*t - 216*m^2*s^4*t + 16*s^5*t + 450*m^8*t^2 - 1348*m^6*s*t^2 + 1430*m^4*s^2*t^2 - 620*m^2*s^3*t^2 + 78*s^4*t^2 - 428*m^6*t^3 + 981*m^4*s*t^3 - 700*m^2*s^2*t^3 + 139*s^3*t^3 + 223*m^4*t^4 - 342*m^2*s*t^4 + 115*s^2*t^4 - 62*m^2*t^5 + 45*s*t^5 + 7*t^6))/(m^4 - 2*m^2*s + s^2 + s*t))*(X3*X4*Y1) +
  ((-2*s*t*(16*m^12 - 64*m^10*s + 104*m^8*s^2 - 88*m^6*s^3 + 40*m^4*s^4 - 8*m^2*s^5 - 108*m^10*t + 360*m^8*s*t - 468*m^6*s^2*t + 300*m^4*s^3*t - 92*m^2*s^4*t + 8*s^5*t + 236*m^8*t^2 - 644*m^6*s*t^2 + 624*m^4*s^2*t^2 - 264*m^2*s^3*t^2 + 36*s^4*t^2 - 241*m^6*t^3 + 500*m^4*s*t^3 - 323*m^2*s^2*t^3 + 64*s^3*t^3 + 130*m^4*t^4 - 179*m^2*s*t^4 + 56*s^2*t^4 - 36*m^2*t^5 + 24*s*t^5 + 4*t^6))/(m^4 - 2*m^2*s + s^2 + s*t))*(X3*X4) +
  ((8*s*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 84*m^10*t + 296*m^8*s*t - 388*m^6*s^2*t + 224*m^4*s^3*t - 48*m^2*s^4*t + 174*m^8*t^2 - 520*m^6*s*t^2 + 530*m^4*s^2*t^2 - 200*m^2*s^3*t^2 + 14*s^4*t^2 - 167*m^6*t^3 + 385*m^4*s*t^3 - 261*m^2*s^2*t^3 + 39*s^3*t^3 + 89*m^4*t^4 - 135*m^2*s*t^4 + 39*s^2*t^4 - 26*m^2*t^5 + 17*s*t^5 + 3*t^6))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*Y1^2*Y4) +
  (-4*(8*m^10 - 24*m^8*s + 24*m^6*s^2 - 8*m^4*s^3 - 16*m^8*t + 32*m^6*s*t - 16*m^4*s^2*t + 28*m^6*t^2 - 48*m^4*s*t^2 + 36*m^2*s^2*t^2 - 12*s^3*t^2 - 31*m^4*t^3 + 58*m^2*s*t^3 - 31*s^2*t^3 + 22*m^2*t^4 - 26*s*t^4 - 7*t^5))*(X3*Y1^2) +
  ((-4*s*(40*m^12 - 168*m^10*s + 280*m^8*s^2 - 232*m^6*s^3 + 96*m^4*s^4 - 16*m^2*s^5 - 232*m^10*t + 840*m^8*s*t - 1164*m^6*s^2*t + 756*m^4*s^3*t - 216*m^2*s^4*t + 16*s^5*t + 450*m^8*t^2 - 1348*m^6*s*t^2 + 1430*m^4*s^2*t^2 - 620*m^2*s^3*t^2 + 78*s^4*t^2 - 428*m^6*t^3 + 981*m^4*s*t^3 - 700*m^2*s^2*t^3 + 139*s^3*t^3 + 223*m^4*t^4 - 342*m^2*s*t^4 + 115*s^2*t^4 - 62*m^2*t^5 + 45*s*t^5 + 7*t^6))/(m^4 - 2*m^2*s + s^2 + s*t))*(X3*Y1*Y4) +
  (-2*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 56*m^10*t + 200*m^8*s*t - 256*m^6*s^2*t + 136*m^4*s^3*t - 24*m^2*s^4*t + 120*m^8*t^2 - 312*m^6*s*t^2 + 268*m^4*s^2*t^2 - 72*m^2*s^3*t^2 - 140*m^6*t^3 + 228*m^4*s*t^3 - 112*m^2*s^2*t^3 + 12*s^3*t^3 + 84*m^4*t^4 - 93*m^2*s*t^4 + 31*s^2*t^4 - 29*m^2*t^5 + 26*s*t^5 + 7*t^6))*(X3*Y1) +
  ((2*s*t*(16*m^12 - 64*m^10*s + 104*m^8*s^2 - 88*m^6*s^3 + 40*m^4*s^4 - 8*m^2*s^5 - 108*m^10*t + 360*m^8*s*t - 468*m^6*s^2*t + 300*m^4*s^3*t - 92*m^2*s^4*t + 8*s^5*t + 236*m^8*t^2 - 644*m^6*s*t^2 + 624*m^4*s^2*t^2 - 264*m^2*s^3*t^2 + 36*s^4*t^2 - 241*m^6*t^3 + 500*m^4*s*t^3 - 323*m^2*s^2*t^3 + 64*s^3*t^3 + 130*m^4*t^4 - 179*m^2*s*t^4 + 56*s^2*t^4 - 36*m^2*t^5 + 24*s*t^5 + 4*t^6))/(m^4 - 2*m^2*s + s^2 + s*t))*(X3*Y4) +
  (t*(16*m^12 - 72*m^10*s + 128*m^8*s^2 - 112*m^6*s^3 + 48*m^4*s^4 - 8*m^2*s^5 - 80*m^10*t + 320*m^8*s*t - 480*m^6*s^2*t + 328*m^4*s^3*t - 96*m^2*s^4*t + 8*s^5*t + 168*m^8*t^2 - 512*m^6*s*t^2 + 560*m^4*s^2*t^2 - 244*m^2*s^3*t^2 + 32*s^4*t^2 - 192*m^6*t^3 + 388*m^4*s*t^3 - 260*m^2*s^2*t^3 + 52*s^3*t^3 + 113*m^4*t^4 - 135*m^2*s*t^4 + 44*s^2*t^4 - 31*m^2*t^5 + 20*s*t^5 + 4*t^6))*(X3) +
  ((4*s*(m^2 - s - t)*(24*m^10 - 84*m^8*s + 112*m^6*s^2 - 68*m^4*s^3 + 16*m^2*s^4 - 50*m^8*t + 160*m^6*s*t - 174*m^4*s^2*t + 72*m^2*s^3*t - 6*s^4*t + 48*m^6*t^2 - 120*m^4*s*t^2 + 92*m^2*s^2*t^2 - 16*s^3*t^2 - 26*m^4*t^3 + 44*m^2*s*t^3 - 15*s^2*t^3 + 8*m^2*t^4 - 6*s*t^4 - t^5))/(m^4 - 2*m^2*s + s^2 + s*t))*(X4*Y1^2) +
  ((-2*s*t*(36*m^12 - 168*m^10*s + 324*m^8*s^2 - 328*m^6*s^3 + 180*m^4*s^4 - 48*m^2*s^5 + 4*s^6 - 128*m^10*t + 506*m^8*s*t - 792*m^6*s^2*t + 608*m^4*s^3*t - 220*m^2*s^4*t + 26*s^5*t + 186*m^8*t^2 - 612*m^6*s*t^2 + 733*m^4*s^2*t^2 - 378*m^2*s^3*t^2 + 63*s^4*t^2 - 148*m^6*t^3 + 374*m^4*s*t^3 - 306*m^2*s^2*t^3 + 75*s^3*t^3 + 69*m^4*t^4 - 118*m^2*s*t^4 + 47*s^2*t^4 - 18*m^2*t^5 + 15*s*t^5 + 2*t^6))/(m^4 - 2*m^2*s + s^2 + s*t))*(X4*Y1) +
  ((s*t^2*(8*m^12 - 38*m^10*s + 78*m^8*s^2 - 88*m^6*s^3 + 56*m^4*s^4 - 18*m^2*s^5 + 2*s^6 - 44*m^10*t + 160*m^8*s*t - 241*m^6*s^2*t + 191*m^4*s^3*t - 77*m^2*s^4*t + 11*s^5*t + 78*m^8*t^2 - 234*m^6*s*t^2 + 260*m^4*s^2*t^2 - 135*m^2*s^3*t^2 + 25*s^4*t^2 - 69*m^6*t^3 + 159*m^4*s*t^3 - 120*m^2*s^2*t^3 + 30*s^3*t^3 + 34*m^4*t^4 - 53*m^2*s*t^4 + 20*s^2*t^4 - 9*m^2*t^5 + 7*s*t^5 + t^6))/(m^4 - 2*m^2*s + s^2 + s*t))*(X4) +
  ((-4*s*(m^2 - s - t)*(24*m^10 - 84*m^8*s + 112*m^6*s^2 - 68*m^4*s^3 + 16*m^2*s^4 - 50*m^8*t + 160*m^6*s*t - 174*m^4*s^2*t + 72*m^2*s^3*t - 6*s^4*t + 48*m^6*t^2 - 120*m^4*s*t^2 + 92*m^2*s^2*t^2 - 16*s^3*t^2 - 26*m^4*t^3 + 44*m^2*s*t^3 - 15*s^2*t^3 + 8*m^2*t^4 - 6*s*t^4 - t^5))/(m^4 - 2*m^2*s + s^2 + s*t))*(Y1^2*Y4) +
  (-4*(2*m^12 - 8*m^10*s + 12*m^8*s^2 - 8*m^6*s^3 + 2*m^4*s^4 - 4*m^10*t + 14*m^8*s*t - 16*m^6*s^2*t + 6*m^4*s^3*t + 8*m^8*t^2 - 20*m^6*s*t^2 + 19*m^4*s^2*t^2 - 8*m^2*s^3*t^2 + 2*s^4*t^2 - 10*m^6*t^3 + 23*m^4*s*t^3 - 20*m^2*s^2*t^3 + 7*s^3*t^3 + 8*m^4*t^4 - 16*m^2*s*t^4 + 9*s^2*t^4 - 4*m^2*t^5 + 5*s*t^5 + t^6))*(Y1^2) +
  ((2*s*t*(36*m^12 - 168*m^10*s + 324*m^8*s^2 - 328*m^6*s^3 + 180*m^4*s^4 - 48*m^2*s^5 + 4*s^6 - 128*m^10*t + 506*m^8*s*t - 792*m^6*s^2*t + 608*m^4*s^3*t - 220*m^2*s^4*t + 26*s^5*t + 186*m^8*t^2 - 612*m^6*s*t^2 + 733*m^4*s^2*t^2 - 378*m^2*s^3*t^2 + 63*s^4*t^2 - 148*m^6*t^3 + 374*m^4*s*t^3 - 306*m^2*s^2*t^3 + 75*s^3*t^3 + 69*m^4*t^4 - 118*m^2*s*t^4 + 47*s^2*t^4 - 18*m^2*t^5 + 15*s*t^5 + 2*t^6))/(m^4 - 2*m^2*s + s^2 + s*t))*(Y1*Y4) +
  (2*t*(8*m^12 - 36*m^10*s + 64*m^8*s^2 - 56*m^6*s^3 + 24*m^4*s^4 - 4*m^2*s^5 - 20*m^10*t + 80*m^8*s*t - 116*m^6*s^2*t + 72*m^4*s^3*t - 16*m^2*s^4*t + 32*m^8*t^2 - 90*m^6*s*t^2 + 90*m^4*s^2*t^2 - 32*m^2*s^3*t^2 + 2*s^4*t^2 - 30*m^6*t^3 + 58*m^4*s*t^3 - 37*m^2*s^2*t^3 + 7*s^3*t^3 + 16*m^4*t^4 - 22*m^2*s*t^4 + 9*s^2*t^4 - 5*m^2*t^5 + 5*s*t^5 + t^6))*(Y1) +
  (-((s*t^2*(8*m^12 - 38*m^10*s + 78*m^8*s^2 - 88*m^6*s^3 + 56*m^4*s^4 - 18*m^2*s^5 + 2*s^6 - 44*m^10*t + 160*m^8*s*t - 241*m^6*s^2*t + 191*m^4*s^3*t - 77*m^2*s^4*t + 11*s^5*t + 78*m^8*t^2 - 234*m^6*s*t^2 + 260*m^4*s^2*t^2 - 135*m^2*s^3*t^2 + 25*s^4*t^2 - 69*m^6*t^3 + 159*m^4*s*t^3 - 120*m^2*s^2*t^3 + 30*s^3*t^3 + 34*m^4*t^4 - 53*m^2*s*t^4 + 20*s^2*t^4 - 9*m^2*t^5 + 7*s*t^5 + t^6))/(m^4 - 2*m^2*s + s^2 + s*t)))*(Y4) +
  (-1/2*(t^2*(14*m^12 - 68*m^10*s + 134*m^8*s^2 - 136*m^6*s^3 + 74*m^4*s^4 - 20*m^2*s^5 + 2*s^6 - 40*m^10*t + 174*m^8*s*t - 288*m^6*s^2*t + 224*m^4*s^3*t - 80*m^2*s^4*t + 10*s^5*t + 64*m^8*t^2 - 208*m^6*s*t^2 + 251*m^4*s^2*t^2 - 126*m^2*s^3*t^2 + 21*s^4*t^2 - 60*m^6*t^3 + 132*m^4*s*t^3 - 100*m^2*s^2*t^3 + 24*s^3*t^3 + 31*m^4*t^4 - 42*m^2*s*t^4 + 16*s^2*t^4 - 8*m^2*t^5 + 6*s*t^5 + t^6)))*(1);

(* N77; extra denominators: C H *)
N77 =
  (-32*t^2)*(X1^5*Y2) +
  (16*(m^2 - s - t)*t^2)*(X1^5) +
  ((-32*s*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 40*m^4*s*t - 16*m^2*s^2*t + 21*m^4*t^2 - 22*m^2*s*t^2 + 3*s^2*t^2 - 8*m^2*t^3 + 3*s*t^3 + t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^4*X4*Y2) +
  ((16*s*(m^2 - s - t)*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 40*m^4*s*t - 16*m^2*s^2*t + 21*m^4*t^2 - 22*m^2*s*t^2 + 3*s^2*t^2 - 8*m^2*t^3 + 3*s*t^3 + t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^4*X4) +
  (160*t^2)*(X1^4*Y1*Y2) +
  (-80*(m^2 - s - t)*t^2)*(X1^4*Y1) +
  ((32*s*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 40*m^4*s*t - 16*m^2*s^2*t + 21*m^4*t^2 - 22*m^2*s*t^2 + 3*s^2*t^2 - 8*m^2*t^3 + 3*s*t^3 + t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^4*Y2*Y4) +
  (80*(m^2 - s - t)*t^2)*(X1^4*Y2) +
  ((-16*s*(m^2 - s - t)*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 40*m^4*s*t - 16*m^2*s^2*t + 21*m^4*t^2 - 22*m^2*s*t^2 + 3*s^2*t^2 - 8*m^2*t^3 + 3*s*t^3 + t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^4*Y4) +
  (-8*t^2*(5*m^4 - 10*m^2*s + 5*s^2 - 11*m^2*t + 10*s*t + 5*t^2))*(X1^4) +
  ((128*s*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 40*m^4*s*t - 16*m^2*s^2*t + 21*m^4*t^2 - 22*m^2*s*t^2 + 3*s^2*t^2 - 8*m^2*t^3 + 3*s*t^3 + t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^3*X4*Y1*Y2) +
  ((-64*s*(m^2 - s - t)*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 40*m^4*s*t - 16*m^2*s^2*t + 21*m^4*t^2 - 22*m^2*s*t^2 + 3*s^2*t^2 - 8*m^2*t^3 + 3*s*t^3 + t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^3*X4*Y1) +
  ((16*s*(8*m^10 - 24*m^8*s + 24*m^6*s^2 - 8*m^4*s^3 - 60*m^8*t + 152*m^6*s*t - 124*m^4*s^2*t + 32*m^2*s^3*t + 96*m^6*t^2 - 192*m^4*s*t^2 + 104*m^2*s^2*t^2 - 8*s^3*t^2 - 68*m^4*t^3 + 88*m^2*s*t^3 - 18*s^2*t^3 + 24*m^2*t^4 - 12*s*t^4 - 3*t^5))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^3*X4*Y2) +
  ((-8*s*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 76*m^10*t + 252*m^8*s*t - 308*m^6*s^2*t + 164*m^4*s^3*t - 32*m^2*s^4*t + 180*m^8*t^2 - 480*m^6*s*t^2 + 436*m^4*s^2*t^2 - 144*m^2*s^3*t^2 + 8*s^4*t^2 - 185*m^6*t^3 + 370*m^4*s*t^3 - 213*m^2*s^2*t^3 + 26*s^3*t^3 + 100*m^4*t^4 - 127*m^2*s*t^4 + 30*s^2*t^4 - 28*m^2*t^5 + 15*s*t^5 + 3*t^6))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^3*X4) +
  (-320*t^2)*(X1^3*Y1^2*Y2) +
  (160*(m^2 - s - t)*t^2)*(X1^3*Y1^2) +
  ((-128*s*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 40*m^4*s*t - 16*m^2*s^2*t + 21*m^4*t^2 - 22*m^2*s*t^2 + 3*s^2*t^2 - 8*m^2*t^3 + 3*s*t^3 + t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^3*Y1*Y2*Y4) +
  (-320*(m^2 - s - t)*t^2)*(X1^3*Y1*Y2) +
  ((64*s*(m^2 - s - t)*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 40*m^4*s*t - 16*m^2*s^2*t + 21*m^4*t^2 - 22*m^2*s*t^2 + 3*s^2*t^2 - 8*m^2*t^3 + 3*s*t^3 + t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^3*Y1*Y4) +
  (32*t^2*(5*m^4 - 10*m^2*s + 5*s^2 - 11*m^2*t + 10*s*t + 5*t^2))*(X1^3*Y1) +
  ((-16*s*(8*m^10 - 24*m^8*s + 24*m^6*s^2 - 8*m^4*s^3 - 60*m^8*t + 152*m^6*s*t - 124*m^4*s^2*t + 32*m^2*s^3*t + 96*m^6*t^2 - 192*m^4*s*t^2 + 104*m^2*s^2*t^2 - 8*s^3*t^2 - 68*m^4*t^3 + 88*m^2*s*t^3 - 18*s^2*t^3 + 24*m^2*t^4 - 12*s*t^4 - 3*t^5))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^3*Y2*Y4) +
  (-8*(4*m^8 - 8*m^6*s + 4*m^4*s^2 - 8*m^6*t + 4*m^4*s*t + 10*m^4*t^2 - 16*m^2*s*t^2 + 8*s^2*t^2 - 15*m^2*t^3 + 18*s*t^3 + 9*t^4))*(X1^3*Y2) +
  ((8*s*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 76*m^10*t + 252*m^8*s*t - 308*m^6*s^2*t + 164*m^4*s^3*t - 32*m^2*s^4*t + 180*m^8*t^2 - 480*m^6*s*t^2 + 436*m^4*s^2*t^2 - 144*m^2*s^3*t^2 + 8*s^4*t^2 - 185*m^6*t^3 + 370*m^4*s*t^3 - 213*m^2*s^2*t^3 + 26*s^3*t^3 + 100*m^4*t^4 - 127*m^2*s*t^4 + 30*s^2*t^4 - 28*m^2*t^5 + 15*s*t^5 + 3*t^6))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^3*Y4) +
  (4*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 12*m^8*t + 20*m^6*s*t - 8*m^4*s^2*t + 18*m^6*t^2 - 30*m^4*s*t^2 + 24*m^2*s^2*t^2 - 8*s^3*t^2 - 31*m^4*t^3 + 55*m^2*s*t^3 - 26*s^2*t^3 + 29*m^2*t^4 - 27*s*t^4 - 9*t^5))*(X1^3) +
  ((-192*s*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 40*m^4*s*t - 16*m^2*s^2*t + 21*m^4*t^2 - 22*m^2*s*t^2 + 3*s^2*t^2 - 8*m^2*t^3 + 3*s*t^3 + t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*X4*Y1^2*Y2) +
  ((96*s*(m^2 - s - t)*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 40*m^4*s*t - 16*m^2*s^2*t + 21*m^4*t^2 - 22*m^2*s*t^2 + 3*s^2*t^2 - 8*m^2*t^3 + 3*s*t^3 + t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*X4*Y1^2) +
  ((-48*s*(8*m^10 - 24*m^8*s + 24*m^6*s^2 - 8*m^4*s^3 - 60*m^8*t + 152*m^6*s*t - 124*m^4*s^2*t + 32*m^2*s^3*t + 96*m^6*t^2 - 192*m^4*s*t^2 + 104*m^2*s^2*t^2 - 8*s^3*t^2 - 68*m^4*t^3 + 88*m^2*s*t^3 - 18*s^2*t^3 + 24*m^2*t^4 - 12*s*t^4 - 3*t^5))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*X4*Y1*Y2) +
  ((24*s*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 76*m^10*t + 252*m^8*s*t - 308*m^6*s^2*t + 164*m^4*s^3*t - 32*m^2*s^4*t + 180*m^8*t^2 - 480*m^6*s*t^2 + 436*m^4*s^2*t^2 - 144*m^2*s^3*t^2 + 8*s^4*t^2 - 185*m^6*t^3 + 370*m^4*s*t^3 - 213*m^2*s^2*t^3 + 26*s^3*t^3 + 100*m^4*t^4 - 127*m^2*s*t^4 + 30*s^2*t^4 - 28*m^2*t^5 + 15*s*t^5 + 3*t^6))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*X4*Y1) +
  ((8*s*(24*m^10 - 92*m^8*s + 128*m^6*s^2 - 76*m^4*s^3 + 16*m^2*s^4 - 78*m^8*t + 256*m^6*s*t - 274*m^4*s^2*t + 104*m^2*s^3*t - 6*s^4*t + 99*m^6*t^2 - 250*m^4*s*t^2 + 177*m^2*s^2*t^2 - 24*s^3*t^2 - 65*m^4*t^3 + 107*m^2*s*t^3 - 30*s^2*t^3 + 23*m^2*t^4 - 15*s*t^4 - 3*t^5))/(m^4 - 2*m^2*s + s^2 + s*t))*(X1^2*X4*Y2) +
  ((-4*s*(40*m^12 - 164*m^10*s + 268*m^8*s^2 - 220*m^6*s^3 + 92*m^4*s^4 - 16*m^2*s^5 - 186*m^10*t + 642*m^8*s*t - 838*m^6*s^2*t + 502*m^4*s^3*t - 126*m^2*s^4*t + 6*s^5*t + 294*m^8*t^2 - 840*m^6*s*t^2 + 830*m^4*s^2*t^2 - 316*m^2*s^3*t^2 + 30*s^4*t^2 - 240*m^6*t^3 + 521*m^4*s*t^3 - 335*m^2*s^2*t^3 + 54*s^3*t^3 + 113*m^4*t^4 - 158*m^2*s*t^4 + 45*s^2*t^4 - 29*m^2*t^5 + 18*s*t^5 + 3*t^6))/(m^4 - 2*m^2*s + s^2 + s*t))*(X1^2*X4) +
  (320*t^2)*(X1^2*Y1^3*Y2) +
  (-160*(m^2 - s - t)*t^2)*(X1^2*Y1^3) +
  ((192*s*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 40*m^4*s*t - 16*m^2*s^2*t + 21*m^4*t^2 - 22*m^2*s*t^2 + 3*s^2*t^2 - 8*m^2*t^3 + 3*s*t^3 + t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*Y1^2*Y2*Y4) +
  (480*(m^2 - s - t)*t^2)*(X1^2*Y1^2*Y2) +
  ((-96*s*(m^2 - s - t)*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 40*m^4*s*t - 16*m^2*s^2*t + 21*m^4*t^2 - 22*m^2*s*t^2 + 3*s^2*t^2 - 8*m^2*t^3 + 3*s*t^3 + t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*Y1^2*Y4) +
  (-48*t^2*(5*m^4 - 10*m^2*s + 5*s^2 - 11*m^2*t + 10*s*t + 5*t^2))*(X1^2*Y1^2) +
  ((48*s*(8*m^10 - 24*m^8*s + 24*m^6*s^2 - 8*m^4*s^3 - 60*m^8*t + 152*m^6*s*t - 124*m^4*s^2*t + 32*m^2*s^3*t + 96*m^6*t^2 - 192*m^4*s*t^2 + 104*m^2*s^2*t^2 - 8*s^3*t^2 - 68*m^4*t^3 + 88*m^2*s*t^3 - 18*s^2*t^3 + 24*m^2*t^4 - 12*s*t^4 - 3*t^5))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*Y1*Y2*Y4) +
  (24*(4*m^8 - 8*m^6*s + 4*m^4*s^2 - 8*m^6*t + 4*m^4*s*t + 10*m^4*t^2 - 16*m^2*s*t^2 + 8*s^2*t^2 - 15*m^2*t^3 + 18*s*t^3 + 9*t^4))*(X1^2*Y1*Y2) +
  ((-24*s*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 76*m^10*t + 252*m^8*s*t - 308*m^6*s^2*t + 164*m^4*s^3*t - 32*m^2*s^4*t + 180*m^8*t^2 - 480*m^6*s*t^2 + 436*m^4*s^2*t^2 - 144*m^2*s^3*t^2 + 8*s^4*t^2 - 185*m^6*t^3 + 370*m^4*s*t^3 - 213*m^2*s^2*t^3 + 26*s^3*t^3 + 100*m^4*t^4 - 127*m^2*s*t^4 + 30*s^2*t^4 - 28*m^2*t^5 + 15*s*t^5 + 3*t^6))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*Y1*Y4) +
  (-12*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 12*m^8*t + 20*m^6*s*t - 8*m^4*s^2*t + 18*m^6*t^2 - 30*m^4*s*t^2 + 24*m^2*s^2*t^2 - 8*s^3*t^2 - 31*m^4*t^3 + 55*m^2*s*t^3 - 26*s^2*t^3 + 29*m^2*t^4 - 27*s*t^4 - 9*t^5))*(X1^2*Y1) +
  ((-8*s*(24*m^10 - 92*m^8*s + 128*m^6*s^2 - 76*m^4*s^3 + 16*m^2*s^4 - 78*m^8*t + 256*m^6*s*t - 274*m^4*s^2*t + 104*m^2*s^3*t - 6*s^4*t + 99*m^6*t^2 - 250*m^4*s*t^2 + 177*m^2*s^2*t^2 - 24*s^3*t^2 - 65*m^4*t^3 + 107*m^2*s*t^3 - 30*s^2*t^3 + 23*m^2*t^4 - 15*s*t^4 - 3*t^5))/(m^4 - 2*m^2*s + s^2 + s*t))*(X1^2*Y2*Y4) +
  (4*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 8*m^8*t + 20*m^6*s*t - 12*m^4*s^2*t + 18*m^6*t^2 - 22*m^4*s*t^2 + 12*m^2*s^2*t^2 - 4*s^3*t^2 - 15*m^4*t^3 + 29*m^2*s*t^3 - 18*s^2*t^3 + 13*m^2*t^4 - 21*s*t^4 - 7*t^5))*(X1^2*Y2) +
  ((4*s*(40*m^12 - 164*m^10*s + 268*m^8*s^2 - 220*m^6*s^3 + 92*m^4*s^4 - 16*m^2*s^5 - 186*m^10*t + 642*m^8*s*t - 838*m^6*s^2*t + 502*m^4*s^3*t - 126*m^2*s^4*t + 6*s^5*t + 294*m^8*t^2 - 840*m^6*s*t^2 + 830*m^4*s^2*t^2 - 316*m^2*s^3*t^2 + 30*s^4*t^2 - 240*m^6*t^3 + 521*m^4*s*t^3 - 335*m^2*s^2*t^3 + 54*s^3*t^3 + 113*m^4*t^4 - 158*m^2*s*t^4 + 45*s^2*t^4 - 29*m^2*t^5 + 18*s*t^5 + 3*t^6))/(m^4 - 2*m^2*s + s^2 + s*t))*(X1^2*Y4) +
  (-2*(4*m^12 - 16*m^10*s + 24*m^8*s^2 - 16*m^6*s^3 + 4*m^4*s^4 - 16*m^10*t + 48*m^8*s*t - 48*m^6*s^2*t + 16*m^4*s^3*t + 36*m^8*t^2 - 64*m^6*s*t^2 + 46*m^4*s^2*t^2 - 16*m^2*s^3*t^2 + 4*s^4*t^2 - 48*m^6*t^3 + 92*m^4*s*t^3 - 72*m^2*s^2*t^3 + 22*s^3*t^3 + 48*m^4*t^4 - 85*m^2*s*t^4 + 39*s^2*t^4 - 29*m^2*t^5 + 28*s*t^5 + 7*t^6))*(X1^2) +
  ((128*s*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 40*m^4*s*t - 16*m^2*s^2*t + 21*m^4*t^2 - 22*m^2*s*t^2 + 3*s^2*t^2 - 8*m^2*t^3 + 3*s*t^3 + t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X4*Y1^3*Y2) +
  ((-64*s*(m^2 - s - t)*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 40*m^4*s*t - 16*m^2*s^2*t + 21*m^4*t^2 - 22*m^2*s*t^2 + 3*s^2*t^2 - 8*m^2*t^3 + 3*s*t^3 + t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X4*Y1^3) +
  ((48*s*(8*m^10 - 24*m^8*s + 24*m^6*s^2 - 8*m^4*s^3 - 60*m^8*t + 152*m^6*s*t - 124*m^4*s^2*t + 32*m^2*s^3*t + 96*m^6*t^2 - 192*m^4*s*t^2 + 104*m^2*s^2*t^2 - 8*s^3*t^2 - 68*m^4*t^3 + 88*m^2*s*t^3 - 18*s^2*t^3 + 24*m^2*t^4 - 12*s*t^4 - 3*t^5))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X4*Y1^2*Y2) +
  ((-24*s*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 76*m^10*t + 252*m^8*s*t - 308*m^6*s^2*t + 164*m^4*s^3*t - 32*m^2*s^4*t + 180*m^8*t^2 - 480*m^6*s*t^2 + 436*m^4*s^2*t^2 - 144*m^2*s^3*t^2 + 8*s^4*t^2 - 185*m^6*t^3 + 370*m^4*s*t^3 - 213*m^2*s^2*t^3 + 26*s^3*t^3 + 100*m^4*t^4 - 127*m^2*s*t^4 + 30*s^2*t^4 - 28*m^2*t^5 + 15*s*t^5 + 3*t^6))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X4*Y1^2) +
  ((-16*s*(24*m^10 - 92*m^8*s + 128*m^6*s^2 - 76*m^4*s^3 + 16*m^2*s^4 - 78*m^8*t + 256*m^6*s*t - 274*m^4*s^2*t + 104*m^2*s^3*t - 6*s^4*t + 99*m^6*t^2 - 250*m^4*s*t^2 + 177*m^2*s^2*t^2 - 24*s^3*t^2 - 65*m^4*t^3 + 107*m^2*s*t^3 - 30*s^2*t^3 + 23*m^2*t^4 - 15*s*t^4 - 3*t^5))/(m^4 - 2*m^2*s + s^2 + s*t))*(X1*X4*Y1*Y2) +
  ((8*s*(40*m^12 - 164*m^10*s + 268*m^8*s^2 - 220*m^6*s^3 + 92*m^4*s^4 - 16*m^2*s^5 - 186*m^10*t + 642*m^8*s*t - 838*m^6*s^2*t + 502*m^4*s^3*t - 126*m^2*s^4*t + 6*s^5*t + 294*m^8*t^2 - 840*m^6*s*t^2 + 830*m^4*s^2*t^2 - 316*m^2*s^3*t^2 + 30*s^4*t^2 - 240*m^6*t^3 + 521*m^4*s*t^3 - 335*m^2*s^2*t^3 + 54*s^3*t^3 + 113*m^4*t^4 - 158*m^2*s*t^4 + 45*s^2*t^4 - 29*m^2*t^5 + 18*s*t^5 + 3*t^6))/(m^4 - 2*m^2*s + s^2 + s*t))*(X1*X4*Y1) +
  ((32*s*(2*m^2 - 2*s - t)^2*(2*m^4 - 4*m^2*t + t^2))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X4*Y2^4) +
  ((-32*s*(2*m^2 - 2*s - t)*(4*m^8 - 8*m^6*s + 4*m^4*s^2 - 22*m^6*t + 32*m^4*s*t - 12*m^2*s^2*t + 28*m^4*t^2 - 28*m^2*s*t^2 + 4*s^2*t^2 - 13*m^2*t^3 + 6*s*t^3 + 2*t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X4*Y2^3) +
  ((8*s*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 112*m^10*t + 360*m^8*s*t - 432*m^6*s^2*t + 232*m^4*s^3*t - 48*m^2*s^4*t + 300*m^8*t^2 - 792*m^6*s*t^2 + 726*m^4*s^2*t^2 - 264*m^2*s^3*t^2 + 24*s^4*t^2 - 340*m^6*t^3 + 682*m^4*s*t^3 - 420*m^2*s^2*t^3 + 72*s^3*t^3 + 193*m^4*t^4 - 258*m^2*s*t^4 + 78*s^2*t^4 - 54*m^2*t^5 + 36*s*t^5 + 6*t^6))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X4*Y2^2) +
  ((4*s*(48*m^12 - 184*m^10*s + 280*m^8*s^2 - 216*m^6*s^3 + 88*m^4*s^4 - 16*m^2*s^5 - 228*m^10*t + 732*m^8*s*t - 896*m^6*s^2*t + 528*m^4*s^3*t - 152*m^2*s^4*t + 16*s^5*t + 370*m^8*t^2 - 972*m^6*s*t^2 + 902*m^4*s^2*t^2 - 364*m^2*s^3*t^2 + 58*s^4*t^2 - 307*m^6*t^3 + 608*m^4*s*t^3 - 377*m^2*s^2*t^3 + 84*s^3*t^3 + 140*m^4*t^4 - 181*m^2*s*t^4 + 61*s^2*t^4 - 32*m^2*t^5 + 22*s*t^5 + 3*t^6))/(m^4 - 2*m^2*s + s^2 + s*t))*(X1*X4*Y2) +
  (-2*s*t*(12*m^8 - 24*m^6*s + 8*m^4*s^2 + 8*m^2*s^3 - 4*s^4 - 20*m^6*t + 30*m^4*s*t + 4*m^2*s^2*t - 10*s^3*t + 10*m^4*t^2 - 4*m^2*s*t^2 - 9*s^2*t^2 - 4*s*t^3 - t^4))*(X1*X4) +
  (-160*t^2)*(X1*Y1^4*Y2) +
  (80*(m^2 - s - t)*t^2)*(X1*Y1^4) +
  ((-128*s*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 40*m^4*s*t - 16*m^2*s^2*t + 21*m^4*t^2 - 22*m^2*s*t^2 + 3*s^2*t^2 - 8*m^2*t^3 + 3*s*t^3 + t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*Y1^3*Y2*Y4) +
  (-320*(m^2 - s - t)*t^2)*(X1*Y1^3*Y2) +
  ((64*s*(m^2 - s - t)*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 40*m^4*s*t - 16*m^2*s^2*t + 21*m^4*t^2 - 22*m^2*s*t^2 + 3*s^2*t^2 - 8*m^2*t^3 + 3*s*t^3 + t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*Y1^3*Y4) +
  (32*t^2*(5*m^4 - 10*m^2*s + 5*s^2 - 11*m^2*t + 10*s*t + 5*t^2))*(X1*Y1^3) +
  ((-48*s*(8*m^10 - 24*m^8*s + 24*m^6*s^2 - 8*m^4*s^3 - 60*m^8*t + 152*m^6*s*t - 124*m^4*s^2*t + 32*m^2*s^3*t + 96*m^6*t^2 - 192*m^4*s*t^2 + 104*m^2*s^2*t^2 - 8*s^3*t^2 - 68*m^4*t^3 + 88*m^2*s*t^3 - 18*s^2*t^3 + 24*m^2*t^4 - 12*s*t^4 - 3*t^5))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*Y1^2*Y2*Y4) +
  (-24*(4*m^8 - 8*m^6*s + 4*m^4*s^2 - 8*m^6*t + 4*m^4*s*t + 10*m^4*t^2 - 16*m^2*s*t^2 + 8*s^2*t^2 - 15*m^2*t^3 + 18*s*t^3 + 9*t^4))*(X1*Y1^2*Y2) +
  ((24*s*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 76*m^10*t + 252*m^8*s*t - 308*m^6*s^2*t + 164*m^4*s^3*t - 32*m^2*s^4*t + 180*m^8*t^2 - 480*m^6*s*t^2 + 436*m^4*s^2*t^2 - 144*m^2*s^3*t^2 + 8*s^4*t^2 - 185*m^6*t^3 + 370*m^4*s*t^3 - 213*m^2*s^2*t^3 + 26*s^3*t^3 + 100*m^4*t^4 - 127*m^2*s*t^4 + 30*s^2*t^4 - 28*m^2*t^5 + 15*s*t^5 + 3*t^6))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*Y1^2*Y4) +
  (12*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 12*m^8*t + 20*m^6*s*t - 8*m^4*s^2*t + 18*m^6*t^2 - 30*m^4*s*t^2 + 24*m^2*s^2*t^2 - 8*s^3*t^2 - 31*m^4*t^3 + 55*m^2*s*t^3 - 26*s^2*t^3 + 29*m^2*t^4 - 27*s*t^4 - 9*t^5))*(X1*Y1^2) +
  ((16*s*(24*m^10 - 92*m^8*s + 128*m^6*s^2 - 76*m^4*s^3 + 16*m^2*s^4 - 78*m^8*t + 256*m^6*s*t - 274*m^4*s^2*t + 104*m^2*s^3*t - 6*s^4*t + 99*m^6*t^2 - 250*m^4*s*t^2 + 177*m^2*s^2*t^2 - 24*s^3*t^2 - 65*m^4*t^3 + 107*m^2*s*t^3 - 30*s^2*t^3 + 23*m^2*t^4 - 15*s*t^4 - 3*t^5))/(m^4 - 2*m^2*s + s^2 + s*t))*(X1*Y1*Y2*Y4) +
  (-8*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 8*m^8*t + 20*m^6*s*t - 12*m^4*s^2*t + 18*m^6*t^2 - 22*m^4*s*t^2 + 12*m^2*s^2*t^2 - 4*s^3*t^2 - 15*m^4*t^3 + 29*m^2*s*t^3 - 18*s^2*t^3 + 13*m^2*t^4 - 21*s*t^4 - 7*t^5))*(X1*Y1*Y2) +
  ((-8*s*(40*m^12 - 164*m^10*s + 268*m^8*s^2 - 220*m^6*s^3 + 92*m^4*s^4 - 16*m^2*s^5 - 186*m^10*t + 642*m^8*s*t - 838*m^6*s^2*t + 502*m^4*s^3*t - 126*m^2*s^4*t + 6*s^5*t + 294*m^8*t^2 - 840*m^6*s*t^2 + 830*m^4*s^2*t^2 - 316*m^2*s^3*t^2 + 30*s^4*t^2 - 240*m^6*t^3 + 521*m^4*s*t^3 - 335*m^2*s^2*t^3 + 54*s^3*t^3 + 113*m^4*t^4 - 158*m^2*s*t^4 + 45*s^2*t^4 - 29*m^2*t^5 + 18*s*t^5 + 3*t^6))/(m^4 - 2*m^2*s + s^2 + s*t))*(X1*Y1*Y4) +
  (4*(4*m^12 - 16*m^10*s + 24*m^8*s^2 - 16*m^6*s^3 + 4*m^4*s^4 - 16*m^10*t + 48*m^8*s*t - 48*m^6*s^2*t + 16*m^4*s^3*t + 36*m^8*t^2 - 64*m^6*s*t^2 + 46*m^4*s^2*t^2 - 16*m^2*s^3*t^2 + 4*s^4*t^2 - 48*m^6*t^3 + 92*m^4*s*t^3 - 72*m^2*s^2*t^3 + 22*s^3*t^3 + 48*m^4*t^4 - 85*m^2*s*t^4 + 39*s^2*t^4 - 29*m^2*t^5 + 28*s*t^5 + 7*t^6))*(X1*Y1) +
  ((-32*s*(2*m^2 - 2*s - t)^2*(2*m^4 - 4*m^2*t + t^2))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*Y2^4*Y4) +
  ((32*s*(2*m^2 - 2*s - t)*(4*m^8 - 8*m^6*s + 4*m^4*s^2 - 22*m^6*t + 32*m^4*s*t - 12*m^2*s^2*t + 28*m^4*t^2 - 28*m^2*s*t^2 + 4*s^2*t^2 - 13*m^2*t^3 + 6*s*t^3 + 2*t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*Y2^3*Y4) +
  (32*m^2*(m^2 - t)*(2*m^4 - 4*m^2*s + 2*s^2 - 4*m^2*t + 2*s*t + t^2))*(X1*Y2^3) +
  ((-8*s*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 112*m^10*t + 360*m^8*s*t - 432*m^6*s^2*t + 232*m^4*s^3*t - 48*m^2*s^4*t + 300*m^8*t^2 - 792*m^6*s*t^2 + 726*m^4*s^2*t^2 - 264*m^2*s^3*t^2 + 24*s^4*t^2 - 340*m^6*t^3 + 682*m^4*s*t^3 - 420*m^2*s^2*t^3 + 72*s^3*t^3 + 193*m^4*t^4 - 258*m^2*s*t^4 + 78*s^2*t^4 - 54*m^2*t^5 + 36*s*t^5 + 6*t^6))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*Y2^2*Y4) +
  (-8*m^2*(8*m^8 - 24*m^6*s + 24*m^4*s^2 - 8*m^2*s^3 - 30*m^6*t + 72*m^4*s*t - 54*m^2*s^2*t + 12*s^3*t + 48*m^4*t^2 - 66*m^2*s*t^2 + 24*s^2*t^2 - 31*m^2*t^3 + 18*s*t^3 + 6*t^4))*(X1*Y2^2) +
  ((-4*s*(48*m^12 - 184*m^10*s + 280*m^8*s^2 - 216*m^6*s^3 + 88*m^4*s^4 - 16*m^2*s^5 - 228*m^10*t + 732*m^8*s*t - 896*m^6*s^2*t + 528*m^4*s^3*t - 152*m^2*s^4*t + 16*s^5*t + 370*m^8*t^2 - 972*m^6*s*t^2 + 902*m^4*s^2*t^2 - 364*m^2*s^3*t^2 + 58*s^4*t^2 - 307*m^6*t^3 + 608*m^4*s*t^3 - 377*m^2*s^2*t^3 + 84*s^3*t^3 + 140*m^4*t^4 - 181*m^2*s*t^4 + 61*s^2*t^4 - 32*m^2*t^5 + 22*s*t^5 + 3*t^6))/(m^4 - 2*m^2*s + s^2 + s*t))*(X1*Y2*Y4) +
  (2*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 52*m^10*t + 180*m^8*s*t - 228*m^6*s^2*t + 124*m^4*s^3*t - 24*m^2*s^4*t + 116*m^8*t^2 - 276*m^6*s*t^2 + 244*m^4*s^2*t^2 - 72*m^2*s^3*t^2 - 122*m^6*t^3 + 194*m^4*s*t^3 - 80*m^2*s^2*t^3 - 4*s^3*t^3 + 65*m^4*t^4 - 43*m^2*s*t^4 - 10*s^2*t^4 - 11*m^2*t^5 - 8*s*t^5 - 2*t^6))*(X1*Y2) +
  (2*s*t*(12*m^8 - 24*m^6*s + 8*m^4*s^2 + 8*m^2*s^3 - 4*s^4 - 20*m^6*t + 30*m^4*s*t + 4*m^2*s^2*t - 10*s^3*t + 10*m^4*t^2 - 4*m^2*s*t^2 - 9*s^2*t^2 - 4*s*t^3 - t^4))*(X1*Y4) +
  (2*(m^2 - s - t)*t*(4*m^10 - 16*m^8*s + 24*m^6*s^2 - 16*m^4*s^3 + 4*m^2*s^4 - 8*m^8*t + 28*m^6*s*t - 32*m^4*s^2*t + 12*m^2*s^3*t + 8*m^6*t^2 - 14*m^4*s*t^2 + 6*m^2*s^2*t^2 + 2*s^3*t^2 - 2*m^4*t^3 - 4*m^2*s*t^3 + 5*s^2*t^3 - 2*m^2*t^4 + 4*s*t^4 + t^5))*(X1) +
  ((-32*s*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 40*m^4*s*t - 16*m^2*s^2*t + 21*m^4*t^2 - 22*m^2*s*t^2 + 3*s^2*t^2 - 8*m^2*t^3 + 3*s*t^3 + t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y1^4*Y2) +
  ((16*s*(m^2 - s - t)*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 40*m^4*s*t - 16*m^2*s^2*t + 21*m^4*t^2 - 22*m^2*s*t^2 + 3*s^2*t^2 - 8*m^2*t^3 + 3*s*t^3 + t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y1^4) +
  ((-16*s*(8*m^10 - 24*m^8*s + 24*m^6*s^2 - 8*m^4*s^3 - 60*m^8*t + 152*m^6*s*t - 124*m^4*s^2*t + 32*m^2*s^3*t + 96*m^6*t^2 - 192*m^4*s*t^2 + 104*m^2*s^2*t^2 - 8*s^3*t^2 - 68*m^4*t^3 + 88*m^2*s*t^3 - 18*s^2*t^3 + 24*m^2*t^4 - 12*s*t^4 - 3*t^5))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y1^3*Y2) +
  ((8*s*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 76*m^10*t + 252*m^8*s*t - 308*m^6*s^2*t + 164*m^4*s^3*t - 32*m^2*s^4*t + 180*m^8*t^2 - 480*m^6*s*t^2 + 436*m^4*s^2*t^2 - 144*m^2*s^3*t^2 + 8*s^4*t^2 - 185*m^6*t^3 + 370*m^4*s*t^3 - 213*m^2*s^2*t^3 + 26*s^3*t^3 + 100*m^4*t^4 - 127*m^2*s*t^4 + 30*s^2*t^4 - 28*m^2*t^5 + 15*s*t^5 + 3*t^6))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y1^3) +
  ((8*s*(24*m^10 - 92*m^8*s + 128*m^6*s^2 - 76*m^4*s^3 + 16*m^2*s^4 - 78*m^8*t + 256*m^6*s*t - 274*m^4*s^2*t + 104*m^2*s^3*t - 6*s^4*t + 99*m^6*t^2 - 250*m^4*s*t^2 + 177*m^2*s^2*t^2 - 24*s^3*t^2 - 65*m^4*t^3 + 107*m^2*s*t^3 - 30*s^2*t^3 + 23*m^2*t^4 - 15*s*t^4 - 3*t^5))/(m^4 - 2*m^2*s + s^2 + s*t))*(X4*Y1^2*Y2) +
  ((-4*s*(40*m^12 - 164*m^10*s + 268*m^8*s^2 - 220*m^6*s^3 + 92*m^4*s^4 - 16*m^2*s^5 - 186*m^10*t + 642*m^8*s*t - 838*m^6*s^2*t + 502*m^4*s^3*t - 126*m^2*s^4*t + 6*s^5*t + 294*m^8*t^2 - 840*m^6*s*t^2 + 830*m^4*s^2*t^2 - 316*m^2*s^3*t^2 + 30*s^4*t^2 - 240*m^6*t^3 + 521*m^4*s*t^3 - 335*m^2*s^2*t^3 + 54*s^3*t^3 + 113*m^4*t^4 - 158*m^2*s*t^4 + 45*s^2*t^4 - 29*m^2*t^5 + 18*s*t^5 + 3*t^6))/(m^4 - 2*m^2*s + s^2 + s*t))*(X4*Y1^2) +
  ((-32*s*(2*m^2 - 2*s - t)^2*(2*m^4 - 4*m^2*t + t^2))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y1*Y2^4) +
  ((32*s*(2*m^2 - 2*s - t)*(4*m^8 - 8*m^6*s + 4*m^4*s^2 - 22*m^6*t + 32*m^4*s*t - 12*m^2*s^2*t + 28*m^4*t^2 - 28*m^2*s*t^2 + 4*s^2*t^2 - 13*m^2*t^3 + 6*s*t^3 + 2*t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y1*Y2^3) +
  ((-8*s*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 112*m^10*t + 360*m^8*s*t - 432*m^6*s^2*t + 232*m^4*s^3*t - 48*m^2*s^4*t + 300*m^8*t^2 - 792*m^6*s*t^2 + 726*m^4*s^2*t^2 - 264*m^2*s^3*t^2 + 24*s^4*t^2 - 340*m^6*t^3 + 682*m^4*s*t^3 - 420*m^2*s^2*t^3 + 72*s^3*t^3 + 193*m^4*t^4 - 258*m^2*s*t^4 + 78*s^2*t^4 - 54*m^2*t^5 + 36*s*t^5 + 6*t^6))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y1*Y2^2) +
  ((-4*s*(48*m^12 - 184*m^10*s + 280*m^8*s^2 - 216*m^6*s^3 + 88*m^4*s^4 - 16*m^2*s^5 - 228*m^10*t + 732*m^8*s*t - 896*m^6*s^2*t + 528*m^4*s^3*t - 152*m^2*s^4*t + 16*s^5*t + 370*m^8*t^2 - 972*m^6*s*t^2 + 902*m^4*s^2*t^2 - 364*m^2*s^3*t^2 + 58*s^4*t^2 - 307*m^6*t^3 + 608*m^4*s*t^3 - 377*m^2*s^2*t^3 + 84*s^3*t^3 + 140*m^4*t^4 - 181*m^2*s*t^4 + 61*s^2*t^4 - 32*m^2*t^5 + 22*s*t^5 + 3*t^6))/(m^4 - 2*m^2*s + s^2 + s*t))*(X4*Y1*Y2) +
  (2*s*t*(12*m^8 - 24*m^6*s + 8*m^4*s^2 + 8*m^2*s^3 - 4*s^4 - 20*m^6*t + 30*m^4*s*t + 4*m^2*s^2*t - 10*s^3*t + 10*m^4*t^2 - 4*m^2*s*t^2 - 9*s^2*t^2 - 4*s*t^3 - t^4))*(X4*Y1) +
  ((-16*s*(m^2 + s)*(2*m^2 - 2*s - t)*(2*m^4 - 4*m^2*t + t^2))/(m^4 - 2*m^2*s + s^2 + s*t))*(X4*Y2^4) +
  ((8*s*(12*m^10 - 16*m^8*s - 4*m^6*s^2 + 8*m^4*s^3 - 32*m^8*t + 16*m^6*s*t + 44*m^4*s^2*t - 24*m^2*s^3*t + 36*m^6*t^2 + 8*m^4*s*t^2 - 50*m^2*s^2*t^2 + 8*s^3*t^2 - 18*m^4*t^3 - 16*m^2*s*t^3 + 12*s^2*t^3 + 3*m^2*t^4 + 4*s*t^4))/(m^4 - 2*m^2*s + s^2 + s*t))*(X4*Y2^3) +
  ((-4*s*(8*m^12 - 20*m^10*s + 12*m^8*s^2 + 4*m^6*s^3 - 4*m^4*s^4 - 32*m^10*t + 40*m^8*s*t + 42*m^6*s^2*t - 74*m^4*s^3*t + 24*m^2*s^4*t + 46*m^8*t^2 - 2*m^6*s*t^2 - 138*m^4*s^2*t^2 + 102*m^2*s^3*t^2 - 12*s^4*t^2 - 37*m^6*t^3 - 33*m^4*s*t^3 + 108*m^2*s^2*t^3 - 30*s^3*t^3 + 17*m^4*t^4 + 27*m^2*s*t^4 - 24*s^2*t^4 - 3*m^2*t^5 - 6*s*t^5))/(m^4 - 2*m^2*s + s^2 + s*t))*(X4*Y2^2) +
  (8*s*(m^2 - t)*(2*m^2 - s - t)*t*(2*m^4 - 4*m^2*s + 2*s^2 - 2*m^2*t + 3*s*t + t^2))*(X4*Y2) +
  (s*(m^2 - s - t)*(2*m^2 - s - t)*t^2*(2*m^4 - 4*m^2*s + 2*s^2 - 2*m^2*t + 3*s*t + t^2))*(X4) +
  (32*t^2)*(Y1^5*Y2) +
  (-16*(m^2 - s - t)*t^2)*(Y1^5) +
  ((32*s*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 40*m^4*s*t - 16*m^2*s^2*t + 21*m^4*t^2 - 22*m^2*s*t^2 + 3*s^2*t^2 - 8*m^2*t^3 + 3*s*t^3 + t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y1^4*Y2*Y4) +
  (80*(m^2 - s - t)*t^2)*(Y1^4*Y2) +
  ((-16*s*(m^2 - s - t)*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 24*m^6*t + 40*m^4*s*t - 16*m^2*s^2*t + 21*m^4*t^2 - 22*m^2*s*t^2 + 3*s^2*t^2 - 8*m^2*t^3 + 3*s*t^3 + t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y1^4*Y4) +
  (-8*t^2*(5*m^4 - 10*m^2*s + 5*s^2 - 11*m^2*t + 10*s*t + 5*t^2))*(Y1^4) +
  ((16*s*(8*m^10 - 24*m^8*s + 24*m^6*s^2 - 8*m^4*s^3 - 60*m^8*t + 152*m^6*s*t - 124*m^4*s^2*t + 32*m^2*s^3*t + 96*m^6*t^2 - 192*m^4*s*t^2 + 104*m^2*s^2*t^2 - 8*s^3*t^2 - 68*m^4*t^3 + 88*m^2*s*t^3 - 18*s^2*t^3 + 24*m^2*t^4 - 12*s*t^4 - 3*t^5))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y1^3*Y2*Y4) +
  (8*(4*m^8 - 8*m^6*s + 4*m^4*s^2 - 8*m^6*t + 4*m^4*s*t + 10*m^4*t^2 - 16*m^2*s*t^2 + 8*s^2*t^2 - 15*m^2*t^3 + 18*s*t^3 + 9*t^4))*(Y1^3*Y2) +
  ((-8*s*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 76*m^10*t + 252*m^8*s*t - 308*m^6*s^2*t + 164*m^4*s^3*t - 32*m^2*s^4*t + 180*m^8*t^2 - 480*m^6*s*t^2 + 436*m^4*s^2*t^2 - 144*m^2*s^3*t^2 + 8*s^4*t^2 - 185*m^6*t^3 + 370*m^4*s*t^3 - 213*m^2*s^2*t^3 + 26*s^3*t^3 + 100*m^4*t^4 - 127*m^2*s*t^4 + 30*s^2*t^4 - 28*m^2*t^5 + 15*s*t^5 + 3*t^6))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y1^3*Y4) +
  (-4*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 12*m^8*t + 20*m^6*s*t - 8*m^4*s^2*t + 18*m^6*t^2 - 30*m^4*s*t^2 + 24*m^2*s^2*t^2 - 8*s^3*t^2 - 31*m^4*t^3 + 55*m^2*s*t^3 - 26*s^2*t^3 + 29*m^2*t^4 - 27*s*t^4 - 9*t^5))*(Y1^3) +
  ((-8*s*(24*m^10 - 92*m^8*s + 128*m^6*s^2 - 76*m^4*s^3 + 16*m^2*s^4 - 78*m^8*t + 256*m^6*s*t - 274*m^4*s^2*t + 104*m^2*s^3*t - 6*s^4*t + 99*m^6*t^2 - 250*m^4*s*t^2 + 177*m^2*s^2*t^2 - 24*s^3*t^2 - 65*m^4*t^3 + 107*m^2*s*t^3 - 30*s^2*t^3 + 23*m^2*t^4 - 15*s*t^4 - 3*t^5))/(m^4 - 2*m^2*s + s^2 + s*t))*(Y1^2*Y2*Y4) +
  (4*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 8*m^8*t + 20*m^6*s*t - 12*m^4*s^2*t + 18*m^6*t^2 - 22*m^4*s*t^2 + 12*m^2*s^2*t^2 - 4*s^3*t^2 - 15*m^4*t^3 + 29*m^2*s*t^3 - 18*s^2*t^3 + 13*m^2*t^4 - 21*s*t^4 - 7*t^5))*(Y1^2*Y2) +
  ((4*s*(40*m^12 - 164*m^10*s + 268*m^8*s^2 - 220*m^6*s^3 + 92*m^4*s^4 - 16*m^2*s^5 - 186*m^10*t + 642*m^8*s*t - 838*m^6*s^2*t + 502*m^4*s^3*t - 126*m^2*s^4*t + 6*s^5*t + 294*m^8*t^2 - 840*m^6*s*t^2 + 830*m^4*s^2*t^2 - 316*m^2*s^3*t^2 + 30*s^4*t^2 - 240*m^6*t^3 + 521*m^4*s*t^3 - 335*m^2*s^2*t^3 + 54*s^3*t^3 + 113*m^4*t^4 - 158*m^2*s*t^4 + 45*s^2*t^4 - 29*m^2*t^5 + 18*s*t^5 + 3*t^6))/(m^4 - 2*m^2*s + s^2 + s*t))*(Y1^2*Y4) +
  (-2*(4*m^12 - 16*m^10*s + 24*m^8*s^2 - 16*m^6*s^3 + 4*m^4*s^4 - 16*m^10*t + 48*m^8*s*t - 48*m^6*s^2*t + 16*m^4*s^3*t + 36*m^8*t^2 - 64*m^6*s*t^2 + 46*m^4*s^2*t^2 - 16*m^2*s^3*t^2 + 4*s^4*t^2 - 48*m^6*t^3 + 92*m^4*s*t^3 - 72*m^2*s^2*t^3 + 22*s^3*t^3 + 48*m^4*t^4 - 85*m^2*s*t^4 + 39*s^2*t^4 - 29*m^2*t^5 + 28*s*t^5 + 7*t^6))*(Y1^2) +
  ((32*s*(2*m^2 - 2*s - t)^2*(2*m^4 - 4*m^2*t + t^2))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y1*Y2^4*Y4) +
  ((-32*s*(2*m^2 - 2*s - t)*(4*m^8 - 8*m^6*s + 4*m^4*s^2 - 22*m^6*t + 32*m^4*s*t - 12*m^2*s^2*t + 28*m^4*t^2 - 28*m^2*s*t^2 + 4*s^2*t^2 - 13*m^2*t^3 + 6*s*t^3 + 2*t^4))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y1*Y2^3*Y4) +
  (-32*m^2*(m^2 - t)*(2*m^4 - 4*m^2*s + 2*s^2 - 4*m^2*t + 2*s*t + t^2))*(Y1*Y2^3) +
  ((8*s*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 112*m^10*t + 360*m^8*s*t - 432*m^6*s^2*t + 232*m^4*s^3*t - 48*m^2*s^4*t + 300*m^8*t^2 - 792*m^6*s*t^2 + 726*m^4*s^2*t^2 - 264*m^2*s^3*t^2 + 24*s^4*t^2 - 340*m^6*t^3 + 682*m^4*s*t^3 - 420*m^2*s^2*t^3 + 72*s^3*t^3 + 193*m^4*t^4 - 258*m^2*s*t^4 + 78*s^2*t^4 - 54*m^2*t^5 + 36*s*t^5 + 6*t^6))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y1*Y2^2*Y4) +
  (8*m^2*(8*m^8 - 24*m^6*s + 24*m^4*s^2 - 8*m^2*s^3 - 30*m^6*t + 72*m^4*s*t - 54*m^2*s^2*t + 12*s^3*t + 48*m^4*t^2 - 66*m^2*s*t^2 + 24*s^2*t^2 - 31*m^2*t^3 + 18*s*t^3 + 6*t^4))*(Y1*Y2^2) +
  ((4*s*(48*m^12 - 184*m^10*s + 280*m^8*s^2 - 216*m^6*s^3 + 88*m^4*s^4 - 16*m^2*s^5 - 228*m^10*t + 732*m^8*s*t - 896*m^6*s^2*t + 528*m^4*s^3*t - 152*m^2*s^4*t + 16*s^5*t + 370*m^8*t^2 - 972*m^6*s*t^2 + 902*m^4*s^2*t^2 - 364*m^2*s^3*t^2 + 58*s^4*t^2 - 307*m^6*t^3 + 608*m^4*s*t^3 - 377*m^2*s^2*t^3 + 84*s^3*t^3 + 140*m^4*t^4 - 181*m^2*s*t^4 + 61*s^2*t^4 - 32*m^2*t^5 + 22*s*t^5 + 3*t^6))/(m^4 - 2*m^2*s + s^2 + s*t))*(Y1*Y2*Y4) +
  (-2*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 52*m^10*t + 180*m^8*s*t - 228*m^6*s^2*t + 124*m^4*s^3*t - 24*m^2*s^4*t + 116*m^8*t^2 - 276*m^6*s*t^2 + 244*m^4*s^2*t^2 - 72*m^2*s^3*t^2 - 122*m^6*t^3 + 194*m^4*s*t^3 - 80*m^2*s^2*t^3 - 4*s^3*t^3 + 65*m^4*t^4 - 43*m^2*s*t^4 - 10*s^2*t^4 - 11*m^2*t^5 - 8*s*t^5 - 2*t^6))*(Y1*Y2) +
  (-2*s*t*(12*m^8 - 24*m^6*s + 8*m^4*s^2 + 8*m^2*s^3 - 4*s^4 - 20*m^6*t + 30*m^4*s*t + 4*m^2*s^2*t - 10*s^3*t + 10*m^4*t^2 - 4*m^2*s*t^2 - 9*s^2*t^2 - 4*s*t^3 - t^4))*(Y1*Y4) +
  (-2*(m^2 - s - t)*t*(4*m^10 - 16*m^8*s + 24*m^6*s^2 - 16*m^4*s^3 + 4*m^2*s^4 - 8*m^8*t + 28*m^6*s*t - 32*m^4*s^2*t + 12*m^2*s^3*t + 8*m^6*t^2 - 14*m^4*s*t^2 + 6*m^2*s^2*t^2 + 2*s^3*t^2 - 2*m^4*t^3 - 4*m^2*s*t^3 + 5*s^2*t^3 - 2*m^2*t^4 + 4*s*t^4 + t^5))*(Y1) +
  ((16*s*(m^2 + s)*(2*m^2 - 2*s - t)*(2*m^4 - 4*m^2*t + t^2))/(m^4 - 2*m^2*s + s^2 + s*t))*(Y2^4*Y4) +
  (-8*(2*m^4 - 4*m^2*t + t^2)*(2*m^4 - 4*m^2*s + 2*s^2 - 4*m^2*t + 2*s*t + t^2))*(Y2^4) +
  ((-8*s*(12*m^10 - 16*m^8*s - 4*m^6*s^2 + 8*m^4*s^3 - 32*m^8*t + 16*m^6*s*t + 44*m^4*s^2*t - 24*m^2*s^3*t + 36*m^6*t^2 + 8*m^4*s*t^2 - 50*m^2*s^2*t^2 + 8*s^3*t^2 - 18*m^4*t^3 - 16*m^2*s*t^3 + 12*s^2*t^3 + 3*m^2*t^4 + 4*s*t^4))/(m^4 - 2*m^2*s + s^2 + s*t))*(Y2^3*Y4) +
  (8*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 20*m^8*t + 52*m^6*s*t - 44*m^4*s^2*t + 12*m^2*s^3*t + 40*m^6*t^2 - 70*m^4*s*t^2 + 36*m^2*s^2*t^2 - 4*s^3*t^2 - 38*m^4*t^3 + 36*m^2*s*t^3 - 8*s^2*t^3 + 15*m^2*t^4 - 6*s*t^4 - 2*t^5))*(Y2^3) +
  ((4*s*(8*m^12 - 20*m^10*s + 12*m^8*s^2 + 4*m^6*s^3 - 4*m^4*s^4 - 32*m^10*t + 40*m^8*s*t + 42*m^6*s^2*t - 74*m^4*s^3*t + 24*m^2*s^4*t + 46*m^8*t^2 - 2*m^6*s*t^2 - 138*m^4*s^2*t^2 + 102*m^2*s^3*t^2 - 12*s^4*t^2 - 37*m^6*t^3 - 33*m^4*s*t^3 + 108*m^2*s^2*t^3 - 30*s^3*t^3 + 17*m^4*t^4 + 27*m^2*s*t^4 - 24*s^2*t^4 - 3*m^2*t^5 - 6*s*t^5))/(m^4 - 2*m^2*s + s^2 + s*t))*(Y2^2*Y4) +
  (-2*(4*m^12 - 16*m^10*s + 24*m^8*s^2 - 16*m^6*s^3 + 4*m^4*s^4 - 36*m^10*t + 132*m^8*s*t - 180*m^6*s^2*t + 108*m^4*s^3*t - 24*m^2*s^4*t + 96*m^8*t^2 - 276*m^6*s*t^2 + 294*m^4*s^2*t^2 - 120*m^2*s^3*t^2 + 12*s^4*t^2 - 134*m^6*t^3 + 284*m^4*s*t^3 - 192*m^2*s^2*t^3 + 36*s^3*t^3 + 107*m^4*t^4 - 138*m^2*s*t^4 + 42*s^2*t^4 - 42*m^2*t^5 + 24*s*t^5 + 6*t^6))*(Y2^2) +
  (-8*s*(m^2 - t)*(2*m^2 - s - t)*t*(2*m^4 - 4*m^2*s + 2*s^2 - 2*m^2*t + 3*s*t + t^2))*(Y2*Y4) +
  (-4*(m^2 - t)*(m^2 - s - t)*t*(2*m^8 - 8*m^6*s + 12*m^4*s^2 - 8*m^2*s^3 + 2*s^4 - 4*m^6*t + 14*m^4*s*t - 16*m^2*s^2*t + 6*s^3*t + 6*m^4*t^2 - 12*m^2*s*t^2 + 7*s^2*t^2 - 4*m^2*t^3 + 4*s*t^3 + t^4))*(Y2) +
  (-(s*(m^2 - s - t)*(2*m^2 - s - t)*t^2*(2*m^4 - 4*m^2*s + 2*s^2 - 2*m^2*t + 3*s*t + t^2)))*(Y4) +
  (-1/2*((m^2 - s - t)^2*t^2*(2*m^8 - 8*m^6*s + 12*m^4*s^2 - 8*m^2*s^3 + 2*s^4 - 4*m^6*t + 14*m^4*s*t - 16*m^2*s^2*t + 6*s^3*t + 6*m^4*t^2 - 12*m^2*s*t^2 + 7*s^2*t^2 - 4*m^2*t^3 + 4*s*t^3 + t^4)))*(1);

(* N78; extra denominators: E F *)
N78 =
  (-4*(m^2 - s - t)^2*(2*m^2 - s - t)^3)*(X2^2*Y1) +
  (2*(m^2 - s - t)^2*(2*m^2 - s - t)^3*t)*(X2^2) +
  ((8*s*(2*m^2 - s - t)^2*(2*m^8 - 8*m^6*s + 12*m^4*s^2 - 8*m^2*s^3 + 2*s^4 + 2*m^6*t - m^4*s*t - 4*m^2*s^2*t + 3*s^3*t + 3*m^4*t^2 + s^2*t^2 - 4*m^2*t^3 + s*t^3 + t^4))/((m^2 - s - t)*t^2))*(X2*X4*Y1^2) +
  ((-4*s*(2*m^2 - s - t)*(m^4 - 2*m^2*s + s^2 + s*t)*(2*m^8 - 8*m^6*s + 12*m^4*s^2 - 8*m^2*s^3 + 2*s^4 + 6*m^6*t - 11*m^4*s*t + 4*m^2*s^2*t + s^3*t + 9*m^4*t^2 - s^2*t^2 - 12*m^2*t^3 + 3*s*t^3 + 3*t^4))/((m^2 - s - t)*t^2))*(X2*X4*Y1) +
  ((2*s*(2*m^2 - s - t)*(2*m^12 - 12*m^10*s + 30*m^8*s^2 - 40*m^6*s^3 + 30*m^4*s^4 - 12*m^2*s^5 + 2*s^6 + 2*m^10*t - 3*m^8*s*t - 8*m^6*s^2*t + 22*m^4*s^3*t - 18*m^2*s^4*t + 5*s^5*t + 7*m^8*t^2 - 16*m^6*s*t^2 + 16*m^4*s^2*t^2 - 12*m^2*s^3*t^2 + 5*s^4*t^2 - 16*m^6*t^3 + 38*m^4*s*t^3 - 24*m^2*s^2*t^3 + 6*s^3*t^3 + 14*m^4*t^4 - 24*m^2*s*t^4 + 8*s^2*t^4 - 6*m^2*t^5 + 5*s*t^5 + t^6))/((m^2 - s - t)*t))*(X2*X4) +
  (-4*(m^2 - s - t)^2*(2*m^2 - s - t)^3)*(X2*Y1^2) +
  (2*(m^2 - s - t)^2*(2*m^2 - s - t)^2*(4*m^4 - 8*m^2*s + 4*s^2 + 2*m^2*t + 3*s*t - t^2))*(X2*Y1) +
  (-4*(m^2 - s - t)^2*(2*m^2 - s - t)^2*t*(m^4 - 2*m^2*s + s^2 + s*t))*(X2) +
  ((-4*s*(2*m^2 - s - t)*(m^4 - 2*m^2*s + s^2 + s*t)*(2*m^8 - 8*m^6*s + 12*m^4*s^2 - 8*m^2*s^3 + 2*s^4 - 2*m^6*t + 9*m^4*s*t - 12*m^2*s^2*t + 5*s^3*t + 13*m^4*t^2 - 16*m^2*s*t^2 + 7*s^2*t^2 - 12*m^2*t^3 + 7*s*t^3 + 3*t^4))/((m^2 - s - t)*t^2))*(X4*Y1^2) +
  ((2*s*(2*m^2 - s - t)*(m^4 - 2*m^2*s + s^2 + s*t)*(2*m^8 - 8*m^6*s + 12*m^4*s^2 - 8*m^2*s^3 + 2*s^4 + 10*m^6*t - 21*m^4*s*t + 12*m^2*s^2*t - s^3*t - m^4*t^2 + 16*m^2*s*t^2 - 7*s^2*t^2 - 4*m^2*t^3 - 3*s*t^3 + t^4))/((m^2 - s - t)*t))*(X4*Y1) +
  ((-2*s*(2*m^2 - s - t)^2*t*(m^4 - 2*m^2*s + s^2 + s*t)*(3*m^4 - 6*m^2*s + 3*s^2 - 2*m^2*t + 4*s*t + t^2))/(m^2 - s - t))*(X4) +
  (2*(m^2 - s - t)^2*(2*m^2 - s - t)^3*t)*(Y1^2) +
  ((2*s*(m^2 - s - t)*(2*m^2 - s - t)*(2*m^8 - 8*m^6*s + 12*m^4*s^2 - 8*m^2*s^3 + 2*s^4 - 2*m^6*t + 9*m^4*s*t - 12*m^2*s^2*t + 5*s^3*t + 5*m^4*t^2 - 8*m^2*s*t^2 + 5*s^2*t^2 - 4*m^2*t^3 + 3*s*t^3 + t^4))/t)*(Y1*Y4) +
  (-4*(m^2 - s - t)^2*(2*m^2 - s - t)^2*t*(m^4 - 2*m^2*s + s^2 + s*t))*(Y1) +
  (-2*s*(m^2 - s - t)*(2*m^2 - s - t)^2*t*(m^4 - 2*m^2*s + s^2 + s*t))*(Y4) +
  (-1/2*((m^2 - s - t)^2*(m^4 - 2*m^2*s + s^2 + s*t)*(2*m^8 - 8*m^6*s + 12*m^4*s^2 - 8*m^2*s^3 + 2*s^4 - 8*m^6*t + 24*m^4*s*t - 24*m^2*s^2*t + 8*s^3*t - 12*m^2*s*t^2 + 9*s^2*t^2 + 4*m^2*t^3 + 2*s*t^3 - t^4)))*(1);

(* N61; extra denominators: A *)
N61 =
  ((16*I)*(m^2 - s)^2)*(X3^5) +
  (((-16*I)*(m^2 - s)^2*s)/t)*(X3^4*X4) +
  ((-16*I)*(m^2 - s)^2)*(X3^4*Y1) +
  ((-16*I)*m^2*(m^2 - s))*(X3^4*Y2) +
  ((8*I)*(m^2 - s)^2*(6*m^2 - 6*s - 5*t))*(X3^4) +
  ((16*I)*(m^2 - s)*s)*(X3^3*X4*Y1) +
  (((16*I)*s*(m^4 - m^2*s + m^2*t + s*t))/t)*(X3^3*X4*Y2) +
  (((-8*I)*s*(5*m^6 - 15*m^4*s + 15*m^2*s^2 - 5*s^3 - 6*m^4*t + 12*m^2*s*t - 6*s^2*t - 2*s*t^2))/t)*(X3^3*X4) +
  ((16*I)*(m^2 - s)^2)*(X3^3*Y1^2) +
  ((16*I)*m^2*(m^2 - s))*(X3^3*Y1*Y2) +
  ((-8*I)*(m^2 - s)^2*(5*m^2 - 5*s - 3*t))*(X3^3*Y1) +
  ((-8*I)*m^2*(m^2 - s)*(5*m^2 - 5*s - 3*t))*(X3^3*Y2) +
  ((4*I)*(m^2 - s)*(15*m^6 - 45*m^4*s + 45*m^2*s^2 - 15*s^3 - 25*m^4*t + 50*m^2*s*t - 25*s^2*t + 10*m^2*t^2 - 11*s*t^2))*(X3^3) +
  ((-16*I)*(m^2 - s)*s)*(X3^2*X4*Y1^2) +
  ((-16*I)*m^2*s)*(X3^2*X4*Y1*Y2) +
  (((-8*I)*s*(m^6 - 3*m^4*s + 3*m^2*s^2 - s^3 - 6*m^4*t + 14*m^2*s*t - 8*s^2*t + 3*m^2*t^2 - 5*s*t^2))/t)*(X3^2*X4*Y1) +
  (((8*I)*s*(4*m^8 - 12*m^6*s + 12*m^4*s^2 - 4*m^2*s^3 + m^6*t + 3*m^4*s*t - 9*m^2*s^2*t + 5*s^3*t - 3*m^4*t^2 + 5*s^2*t^2))/((m^2 - s)*t))*(X3^2*X4*Y2) +
  (((-4*I)*s*(4*m^12 - 22*m^10*s + 50*m^8*s^2 - 60*m^6*s^3 + 40*m^4*s^4 - 14*m^2*s^5 + 2*s^6 + 6*m^10*t - 24*m^8*s*t + 39*m^6*s^2*t - 33*m^4*s^3*t + 15*m^2*s^4*t - 3*s^5*t - 26*m^8*t^2 + 96*m^6*s*t^2 - 131*m^4*s^2*t^2 + 80*m^2*s^3*t^2 - 19*s^4*t^2 + 15*m^6*t^3 - 58*m^4*s*t^3 + 67*m^2*s^2*t^3 - 26*s^3*t^3 + 9*m^2*s*t^4 - 11*s^2*t^4))/((m^2 - s)*t^2))*(X3^2*X4) +
  ((8*I)*(m^2 - s)*(9*m^4 - 13*m^2*s + 4*s^2 - 4*m^2*t + 5*s*t))*(X3^2*Y1^2) +
  ((32*I)*m^2*(m^2 - s)*(2*m^2 - s - t))*(X3^2*Y1*Y2) +
  ((-4*I)*(m^2 - s)*(7*m^6 - 29*m^4*s + 31*m^2*s^2 - 9*s^3 - 5*m^4*t + 13*m^2*s*t - 12*s^2*t + 2*m^2*t^2))*(X3^2*Y1) +
  (((4*I)*(m^2 - s)*(m^8 - 13*m^6*s + 27*m^4*s^2 - 13*m^2*s^3 + 2*s^4 + 9*m^4*s*t - 15*m^2*s^2*t + 2*s^3*t - 2*m^2*s*t^2 + s^2*t^2))/s)*(X3^2*Y2) +
  ((2*I)*(m^2 - s)*(20*m^8 - 80*m^6*s + 120*m^4*s^2 - 79*m^2*s^3 + 19*s^4 - 52*m^6*t + 152*m^4*s*t - 148*m^2*s^2*t + 51*s^3*t + 41*m^4*t^2 - 89*m^2*s*t^2 + 44*s^2*t^2 - 10*m^2*t^3 + 15*s*t^3))*(X3^2) +
  ((-8*I)*s*(9*m^4 - 13*m^2*s + 4*s^2 - 4*m^2*t + 5*s*t))*(X3*X4*Y1^2) +
  (((8*I)*s*(4*m^12 - 16*m^10*s + 24*m^8*s^2 - 16*m^6*s^3 + 4*m^4*s^4 + 10*m^10*t - 30*m^8*s*t + 34*m^6*s^2*t - 18*m^4*s^3*t + 4*m^2*s^4*t - 18*m^8*t^2 + 70*m^6*s*t^2 - 88*m^4*s^2*t^2 + 42*m^2*s^3*t^2 - 6*s^4*t^2 - 9*m^6*t^3 - 43*m^4*s*t^3 + 61*m^2*s^2*t^3 - 17*s^3*t^3 + 7*m^4*t^4 + 12*m^2*s*t^4 - 11*s^2*t^4))/((m^2 + s)*t^3))*(X3*X4*Y1*Y2) +
  (((-4*I)*s*(4*m^16 - 24*m^14*s + 60*m^12*s^2 - 80*m^10*s^3 + 60*m^8*s^4 - 24*m^6*s^5 + 4*m^4*s^6 + 6*m^14*t - 30*m^12*s*t + 64*m^10*s^2*t - 76*m^8*s^3*t + 54*m^6*s^4*t - 22*m^4*s^5*t + 4*m^2*s^6*t - 24*m^12*t^2 + 130*m^10*s*t^2 - 290*m^8*s^2*t^2 + 340*m^6*s^3*t^2 - 220*m^4*s^4*t^2 + 74*m^2*s^5*t^2 - 10*s^6*t^2 - 58*m^8*s*t^3 + 232*m^6*s^2*t^3 - 340*m^4*s^3*t^3 + 216*m^2*s^4*t^3 - 50*s^5*t^3 + 14*m^8*t^4 - 2*m^6*s*t^4 - 94*m^4*s^2*t^4 + 146*m^2*s^3*t^4 - 64*s^4*t^4 - 5*m^6*t^5 + 3*m^4*s*t^5 + 19*m^2*s^2*t^5 - 21*s^3*t^5))/((m^2 - s)*(m^2 + s)*t^3))*(X3*X4*Y1) +
  (((8*I)*m^2*s*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 + 10*m^8*t - 20*m^6*s*t + 14*m^4*s^2*t - 4*m^2*s^3*t - 18*m^6*t^2 + 52*m^4*s*t^2 - 36*m^2*s^2*t^2 + 6*s^3*t^2 - m^4*t^3 - 40*m^2*s*t^3 + 17*s^2*t^3 + 3*m^2*t^4 + 11*s*t^4))/((m^2 + s)*t^3))*(X3*X4*Y2^2) +
  (((4*I)*s*(8*m^12 - 36*m^10*s + 64*m^8*s^2 - 56*m^6*s^3 + 24*m^4*s^4 - 4*m^2*s^5 + 16*m^10*t - 38*m^8*s*t + 18*m^6*s^2*t + 18*m^4*s^3*t - 18*m^2*s^4*t + 4*s^5*t - 22*m^8*t^2 + 90*m^6*s*t^2 - 110*m^4*s^2*t^2 + 46*m^2*s^3*t^2 - 4*s^4*t^2 - 3*m^6*t^3 - 44*m^4*s*t^3 + 85*m^2*s^2*t^3 - 30*s^3*t^3 + 5*m^4*t^4 + 8*m^2*s*t^4 - 21*s^2*t^4))/((m^2 - s)*t^2))*(X3*X4*Y2) +
  (((-2*I)*s*(2*m^14*s - 14*m^12*s^2 + 42*m^10*s^3 - 70*m^8*s^4 + 70*m^6*s^5 - 42*m^4*s^6 + 14*m^2*s^7 - 2*s^8 - 20*m^14*t + 96*m^12*s*t - 179*m^10*s^2*t + 145*m^8*s^3*t - 10*m^6*s^4*t - 70*m^4*s^5*t + 49*m^2*s^6*t - 11*s^7*t - 18*m^12*t^2 - 18*m^10*s*t^2 + 224*m^8*s^2*t^2 - 398*m^6*s^3*t^2 + 288*m^4*s^4*t^2 - 80*m^2*s^5*t^2 + 2*s^6*t^2 + 55*m^10*t^3 - 127*m^8*s*t^3 - 87*m^6*s^2*t^3 + 391*m^4*s^3*t^3 - 308*m^2*s^4*t^3 + 68*s^5*t^3 - 22*m^8*t^4 + 86*m^6*s*t^4 + 10*m^4*s^2*t^4 - 178*m^2*s^3*t^4 + 96*s^4*t^4 - 18*m^4*s*t^5 + 2*m^2*s^2*t^5 + 36*s^3*t^5))/((m^2 - s)*(m^2 + s)*t^2))*(X3*X4) +
  ((8*I)*(m^2 - s)*(14*m^6 - 28*m^4*s + 17*m^2*s^2 - 3*s^3 - 14*m^4*t + 24*m^2*s*t - 8*s^2*t + 3*m^2*t^2 - 5*s*t^2))*(X3*Y1^2) +
  (((-4*I)*(m^2 - s)*(4*m^10 - 16*m^8*s + 24*m^6*s^2 - 16*m^4*s^3 + 4*m^2*s^4 + 4*m^6*s*t - 8*m^4*s^2*t + 4*m^2*s^3*t - 40*m^6*t^2 + 60*m^4*s*t^2 - 26*m^2*s^2*t^2 + 4*s^3*t^2 + 40*m^4*t^3 - 36*m^2*s*t^3 + 8*s^2*t^3 - 9*m^2*t^4 + 4*s*t^4))/t^2)*(X3*Y1*Y2) +
  (((2*I)*(m^2 - s)*(4*m^12*s - 20*m^10*s^2 + 40*m^8*s^3 - 40*m^6*s^4 + 20*m^4*s^5 - 4*m^2*s^6 - 4*m^10*s*t + 20*m^8*s^2*t - 36*m^6*s^3*t + 28*m^4*s^4*t - 8*m^2*s^5*t - m^10*t^2 - 19*m^8*s*t^2 + 76*m^6*s^2*t^2 - 98*m^4*s^3*t^2 + 51*m^2*s^4*t^2 - 9*s^5*t^2 + m^8*t^3 + 6*m^6*s*t^3 - 42*m^4*s^2*t^3 + 64*m^2*s^3*t^3 - 23*s^4*t^3 - 13*m^2*s^2*t^4 - 7*s^3*t^4 + m^2*s*t^5 + 7*s^2*t^5))/(s*t^2))*(X3*Y1) +
  (((-4*I)*(m^2 - s)*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 + 4*m^6*s*t - 4*m^4*s^2*t - 20*m^6*t^2 + 20*m^4*s*t^2 - 6*m^2*s^2*t^2 + 2*s^3*t^2 + 16*m^4*t^3 - 10*m^2*s*t^3 + 2*s^2*t^3 - 3*m^2*t^4 + s*t^4))/t^2)*(X3*Y2^2) +
  (((-2*I)*(m^2 - s)*(4*m^10*s - 8*m^8*s^2 + 8*m^4*s^4 - 4*m^2*s^5 - m^10*t + 21*m^8*s*t - 56*m^6*s^2*t + 64*m^4*s^3*t - 35*m^2*s^4*t + 7*s^5*t - 28*m^6*s*t^2 + 52*m^4*s^2*t^2 - 34*m^2*s^3*t^2 + 12*s^4*t^2 + 10*m^4*s*t^3 - 10*m^2*s^2*t^3 + 4*s^3*t^3 - m^2*s*t^4))/(s*t))*(X3*Y2) +
  (((2*I)*s*(6*m^14 - 30*m^12*s + 56*m^10*s^2 - 40*m^8*s^3 - 10*m^6*s^4 + 34*m^4*s^5 - 20*m^2*s^6 + 4*s^7 + 14*m^12*t - 38*m^10*s*t + 24*m^8*s^2*t + 4*m^6*s^3*t + 14*m^4*s^4*t - 30*m^2*s^5*t + 12*s^6*t - 35*m^10*t^2 + 113*m^8*s*t^2 - 82*m^6*s^2*t^2 - 34*m^4*s^3*t^2 + 37*m^2*s^4*t^2 + s^5*t^2 + 20*m^8*t^3 - 56*m^6*s*t^3 + 20*m^4*s^2*t^3 + 48*m^2*s^3*t^3 - 16*s^4*t^3 - 4*m^6*t^4 + 9*m^4*s*t^4 + 4*m^2*s^2*t^4 - 9*s^3*t^4))/((m^2 + s)*t^2))*(X3*Y4) +
  (((-I)*(m^2 - s)*(4*m^12*s - 20*m^10*s^2 + 40*m^8*s^3 - 40*m^6*s^4 + 20*m^4*s^5 - 4*m^2*s^6 - 16*m^10*s*t + 88*m^8*s^2*t - 180*m^6*s^3*t + 172*m^4*s^4*t - 76*m^2*s^5*t + 12*s^6*t - m^10*t^2 + 41*m^8*s*t^2 - 162*m^6*s^2*t^2 + 260*m^4*s^3*t^2 - 187*m^2*s^4*t^2 + 49*s^5*t^2 - 60*m^6*s*t^3 + 168*m^4*s^2*t^3 - 163*m^2*s^3*t^3 + 62*s^4*t^3 + 31*m^4*s*t^4 - 76*m^2*s^2*t^4 + 37*s^3*t^4 - 5*m^2*s*t^5 + 12*s^2*t^5))/(s*t))*(X3) +
  (((-4*I)*s*(4*m^14 - 20*m^12*s + 40*m^10*s^2 - 40*m^8*s^3 + 20*m^6*s^4 - 4*m^4*s^5 + 6*m^12*t - 24*m^10*s*t + 40*m^8*s^2*t - 36*m^6*s^3*t + 18*m^4*s^4*t - 4*m^2*s^5*t - 28*m^10*t^2 + 118*m^8*s*t^2 - 192*m^6*s^2*t^2 + 148*m^4*s^3*t^2 - 52*m^2*s^4*t^2 + 6*s^5*t^2 + 45*m^8*t^3 - 136*m^6*s*t^3 + 162*m^4*s^2*t^3 - 88*m^2*s^3*t^3 + 17*s^4*t^3 - 24*m^6*t^4 + 64*m^4*s*t^4 - 44*m^2*s^2*t^4 + 12*s^3*t^4 + 3*m^4*t^5 - 12*m^2*s*t^5 + s^2*t^5))/((m^2 + s)*t^3))*(X4*Y1^2) +
  (((4*I)*s*(12*m^12 - 40*m^10*s + 48*m^8*s^2 - 24*m^6*s^3 + 4*m^4*s^4 + 30*m^10*t - 74*m^8*s*t + 74*m^6*s^2*t - 38*m^4*s^3*t + 8*m^2*s^4*t - 86*m^8*t^2 + 170*m^6*s*t^2 - 102*m^4*s^2*t^2 + 24*m^2*s^3*t^2 - 2*s^4*t^2 + 45*m^6*t^3 - 87*m^4*s*t^3 + 15*m^2*s^2*t^3 + 3*s^3*t^3 - 6*m^4*t^4 + 15*m^2*s*t^4 + 5*s^2*t^4))/((m^2 + s)*t^2))*(X4*Y1*Y2) +
  (((2*I)*s*(6*m^16 - 36*m^14*s + 90*m^12*s^2 - 120*m^10*s^3 + 90*m^8*s^4 - 36*m^6*s^5 + 6*m^4*s^6 + 20*m^14*t - 90*m^12*s*t + 160*m^10*s^2*t - 138*m^8*s^3*t + 52*m^6*s^4*t + 2*m^4*s^5*t - 8*m^2*s^6*t + 2*s^7*t - 15*m^12*t^2 + 122*m^10*s*t^2 - 359*m^8*s^2*t^2 + 514*m^6*s^3*t^2 - 379*m^4*s^4*t^2 + 132*m^2*s^5*t^2 - 15*s^6*t^2 - 5*m^10*t^3 - 29*m^8*s*t^3 + 234*m^6*s^2*t^3 - 456*m^4*s^3*t^3 + 331*m^2*s^4*t^3 - 75*s^5*t^3 + 2*m^8*t^4 - 7*m^6*s*t^4 - 69*m^4*s^2*t^4 + 175*m^2*s^3*t^4 - 85*s^4*t^4 + 3*m^4*s*t^5 + 8*m^2*s^2*t^5 - 27*s^3*t^5))/((m^2 - s)*(m^2 + s)*t^2))*(X4*Y1) +
  (((4*I)*(m^2 - s)*s*(8*m^10 - 16*m^8*s + 8*m^6*s^2 + 20*m^8*t - 24*m^6*s*t + 12*m^4*s^2*t - 46*m^6*t^2 + 38*m^4*s*t^2 - 12*m^2*s^2*t^2 + 22*m^4*t^3 - 12*m^2*s*t^3 + 2*s^2*t^3 - 3*m^2*t^4 + s*t^4))/((m^2 + s)*t^2))*(X4*Y2^2) +
  (((-2*I)*s*(6*m^10 - 26*m^8*s + 42*m^6*s^2 - 30*m^4*s^3 + 8*m^2*s^4 + 10*m^8*t + 2*m^6*s*t - 36*m^4*s^2*t + 26*m^2*s^3*t - 2*s^4*t - 21*m^6*t^2 + 41*m^4*s*t^2 + m^2*s^2*t^2 - 3*s^3*t^2 + 8*m^4*t^3 - 30*m^2*s*t^3 + 6*s^2*t^3 + 7*s*t^4))/t)*(X4*Y2) +
  ((I*s*(2*m^14*s - 14*m^12*s^2 + 42*m^10*s^3 - 70*m^8*s^4 + 70*m^6*s^5 - 42*m^4*s^6 + 14*m^2*s^7 - 2*s^8 - 16*m^14*t + 86*m^12*s*t - 175*m^10*s^2*t + 151*m^8*s^3*t - 14*m^6*s^4*t - 68*m^4*s^5*t + 45*m^2*s^6*t - 9*s^7*t - 12*m^12*t^2 - 36*m^10*s*t^2 + 243*m^8*s^2*t^2 - 396*m^6*s^3*t^2 + 266*m^4*s^4*t^2 - 64*m^2*s^5*t^2 - s^6*t^2 + 34*m^10*t^3 - 72*m^8*s*t^3 - 112*m^6*s^2*t^3 + 350*m^4*s^3*t^3 - 262*m^2*s^4*t^3 + 54*s^5*t^3 - 12*m^8*t^4 + 53*m^6*s*t^4 + 19*m^4*s^2*t^4 - 147*m^2*s^3*t^4 + 75*s^4*t^4 - 11*m^4*s*t^5 + 27*s^3*t^5))/((m^2 - s)*(m^2 + s)*t))*(X4) +
  (((2*I)*(m^2 - s)*(4*m^12 - 20*m^10*s + 40*m^8*s^2 - 40*m^6*s^3 + 20*m^4*s^4 - 4*m^2*s^5 - 4*m^10*t + 20*m^8*s*t - 36*m^6*s^2*t + 28*m^4*s^3*t - 8*m^2*s^4*t + 16*m^8*t^2 - 44*m^6*s*t^2 + 42*m^4*s^2*t^2 - 14*m^2*s^3*t^2 - 28*m^6*t^3 + 68*m^4*s*t^3 - 44*m^2*s^2*t^3 + 6*s^3*t^3 + 11*m^4*t^4 - 35*m^2*s*t^4 + 12*s^2*t^4 - m^2*t^5 + 6*s*t^5))/t^2)*(Y1^2) +
  (((-4*I)*(m^2 - s)*(2*m^4 - 4*m^2*t + t^2)*(2*m^6 - 6*m^4*s + 6*m^2*s^2 - 2*s^3 - 4*m^4*t + 8*m^2*s*t - 4*s^2*t + m^2*t^2 - 2*s*t^2))/t)*(Y1*Y2) +
  (((2*I)*(m^2 - s)^2*s*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 + 6*m^8*t - 20*m^6*s*t + 22*m^4*s^2*t - 8*m^2*s^3*t - 8*m^6*t^2 + 44*m^4*s*t^2 - 38*m^2*s^2*t^2 + 6*s^3*t^2 - m^4*t^3 - 26*m^2*s*t^3 + 11*s^2*t^3 + m^2*t^4 + 5*s*t^4))/((m^2 + s)*t^2))*(Y1*Y4) +
  (((-I)*(m^2 - s)*(8*m^12*s - 40*m^10*s^2 + 80*m^8*s^3 - 80*m^6*s^4 + 40*m^4*s^5 - 8*m^2*s^6 + 12*m^10*s*t - 36*m^8*s^2*t + 36*m^6*s^3*t - 12*m^4*s^4*t - m^10*t^2 - 19*m^8*s*t^2 + 88*m^6*s^2*t^2 - 120*m^4*s^3*t^2 + 61*m^2*s^4*t^2 - 9*s^5*t^2 - 2*m^6*s*t^3 - 14*m^4*s^2*t^3 + 38*m^2*s^3*t^3 - 14*s^4*t^3 - 16*m^2*s^2*t^4 + m^2*s*t^5 + 5*s^2*t^5))/(s*t))*(Y1) +
  (((-2*I)*(m^2 - s)^2*(2*m^4 - 4*m^2*t + t^2)*(2*m^4 - 4*m^2*s + 2*s^2 - 4*m^2*t + 2*s*t + t^2))/t)*(Y2^2) +
  (((-2*I)*(m^2 - s)^2*s*(2*m^2 - 2*s - t)*(2*m^4 - 4*m^2*t + t^2))/t)*(Y2*Y4) +
  (((-I)*(m^2 - s)*(12*m^10*s - 52*m^8*s^2 + 84*m^6*s^3 - 60*m^4*s^4 + 16*m^2*s^5 + m^10*t - 21*m^8*s*t + 68*m^6*s^2*t - 88*m^4*s^3*t + 47*m^2*s^4*t - 7*s^5*t + 14*m^6*s*t^2 - 26*m^4*s^2*t^2 + 26*m^2*s^3*t^2 - 10*s^4*t^2 - 6*m^4*s*t^3 - 2*s^3*t^3 + m^2*s*t^4 + s^2*t^4))/s)*(Y2) +
  (((-I)*s*(8*m^14 - 40*m^12*s + 76*m^10*s^2 - 60*m^8*s^3 + 32*m^4*s^5 - 20*m^2*s^6 + 4*s^7 + 26*m^12*t - 80*m^10*s*t + 74*m^8*s^2*t - 12*m^6*s^3*t + 2*m^4*s^4*t - 20*m^2*s^5*t + 10*s^6*t - 32*m^10*t^2 + 132*m^8*s*t^2 - 156*m^6*s^2*t^2 + 52*m^4*s^3*t^2 - 4*m^2*s^4*t^2 + 8*s^5*t^2 + 11*m^8*t^3 - 52*m^6*s*t^3 + 66*m^4*s^2*t^3 - 12*m^2*s^3*t^3 + 3*s^4*t^3 - m^6*t^4 + 7*m^4*s*t^4 - 7*m^2*s^2*t^4 + s^3*t^4))/((m^2 + s)*t))*(Y4) +
  (((I/2)*(m^2 - s)*(12*m^12*s - 60*m^10*s^2 + 120*m^8*s^3 - 120*m^6*s^4 + 60*m^4*s^5 - 12*m^2*s^6 - 16*m^10*s*t + 96*m^8*s^2*t - 204*m^6*s^3*t + 196*m^4*s^4*t - 84*m^2*s^5*t + 12*s^6*t - m^10*t^2 + 21*m^8*s*t^2 - 82*m^6*s^2*t^2 + 144*m^4*s^3*t^2 - 112*m^2*s^4*t^2 + 30*s^5*t^2 - 23*m^6*s*t^3 + 61*m^4*s^2*t^3 - 60*m^2*s^3*t^3 + 26*s^4*t^3 + 9*m^4*s*t^4 - 25*m^2*s^2*t^4 + 12*s^3*t^4 - m^2*s*t^5 + 4*s^2*t^5))/s)*(1);

(* N62; extra denominators: B *)
N62 =
  (((-4*I)*m^2*(m^2 - s)*s*(2*m^2 - s - t)*(2*m^4 - 4*m^2*s + 2*s^2 - 2*m^2*t + 3*s*t + t^2)*(2*m^8 - 8*m^6*s + 12*m^4*s^2 - 8*m^2*s^3 + 2*s^4 - 4*m^6*t + 12*m^4*s*t - 12*m^2*s^2*t + 4*s^3*t + 6*m^4*t^2 - 12*m^2*s*t^2 + 6*s^2*t^2 - 4*m^2*t^3 + 4*s*t^3 + t^4))/((m^2 - s - t)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*Y4) +
  (((2*I)*m^2*(m^2 - s)*(2*m^8 - 8*m^6*s + 12*m^4*s^2 - 8*m^2*s^3 + 2*s^4 - 4*m^6*t + 12*m^4*s*t - 12*m^2*s^2*t + 4*s^3*t + 6*m^4*t^2 - 12*m^2*s*t^2 + 6*s^2*t^2 - 4*m^2*t^3 + 4*s*t^3 + t^4)*(2*m^8 - 8*m^6*s + 12*m^4*s^2 - 8*m^2*s^3 + 2*s^4 - 4*m^6*t + 14*m^4*s*t - 16*m^2*s^2*t + 6*s^3*t + 6*m^4*t^2 - 12*m^2*s*t^2 + 7*s^2*t^2 - 4*m^2*t^3 + 4*s*t^3 + t^4))/((m^2 - s - t)^3*t^2))*(X2^2) +
  (((8*I)*s^3*(m^2 - s - t))/(m^2 - s))*(X2*X3^2*Y2) +
  (((4*I)*s^3*t*(m^4 - 2*m^2*s + s^2 + s*t))/(m^2 - s)^2)*(X2*X3^2) +
  (((-32*I)*(m^2 - s)^2)/(m^2 - s - t))*(X2*X3*Y2^4) +
  (((-32*I)*(m^2 - s)*s)/(m^2 - s - t))*(X2*X3*Y2^3*Y4) +
  (((16*I)*(m^2 - s)*(10*m^6 - 24*m^4*s + 18*m^2*s^2 - 4*s^3 - 13*m^4*t + 22*m^2*s*t - 9*s^2*t + 4*m^2*t^2 - 5*s*t^2))/(m^2 - s - t)^2)*(X2*X3*Y2^3) +
  (((16*I)*s*(10*m^6 - 24*m^4*s + 18*m^2*s^2 - 4*s^3 - 13*m^4*t + 22*m^2*s*t - 9*s^2*t + 4*m^2*t^2 - 5*s*t^2))/(m^2 - s - t)^2)*(X2*X3*Y2^2*Y4) +
  (((-8*I)*(36*m^12 - 176*m^10*s + 349*m^8*s^2 - 356*m^6*s^3 + 194*m^4*s^4 - 52*m^2*s^5 + 5*s^6 - 94*m^10*t + 394*m^8*s*t - 642*m^6*s^2*t + 502*m^4*s^3*t - 184*m^2*s^4*t + 24*s^5*t + 93*m^8*t^2 - 330*m^6*s*t^2 + 423*m^4*s^2*t^2 - 228*m^2*s^3*t^2 + 42*s^4*t^2 - 40*m^6*t^3 + 120*m^4*s*t^3 - 112*m^2*s^2*t^3 + 32*s^3*t^3 + 6*m^4*t^4 - 16*m^2*s*t^4 + 9*s^2*t^4))/(m^2 - s - t)^3)*(X2*X3*Y2^2) +
  (((8*I)*s*(8*m^18 - 60*m^16*s + 196*m^14*s^2 - 364*m^12*s^3 + 420*m^10*s^4 - 308*m^8*s^5 + 140*m^6*s^6 - 36*m^4*s^7 + 4*m^2*s^8 - 20*m^16*t + 136*m^14*s*t - 394*m^12*s^2*t + 630*m^10*s^3*t - 600*m^8*s^4*t + 340*m^6*s^5*t - 106*m^4*s^6*t + 14*m^2*s^7*t + 4*m^12*s*t^2 - 27*m^10*s^2*t^2 + 73*m^8*s^3*t^2 - 102*m^6*s^4*t^2 + 78*m^4*s^5*t^2 - 31*m^2*s^6*t^2 + 5*s^7*t^2 + 24*m^12*t^3 - 178*m^10*s*t^3 + 491*m^8*s^2*t^3 - 669*m^6*s^3*t^3 + 481*m^4*s^4*t^3 - 173*m^2*s^5*t^3 + 24*s^6*t^3 - 13*m^10*t^4 + 141*m^8*s*t^4 - 390*m^6*s^2*t^4 + 451*m^4*s^3*t^4 - 231*m^2*s^4*t^4 + 42*s^5*t^4 - m^8*t^5 - 41*m^6*s*t^5 + 124*m^4*s^2*t^5 - 114*m^2*s^3*t^5 + 32*s^4*t^5 + m^6*t^6 + 4*m^4*s*t^6 - 15*m^2*s^2*t^6 + 9*s^3*t^6))/((m^2 - s)*(m^2 - s - t)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3*Y2*Y4) +
  (((-4*I)*(4*m^20 - 36*m^18*s + 144*m^16*s^2 - 336*m^14*s^3 + 504*m^12*s^4 - 504*m^10*s^5 + 336*m^8*s^6 - 144*m^6*s^7 + 36*m^4*s^8 - 4*m^2*s^9 - 12*m^18*t + 100*m^16*s*t - 364*m^14*s^2*t + 756*m^12*s^3*t - 980*m^10*s^4*t + 812*m^8*s^5*t - 420*m^6*s^6*t + 124*m^4*s^7*t - 16*m^2*s^8*t - 28*m^16*t^2 + 162*m^14*s*t^2 - 385*m^12*s^2*t^2 + 474*m^10*s^3*t^2 - 305*m^8*s^4*t^2 + 78*m^6*s^5*t^2 + 13*m^4*s^6*t^2 - 10*m^2*s^7*t^2 + s^8*t^2 + 128*m^14*t^3 - 740*m^12*s*t^3 + 1775*m^10*s^2*t^3 - 2261*m^8*s^3*t^3 + 1614*m^6*s^4*t^3 - 614*m^4*s^5*t^3 + 99*m^2*s^6*t^3 - s^7*t^3 - 174*m^12*t^4 + 920*m^10*s*t^4 - 1945*m^8*s^2*t^4 + 2069*m^6*s^3*t^4 - 1127*m^4*s^4*t^4 + 271*m^2*s^5*t^4 - 14*s^6*t^4 + 109*m^10*t^5 - 531*m^8*s*t^5 + 964*m^6*s^2*t^5 - 797*m^4*s^3*t^5 + 281*m^2*s^4*t^5 - 26*s^5*t^5 - 31*m^8*t^6 + 147*m^6*s*t^6 - 223*m^4*s^2*t^6 + 126*m^2*s^3*t^6 - 19*s^4*t^6 + 3*m^6*t^7 - 16*m^4*s*t^7 + 19*m^2*s^2*t^7 - 5*s^3*t^7))/((m^2 - s)*(m^2 - s - t)^3*t^2))*(X2*X3*Y2) +
  (((-2*I)*s*(28*m^22 - 268*m^20*s + 1152*m^18*s^2 - 2928*m^16*s^3 + 4872*m^14*s^4 - 5544*m^12*s^5 + 4368*m^10*s^6 - 2352*m^8*s^7 + 828*m^6*s^8 - 172*m^4*s^9 + 16*m^2*s^10 - 74*m^20*t + 696*m^18*s*t - 2880*m^16*s^2*t + 6888*m^14*s^3*t - 10500*m^12*s^4*t + 10584*m^10*s^5*t - 7056*m^8*s^6*t + 3000*m^6*s^7*t - 738*m^4*s^8*t + 80*m^2*s^9*t + 62*m^18*t^2 - 622*m^16*s*t^2 + 2588*m^14*s^2*t^2 - 5928*m^12*s^3*t^2 + 8248*m^10*s^4*t^2 - 7172*m^8*s^5*t^2 + 3812*m^6*s^6*t^2 - 1128*m^4*s^7*t^2 + 138*m^2*s^8*t^2 + 2*s^9*t^2 + 19*m^16*t^3 - 36*m^14*s*t^3 - 178*m^12*s^2*t^3 + 732*m^10*s^3*t^3 - 1072*m^8*s^4*t^3 + 724*m^6*s^5*t^3 - 166*m^4*s^6*t^3 - 44*m^2*s^7*t^3 + 21*s^8*t^3 - 42*m^14*t^4 + 324*m^12*s*t^4 - 1046*m^10*s^2*t^4 + 1848*m^8*s^3*t^4 - 1942*m^6*s^4*t^4 + 1220*m^4*s^5*t^4 - 426*m^2*s^6*t^4 + 64*s^7*t^4 + 8*m^12*t^5 - 146*m^10*s*t^5 + 636*m^8*s^2*t^5 - 1196*m^6*s^3*t^5 + 1114*m^4*s^4*t^5 - 502*m^2*s^5*t^5 + 86*s^6*t^5 + 4*m^10*t^6 + 14*m^8*s*t^6 - 152*m^6*s^2*t^6 + 304*m^4*s^3*t^6 - 224*m^2*s^4*t^6 + 54*s^5*t^6 - m^8*t^7 + 2*m^6*s*t^7 + 14*m^4*s^2*t^7 - 30*m^2*s^3*t^7 + 13*s^4*t^7))/((m^2 - s)^2*(m^2 - s - t)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3*Y4) +
  (((2*I)*(8*m^22 - 80*m^20*s + 360*m^18*s^2 - 960*m^16*s^3 + 1680*m^14*s^4 - 2016*m^12*s^5 + 1680*m^10*s^6 - 960*m^8*s^7 + 360*m^6*s^8 - 80*m^4*s^9 + 8*m^2*s^10 - 24*m^20*t + 232*m^18*s*t - 992*m^16*s^2*t + 2464*m^14*s^3*t - 3920*m^12*s^4*t + 4144*m^10*s^5*t - 2912*m^8*s^6*t + 1312*m^6*s^7*t - 344*m^4*s^8*t + 40*m^2*s^9*t + 24*m^18*t^2 - 248*m^16*s*t^2 + 1068*m^14*s^2*t^2 - 2544*m^12*s^3*t^2 + 3700*m^10*s^4*t^2 - 3384*m^8*s^5*t^2 + 1908*m^6*s^6*t^2 - 608*m^4*s^7*t^2 + 84*m^2*s^8*t^2 + 32*m^16*t^3 - 130*m^14*s*t^3 + 95*m^12*s^2*t^3 + 356*m^10*s^3*t^3 - 895*m^8*s^4*t^3 + 878*m^6*s^5*t^3 - 415*m^4*s^6*t^3 + 80*m^2*s^7*t^3 - s^8*t^3 - 96*m^14*t^4 + 526*m^12*s*t^4 - 1165*m^10*s^2*t^4 + 1316*m^8*s^3*t^4 - 774*m^6*s^4*t^4 + 202*m^4*s^5*t^4 - 5*m^2*s^6*t^4 - 4*s^7*t^4 + 90*m^12*t^5 - 488*m^10*s*t^5 + 1039*m^8*s^2*t^5 - 1083*m^6*s^3*t^5 + 545*m^4*s^4*t^5 - 97*m^2*s^5*t^5 - 6*s^6*t^5 - 38*m^10*t^6 + 214*m^8*s*t^6 - 425*m^6*s^2*t^6 + 356*m^4*s^3*t^6 - 103*m^2*s^4*t^6 - 4*s^5*t^6 + 6*m^8*t^7 - 46*m^6*s*t^7 + 88*m^4*s^2*t^7 - 47*m^2*s^3*t^7 - s^4*t^7 + 4*m^4*s*t^8 - 8*m^2*s^2*t^8))/((m^2 - s)*(m^2 - s - t)^3*t^2))*(X2*X3) +
  ((-32*I)*(m^2 - s)^2)*(X2*Y2^4) +
  ((-32*I)*(m^2 - s)*s)*(X2*Y2^3*Y4) +
  (((8*I)*(m^2 - s)*(14*m^6 - 36*m^4*s + 30*m^2*s^2 - 8*s^3 - 23*m^4*t + 40*m^2*s*t - 17*s^2*t + 8*m^2*t^2 - 9*s*t^2))/(m^2 - s - t))*(X2*Y2^3) +
  (((8*I)*s*(14*m^6 - 36*m^4*s + 30*m^2*s^2 - 8*s^3 - 23*m^4*t + 40*m^2*s*t - 17*s^2*t + 8*m^2*t^2 - 9*s*t^2))/(m^2 - s - t))*(X2*Y2^2*Y4) +
  (((-4*I)*(34*m^12 - 180*m^10*s + 390*m^8*s^2 - 440*m^6*s^3 + 270*m^4*s^4 - 84*m^2*s^5 + 10*s^6 - 118*m^10*t + 518*m^8*s*t - 892*m^6*s^2*t + 748*m^4*s^3*t - 302*m^2*s^4*t + 46*s^5*t + 141*m^8*t^2 - 506*m^6*s*t^2 + 666*m^4*s^2*t^2 - 378*m^2*s^3*t^2 + 77*s^4*t^2 - 70*m^6*t^3 + 202*m^4*s*t^3 - 188*m^2*s^2*t^3 + 56*s^3*t^3 + 12*m^4*t^4 - 28*m^2*s*t^4 + 15*s^2*t^4))/(m^2 - s - t)^2)*(X2*Y2^2) +
  (((4*I)*s*(8*m^20 - 68*m^18*s + 256*m^16*s^2 - 560*m^14*s^3 + 784*m^12*s^4 - 728*m^10*s^5 + 448*m^8*s^6 - 176*m^6*s^7 + 40*m^4*s^8 - 4*m^2*s^9 - 28*m^18*t + 216*m^16*s*t - 726*m^14*s^2*t + 1388*m^12*s^3*t - 1650*m^10*s^4*t + 1248*m^8*s^5*t - 586*m^6*s^6*t + 156*m^4*s^7*t - 18*m^2*s^8*t + 22*m^16*t^2 - 132*m^14*s*t^2 + 316*m^12*s^2*t^2 - 360*m^10*s^3*t^2 + 140*m^8*s^4*t^2 + 108*m^6*s^5*t^2 - 148*m^4*s^6*t^2 + 64*m^2*s^7*t^2 - 10*s^8*t^2 + 48*m^14*t^3 - 376*m^12*s*t^3 + 1222*m^10*s^2*t^3 - 2144*m^8*s^3*t^3 + 2196*m^6*s^4*t^3 - 1312*m^4*s^5*t^3 + 422*m^2*s^6*t^3 - 56*s^7*t^3 - 85*m^12*t^4 + 628*m^10*s*t^4 - 1789*m^8*s^2*t^4 + 2572*m^6*s^3*t^4 - 1987*m^4*s^4*t^4 + 784*m^2*s^5*t^4 - 123*s^6*t^4 + 42*m^10*t^5 - 371*m^8*s*t^5 + 1001*m^6*s^2*t^5 - 1190*m^4*s^3*t^5 + 651*m^2*s^4*t^5 - 133*s^5*t^5 - 4*m^8*t^6 + 98*m^6*s*t^6 - 261*m^4*s^2*t^6 + 238*m^2*s^3*t^6 - 71*s^4*t^6 - m^6*t^7 - 10*m^4*s*t^7 + 27*m^2*s^2*t^7 - 15*s^3*t^7))/((m^2 - s)*(m^2 - s - t)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*Y2*Y4) +
  (((-2*I)*(4*m^20 - 36*m^18*s + 144*m^16*s^2 - 336*m^14*s^3 + 504*m^12*s^4 - 504*m^10*s^5 + 336*m^8*s^6 - 144*m^6*s^7 + 36*m^4*s^8 - 4*m^2*s^9 - 16*m^18*t + 132*m^16*s*t - 476*m^14*s^2*t + 980*m^12*s^3*t - 1260*m^10*s^4*t + 1036*m^8*s^5*t - 532*m^6*s^6*t + 156*m^4*s^7*t - 20*m^2*s^8*t + 4*m^16*t^2 - 36*m^14*s*t^2 + 134*m^12*s^2*t^2 - 269*m^10*s^3*t^2 + 315*m^8*s^4*t^2 - 214*m^6*s^5*t^2 + 76*m^4*s^6*t^2 - 9*m^2*s^7*t^2 - s^8*t^2 + 132*m^14*t^3 - 792*m^12*s*t^3 + 1994*m^10*s^2*t^3 - 2714*m^8*s^3*t^3 + 2136*m^6*s^4*t^3 - 956*m^4*s^5*t^3 + 218*m^2*s^6*t^3 - 18*s^7*t^3 - 338*m^12*t^4 + 1774*m^10*s*t^4 - 3782*m^8*s^2*t^4 + 4154*m^6*s^3*t^4 - 2440*m^4*s^4*t^4 + 704*m^2*s^5*t^4 - 72*s^6*t^4 + 381*m^10*t^5 - 1715*m^8*s*t^5 + 2983*m^6*s^2*t^5 - 2473*m^4*s^3*t^5 + 952*m^2*s^4*t^5 - 128*s^5*t^5 - 222*m^8*t^6 + 849*m^6*s*t^6 - 1148*m^4*s^2*t^6 + 638*m^2*s^3*t^6 - 117*s^4*t^6 + 64*m^6*t^7 - 210*m^4*s*t^7 + 200*m^2*s^2*t^7 - 54*s^3*t^7 - 7*m^4*t^8 + 21*m^2*s*t^8 - 10*s^2*t^8))/((m^2 - s - t)^3*t^2))*(X2*Y2) +
  ((I*s*(8*m^22 - 88*m^20*s + 440*m^18*s^2 - 1320*m^16*s^3 + 2640*m^14*s^4 - 3696*m^12*s^5 + 3696*m^10*s^6 - 2640*m^8*s^7 + 1320*m^6*s^8 - 440*m^4*s^9 + 88*m^2*s^10 - 8*s^11 - 38*m^20*t + 436*m^18*s*t - 2200*m^16*s^2*t + 6464*m^14*s^3*t - 12292*m^12*s^4*t + 15848*m^10*s^5*t - 14056*m^8*s^6*t + 8480*m^6*s^7*t - 3334*m^4*s^8*t + 772*m^2*s^9*t - 80*s^10*t + 182*m^18*t^2 - 1806*m^16*s*t^2 + 7910*m^14*s^2*t^2 - 20074*m^12*s^3*t^2 + 32538*m^10*s^4*t^2 - 34942*m^8*s^5*t^2 + 24866*m^6*s^6*t^2 - 11310*m^4*s^7*t^2 + 2984*m^2*s^8*t^2 - 348*s^9*t^2 - 433*m^16*t^3 + 3884*m^14*s*t^3 - 15122*m^12*s^2*t^3 + 33380*m^10*s^3*t^3 - 45696*m^8*s^4*t^3 + 39732*m^6*s^5*t^3 - 21430*m^4*s^6*t^3 + 6556*m^2*s^7*t^3 - 871*s^8*t^3 + 527*m^14*t^4 - 4507*m^12*s*t^4 + 16063*m^10*s^2*t^4 - 31109*m^8*s^3*t^4 + 35485*m^6*s^4*t^4 - 23893*m^4*s^5*t^4 + 8805*m^2*s^6*t^4 - 1371*s^7*t^4 - 322*m^12*t^5 + 2904*m^10*s*t^5 - 9862*m^8*s^2*t^5 + 16784*m^6*s^3*t^5 - 15370*m^4*s^4*t^5 + 7248*m^2*s^5*t^5 - 1382*s^6*t^5 + 84*m^10*t^6 - 1022*m^8*s*t^6 + 3518*m^6*s^2*t^6 - 5180*m^4*s^3*t^6 + 3466*m^2*s^4*t^6 - 866*s^5*t^6 - 3*m^8*t^7 + 176*m^6*s*t^7 - 698*m^4*s^2*t^7 + 832*m^2*s^3*t^7 - 307*s^4*t^7 - m^6*t^8 - 9*m^4*s*t^8 + 65*m^2*s^2*t^8 - 47*s^3*t^8))/((m^2 - s)*(m^2 - s - t)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*Y4) +
  (((-I)*(8*m^20 - 72*m^18*s + 288*m^16*s^2 - 672*m^14*s^3 + 1008*m^12*s^4 - 1008*m^10*s^5 + 672*m^8*s^6 - 288*m^6*s^7 + 72*m^4*s^8 - 8*m^2*s^9 - 12*m^18*t + 108*m^16*s*t - 420*m^14*s^2*t + 924*m^12*s^3*t - 1260*m^10*s^4*t + 1092*m^8*s^5*t - 588*m^6*s^6*t + 180*m^4*s^7*t - 24*m^2*s^8*t - 32*m^16*t^2 + 204*m^14*s*t^2 - 548*m^12*s^2*t^2 + 801*m^10*s^3*t^2 - 685*m^8*s^4*t^2 + 342*m^6*s^5*t^2 - 94*m^4*s^6*t^2 + 13*m^2*s^7*t^2 - s^8*t^2 + 142*m^14*t^3 - 866*m^12*s*t^3 + 2200*m^10*s^2*t^3 - 2987*m^8*s^3*t^3 + 2299*m^6*s^4*t^3 - 967*m^4*s^5*t^3 + 187*m^2*s^6*t^3 - 8*s^7*t^3 - 216*m^12*t^4 + 1188*m^10*s*t^4 - 2610*m^8*s^2*t^4 + 2883*m^6*s^3*t^4 - 1632*m^4*s^4*t^4 + 411*m^2*s^5*t^4 - 24*s^6*t^4 + 171*m^10*t^5 - 851*m^8*s*t^5 + 1563*m^6*s^2*t^5 - 1290*m^4*s^3*t^5 + 443*m^2*s^4*t^5 - 36*s^5*t^5 - 73*m^8*t^6 + 344*m^6*s*t^6 - 499*m^4*s^2*t^6 + 256*m^2*s^3*t^6 - 29*s^4*t^6 + 15*m^6*t^7 - 77*m^4*s*t^7 + 74*m^2*s^2*t^7 - 12*s^3*t^7 - m^4*t^8 + 8*m^2*s*t^8 - 2*s^2*t^8))/((m^2 - s - t)^3*t))*(X2) +
  (((-16*I)*s^3)/(m^2 - s))*(X3^3*Y2^2) +
  (((8*I)*s^3*(2*m^4 - 4*m^2*s + 2*s^2 - m^2*t + 3*s*t))/(-m^2 + s)^2)*(X3^3*Y2) +
  (((8*I)*s^3*t*(m^4 - 2*m^2*s + s^2 + s*t))/(-m^2 + s)^2)*(X3^3) +
  (((32*I)*(m^2 - s)*s)/(m^2 - s - t))*(X3^2*Y2^4) +
  (((-32*I)*s^2)/(-m^2 + s + t))*(X3^2*Y2^3*Y4) +
  (((16*I)*(m^8 - 12*m^6*s + 24*m^4*s^2 - 16*m^2*s^3 + 3*s^4 - m^6*t + 15*m^4*s*t - 21*m^2*s^2*t + 7*s^3*t - 5*m^2*s*t^2 + 4*s^2*t^2))/(m^2 - s - t)^2)*(X3^2*Y2^3) +
  (((16*I)*s*(m^8 - 12*m^6*s + 24*m^4*s^2 - 16*m^2*s^3 + 3*s^4 - m^6*t + 15*m^4*s*t - 21*m^2*s^2*t + 7*s^3*t - 5*m^2*s*t^2 + 4*s^2*t^2))/((m^2 - s)*(m^2 - s - t)^2))*(X3^2*Y2^2*Y4) +
  (((-8*I)*(8*m^14 - 70*m^12*s + 223*m^10*s^2 - 351*m^8*s^3 + 294*m^6*s^4 - 124*m^4*s^5 + 19*m^2*s^6 + s^7 - 19*m^12*t + 166*m^10*s*t - 468*m^8*s^2*t + 598*m^6*s^3*t - 361*m^4*s^4*t + 84*m^2*s^5*t + 15*m^10*t^2 - 150*m^8*s*t^2 + 369*m^6*s^2*t^2 - 354*m^4*s^3*t^2 + 126*m^2*s^4*t^2 - 6*s^5*t^2 - 4*m^8*t^3 + 62*m^6*s*t^3 - 126*m^4*s^2*t^3 + 76*m^2*s^3*t^3 - 8*s^4*t^3 - 10*m^4*s*t^4 + 15*m^2*s^2*t^4 - 3*s^3*t^4))/((m^2 - s)*(m^2 - s - t)^3))*(X3^2*Y2^2) +
  (((-8*I)*s*(8*m^18*s - 60*m^16*s^2 + 196*m^14*s^3 - 364*m^12*s^4 + 420*m^10*s^5 - 308*m^8*s^6 + 140*m^6*s^7 - 36*m^4*s^8 + 4*m^2*s^9 - 20*m^16*s*t + 136*m^14*s^2*t - 394*m^12*s^3*t + 630*m^10*s^4*t - 600*m^8*s^5*t + 340*m^6*s^6*t - 106*m^4*s^7*t + 14*m^2*s^8*t + 8*m^16*t^2 - 44*m^14*s*t^2 + 102*m^12*s^2*t^2 - 136*m^10*s^3*t^2 + 128*m^8*s^4*t^2 - 100*m^6*s^5*t^2 + 62*m^4*s^6*t^2 - 24*m^2*s^7*t^2 + 4*s^8*t^2 - 11*m^14*t^3 + 93*m^12*s*t^3 - 339*m^10*s^2*t^3 + 663*m^8*s^3*t^3 - 739*m^6*s^4*t^3 + 465*m^4*s^5*t^3 - 151*m^2*s^6*t^3 + 19*s^7*t^3 + 4*m^12*t^4 - 52*m^10*s*t^4 + 244*m^8*s^2*t^4 - 493*m^6*s^3*t^4 + 475*m^4*s^4*t^4 - 211*m^2*s^5*t^4 + 33*s^6*t^4 + 7*m^8*s*t^5 - 72*m^6*s^2*t^5 + 152*m^4*s^3*t^5 - 112*m^2*s^4*t^5 + 25*s^5*t^5 + m^6*s*t^6 + 8*m^4*s^2*t^6 - 18*m^2*s^3*t^6 + 7*s^4*t^6))/((m^2 - s)^2*(m^2 - s - t)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^2*Y2*Y4) +
  (((4*I)*(4*m^20*s - 36*m^18*s^2 + 144*m^16*s^3 - 336*m^14*s^4 + 504*m^12*s^5 - 504*m^10*s^6 + 336*m^8*s^7 - 144*m^6*s^8 + 36*m^4*s^9 - 4*m^2*s^10 - 12*m^18*s*t + 100*m^16*s^2*t - 364*m^14*s^3*t + 756*m^12*s^4*t - 980*m^10*s^5*t + 812*m^8*s^6*t - 420*m^6*s^7*t + 124*m^4*s^8*t - 16*m^2*s^9*t + 20*m^18*t^2 - 144*m^16*s*t^2 + 426*m^14*s^2*t^2 - 644*m^12*s^3*t^2 + 462*m^10*s^4*t^2 - 266*m^6*s^6*t^2 + 204*m^4*s^7*t^2 - 66*m^2*s^8*t^2 + 8*s^9*t^2 - 56*m^16*t^3 + 432*m^14*s*t^3 - 1355*m^12*s^2*t^3 + 2217*m^10*s^3*t^3 - 1960*m^8*s^4*t^3 + 786*m^6*s^5*t^3 + 53*m^4*s^6*t^3 - 155*m^2*s^7*t^3 + 38*s^8*t^3 + 63*m^14*t^4 - 503*m^12*s*t^4 + 1504*m^10*s^2*t^4 - 2175*m^8*s^3*t^4 + 1514*m^6*s^4*t^4 - 310*m^4*s^5*t^4 - 165*m^2*s^6*t^4 + 72*s^7*t^4 - 32*m^12*t^5 + 288*m^10*s*t^5 - 810*m^8*s^2*t^5 + 957*m^6*s^3*t^5 - 408*m^4*s^4*t^5 - 63*m^2*s^5*t^5 + 68*s^6*t^5 + 6*m^10*t^6 - 81*m^8*s*t^6 + 215*m^6*s^2*t^6 - 182*m^4*s^3*t^6 + 10*m^2*s^4*t^6 + 32*s^5*t^6 + 9*m^6*s*t^7 - 23*m^4*s^2*t^7 + 9*m^2*s^3*t^7 + 6*s^4*t^7))/((m^2 - s)^2*(m^2 - s - t)^3*t^2))*(X3^2*Y2) +
  (((-2*I)*s*(12*m^22 - 116*m^20*s + 504*m^18*s^2 - 1296*m^16*s^3 + 2184*m^14*s^4 - 2520*m^12*s^5 + 2016*m^10*s^6 - 1104*m^8*s^7 + 396*m^6*s^8 - 84*m^4*s^9 + 8*m^2*s^10 - 38*m^20*t + 352*m^18*s*t - 1444*m^16*s^2*t + 3444*m^14*s^3*t - 5264*m^12*s^4*t + 5348*m^10*s^5*t - 3612*m^8*s^6*t + 1564*m^6*s^7*t - 394*m^4*s^8*t + 44*m^2*s^9*t + 44*m^18*t^2 - 388*m^16*s*t^2 + 1482*m^14*s^2*t^2 - 3206*m^12*s^3*t^2 + 4298*m^10*s^4*t^2 - 3654*m^8*s^5*t^2 + 1918*m^6*s^6*t^2 - 562*m^4*s^7*t^2 + 66*m^2*s^8*t^2 + 2*s^9*t^2 - 9*m^16*t^3 + 68*m^14*s*t^3 - 202*m^12*s^2*t^3 + 292*m^10*s^3*t^3 - 176*m^8*s^4*t^3 - 52*m^6*s^5*t^3 + 146*m^4*s^6*t^3 - 84*m^2*s^7*t^3 + 17*s^8*t^3 - 9*m^14*t^4 + 123*m^12*s*t^4 - 567*m^10*s^2*t^4 + 1257*m^8*s^3*t^4 - 1511*m^6*s^4*t^4 + 1005*m^4*s^5*t^4 - 345*m^2*s^6*t^4 + 47*s^7*t^4 + m^12*t^5 - 62*m^10*s*t^5 + 371*m^8*s^2*t^5 - 810*m^6*s^3*t^5 + 809*m^4*s^4*t^5 - 368*m^2*s^5*t^5 + 59*s^6*t^5 + m^10*t^6 + 3*m^8*s*t^6 - 90*m^6*s^2*t^6 + 210*m^4*s^3*t^6 - 159*m^2*s^4*t^6 + 35*s^5*t^6 + 2*m^6*s*t^7 + 8*m^4*s^2*t^7 - 22*m^2*s^3*t^7 + 8*s^4*t^7))/((m^2 - s)^2*(m^2 - s - t)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^2*Y4) +
  (((2*I)*(4*m^24 - 44*m^22*s + 220*m^20*s^2 - 660*m^18*s^3 + 1320*m^16*s^4 - 1848*m^14*s^5 + 1848*m^12*s^6 - 1320*m^10*s^7 + 660*m^8*s^8 - 220*m^6*s^9 + 44*m^4*s^10 - 4*m^2*s^11 - 12*m^22*t + 128*m^20*s*t - 612*m^18*s^2*t + 1728*m^16*s^3*t - 3192*m^14*s^4*t + 4032*m^12*s^5*t - 3528*m^10*s^6*t + 2112*m^8*s^7*t - 828*m^6*s^8*t + 192*m^4*s^9*t - 20*m^2*s^10*t + 12*m^20*t^2 - 132*m^18*s*t^2 + 630*m^16*s^2*t^2 - 1722*m^14*s^3*t^2 + 2982*m^12*s^4*t^2 - 3402*m^10*s^5*t^2 + 2562*m^8*s^6*t^2 - 1230*m^6*s^7*t^2 + 342*m^4*s^8*t^2 - 42*m^2*s^9*t^2 + 16*m^18*t^3 - 100*m^16*s*t^3 + 224*m^14*s^2*t^3 - 132*m^12*s^3*t^3 - 328*m^10*s^4*t^3 + 764*m^8*s^5*t^3 - 720*m^6*s^6*t^3 + 356*m^4*s^7*t^3 - 88*m^2*s^8*t^3 + 8*s^9*t^3 - 48*m^16*t^4 + 350*m^14*s*t^4 - 1032*m^12*s^2*t^4 + 1553*m^10*s^3*t^4 - 1175*m^8*s^4*t^4 + 248*m^6*s^5*t^4 + 250*m^4*s^6*t^4 - 183*m^2*s^7*t^4 + 37*s^8*t^4 + 45*m^14*t^5 - 333*m^12*s*t^5 + 931*m^10*s^2*t^5 - 1226*m^8*s^3*t^5 + 678*m^6*s^4*t^5 + 62*m^4*s^5*t^5 - 226*m^2*s^6*t^5 + 69*s^7*t^5 - 19*m^12*t^6 + 154*m^10*s*t^6 - 404*m^8*s^2*t^6 + 416*m^6*s^3*t^6 - 76*m^4*s^4*t^6 - 136*m^2*s^5*t^6 + 65*s^6*t^6 + 3*m^10*t^7 - 35*m^8*s*t^7 + 90*m^6*s^2*t^7 - 59*m^4*s^3*t^7 - 30*m^2*s^4*t^7 + 31*s^5*t^7 + 3*m^6*s*t^8 - 9*m^4*s^2*t^8 + m^2*s^3*t^8 + 6*s^4*t^8))/((m^2 - s)^2*(m^2 - s - t)^3*t^2))*(X3^2) +
  (((-2*I)*(m^2 - s)^2*s*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 + 6*m^8*t - 20*m^6*s*t + 22*m^4*s^2*t - 8*m^2*s^3*t - 8*m^6*t^2 + 44*m^4*s*t^2 - 38*m^2*s^2*t^2 + 6*s^3*t^2 - m^4*t^3 - 26*m^2*s*t^3 + 11*s^2*t^3 + m^2*t^4 + 5*s*t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*X4*Y2) +
  (((2*I)*(m^2 - s)^2*s*(2*m^2 - 2*s - t)*(2*m^4 - 4*m^2*t + t^2))/t)*(X3*X4) +
  (((-16*I)*(m^2 - s)*(m^4 - 2*m^2*s + s^2 + 2*s*t))/(m^2 - s - t))*(X3*Y2^4) +
  (((-16*I)*s*(m^4 - 2*m^2*s + s^2 + 2*s*t))/(m^2 - s - t))*(X3*Y2^3*Y4) +
  (((8*I)*(8*m^10 - 34*m^8*s + 56*m^6*s^2 - 44*m^4*s^3 + 16*m^2*s^4 - 2*s^5 - 13*m^8*t + 62*m^6*s*t - 96*m^4*s^2*t + 58*m^2*s^3*t - 11*s^4*t + 6*m^6*t^2 - 41*m^4*s*t^2 + 52*m^2*s^2*t^2 - 17*s^3*t^2 + 10*m^2*s*t^3 - 8*s^2*t^3))/(m^2 - s - t)^2)*(X3*Y2^3) +
  (((8*I)*s*(8*m^10 - 34*m^8*s + 56*m^6*s^2 - 44*m^4*s^3 + 16*m^2*s^4 - 2*s^5 - 13*m^8*t + 62*m^6*s*t - 96*m^4*s^2*t + 58*m^2*s^3*t - 11*s^4*t + 6*m^6*t^2 - 41*m^4*s*t^2 + 52*m^2*s^2*t^2 - 17*s^3*t^2 + 10*m^2*s*t^3 - 8*s^2*t^3))/((m^2 - s)*(m^2 - s - t)^2))*(X3*Y2^2*Y4) +
  (((-4*I)*(20*m^16 - 132*m^14*s + 370*m^12*s^2 - 565*m^10*s^3 + 495*m^8*s^4 - 230*m^6*s^5 + 32*m^4*s^6 + 15*m^2*s^7 - 5*s^8 - 72*m^14*t + 464*m^12*s*t - 1223*m^10*s^2*t + 1678*m^8*s^3*t - 1242*m^6*s^4*t + 440*m^4*s^5*t - 31*m^2*s^6*t - 14*s^7*t + 101*m^12*t^2 - 644*m^10*s*t^2 + 1557*m^8*s^2*t^2 - 1814*m^6*s^3*t^2 + 1025*m^4*s^4*t^2 - 222*m^2*s^5*t^2 - 3*s^6*t^2 - 62*m^10*t^3 + 432*m^8*s*t^3 - 949*m^6*s^2*t^3 + 875*m^4*s^3*t^3 - 321*m^2*s^4*t^3 + 25*s^5*t^3 + 14*m^8*t^4 - 144*m^6*s*t^4 + 277*m^4*s^2*t^4 - 175*m^2*s^3*t^4 + 28*s^4*t^4 + 20*m^4*s*t^5 - 30*m^2*s^2*t^5 + 9*s^3*t^5))/((m^2 - s)*(m^2 - s - t)^3))*(X3*Y2^2) +
  (((4*I)*s*(4*m^22 - 32*m^20*s + 104*m^18*s^2 - 156*m^16*s^3 + 24*m^14*s^4 + 336*m^12*s^5 - 672*m^10*s^6 + 696*m^8*s^7 - 444*m^6*s^8 + 176*m^4*s^9 - 40*m^2*s^10 + 4*s^11 + 14*m^20*t - 152*m^18*s*t + 760*m^16*s^2*t - 2278*m^14*s^3*t + 4494*m^12*s^4*t - 6062*m^10*s^5*t + 5642*m^8*s^6*t - 3570*m^6*s^7*t + 1468*m^4*s^8*t - 354*m^2*s^9*t + 38*s^10*t - 72*m^18*t^2 + 708*m^16*s*t^2 - 3110*m^14*s^2*t^2 + 7984*m^12*s^3*t^2 - 13166*m^10*s^4*t^2 + 14432*m^8*s^5*t^2 - 10498*m^6*s^6*t^2 + 4880*m^4*s^7*t^2 - 1314*m^2*s^8*t^2 + 156*s^9*t^2 + 125*m^16*t^3 - 1206*m^14*s*t^3 + 4991*m^12*s^2*t^3 - 11600*m^10*s^3*t^3 + 16587*m^8*s^4*t^3 - 14958*m^6*s^5*t^3 + 8313*m^4*s^6*t^3 - 2604*m^2*s^7*t^3 + 352*s^8*t^3 - 91*m^14*t^4 + 979*m^12*s*t^4 - 4072*m^10*s^2*t^4 + 8798*m^8*s^3*t^4 - 10859*m^6*s^4*t^4 + 7735*m^4*s^5*t^4 - 2962*m^2*s^6*t^4 + 472*s^7*t^4 + 22*m^12*t^5 - 379*m^10*s*t^5 + 1777*m^8*s^2*t^5 - 3660*m^6*s^3*t^5 + 3773*m^4*s^4*t^5 - 1911*m^2*s^5*t^5 + 378*s^6*t^5 + m^10*t^6 + 54*m^8*s*t^6 - 400*m^6*s^2*t^6 + 804*m^4*s^3*t^6 - 627*m^2*s^4*t^6 + 168*s^5*t^6 + 2*m^6*s*t^7 + 39*m^4*s^2*t^7 - 74*m^2*s^3*t^7 + 32*s^4*t^7))/((m^2 - s)^2*(m^2 - s - t)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*Y2*Y4) +
  (((-2*I)*(4*m^22 - 40*m^20*s + 180*m^18*s^2 - 480*m^16*s^3 + 840*m^14*s^4 - 1008*m^12*s^5 + 840*m^10*s^6 - 480*m^8*s^7 + 180*m^6*s^8 - 40*m^4*s^9 + 4*m^2*s^10 - 12*m^20*t + 120*m^18*s*t - 528*m^16*s^2*t + 1344*m^14*s^3*t - 2184*m^12*s^4*t + 2352*m^10*s^5*t - 1680*m^8*s^6*t + 768*m^6*s^7*t - 204*m^4*s^8*t + 24*m^2*s^9*t + 12*m^18*t^2 - 136*m^16*s*t^2 + 638*m^14*s^2*t^2 - 1658*m^12*s^3*t^2 + 2654*m^10*s^4*t^2 - 2722*m^8*s^5*t^2 + 1786*m^6*s^6*t^2 - 718*m^4*s^7*t^2 + 158*m^2*s^8*t^2 - 14*s^9*t^2 + 56*m^16*t^3 - 322*m^14*s*t^3 + 659*m^12*s^2*t^3 - 345*m^10*s^3*t^3 - 808*m^8*s^4*t^3 + 1636*m^6*s^5*t^3 - 1301*m^4*s^6*t^3 + 503*m^2*s^7*t^3 - 78*s^8*t^3 - 160*m^14*t^4 + 990*m^12*s*t^4 - 2346*m^10*s^2*t^4 + 2504*m^8*s^3*t^4 - 762*m^6*s^4*t^4 - 768*m^4*s^5*t^4 + 716*m^2*s^6*t^4 - 174*s^7*t^4 + 171*m^12*t^5 - 1070*m^10*s*t^5 + 2362*m^8*s^2*t^5 - 2173*m^6*s^3*t^5 + 488*m^4*s^4*t^5 + 419*m^2*s^5*t^5 - 197*s^6*t^5 - 83*m^10*t^6 + 580*m^8*s*t^6 - 1142*m^6*s^2*t^6 + 757*m^4*s^3*t^6 + 5*m^2*s^4*t^6 - 117*s^5*t^6 + 15*m^8*t^7 - 163*m^6*s*t^7 + 266*m^4*s^2*t^7 - 85*m^2*s^3*t^7 - 33*s^4*t^7 + 20*m^4*s*t^8 - 22*m^2*s^2*t^8 - 3*s^3*t^8))/((m^2 - s)*(m^2 - s - t)^3*t^2))*(X3*Y2) +
  ((I*s*(16*m^24 - 192*m^22*s + 1056*m^20*s^2 - 3520*m^18*s^3 + 7920*m^16*s^4 - 12672*m^14*s^5 + 14784*m^12*s^6 - 12672*m^10*s^7 + 7920*m^8*s^8 - 3520*m^6*s^9 + 1056*m^4*s^10 - 192*m^2*s^11 + 16*s^12 - 98*m^22*t + 1142*m^20*s*t - 6024*m^18*s^2*t + 18996*m^16*s^3*t - 39804*m^14*s^4*t + 58212*m^12*s^5*t - 60648*m^10*s^6*t + 45024*m^8*s^7*t - 23346*m^6*s^8*t + 8054*m^4*s^9*t - 1664*m^2*s^10*t + 156*s^11*t + 216*m^20*t^2 - 2604*m^18*s*t^2 + 13728*m^16*s^2*t^2 - 41988*m^14*s^3*t^2 + 82908*m^12*s^4*t^2 - 110796*m^10*s^5*t^2 + 101724*m^8*s^6*t^2 - 63468*m^6*s^7*t^2 + 25788*m^4*s^8*t^2 - 6168*m^2*s^9*t^2 + 660*s^10*t^2 - 255*m^18*t^3 + 3319*m^16*s*t^3 - 17770*m^14*s^2*t^3 + 52786*m^12*s^3*t^3 - 97276*m^10*s^4*t^3 + 116340*m^8*s^5*t^3 - 90814*m^6*s^6*t^3 + 44790*m^4*s^7*t^3 - 12701*m^2*s^8*t^3 + 1581*s^9*t^3 + 198*m^16*t^4 - 2812*m^14*s*t^4 + 15144*m^12*s^2*t^4 - 42874*m^10*s^3*t^4 + 71718*m^8*s^4*t^4 - 73680*m^6*s^5*t^4 + 45820*m^4*s^6*t^4 - 15866*m^2*s^7*t^4 + 2352*s^8*t^4 - 84*m^14*t^5 + 1512*m^12*s*t^5 - 8464*m^10*s^2*t^5 + 22710*m^8*s^3*t^5 - 33448*m^6*s^4*t^5 + 27800*m^4*s^5*t^5 - 12260*m^2*s^6*t^5 + 2234*s^7*t^5 + 8*m^12*t^6 - 438*m^10*s*t^6 + 2906*m^8*s^2*t^6 - 7512*m^6*s^3*t^6 + 9354*m^4*s^4*t^6 - 5646*m^2*s^5*t^6 + 1328*s^6*t^6 + 3*m^10*t^7 + 43*m^8*s*t^7 - 552*m^6*s^2*t^7 + 1420*m^4*s^3*t^7 - 1367*m^2*s^4*t^7 + 453*s^5*t^7 + 4*m^6*s*t^8 + 46*m^4*s^2*t^8 - 120*m^2*s^3*t^8 + 68*s^4*t^8))/((m^2 - s)^2*(m^2 - s - t)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*Y4) +
  (((-I)*(8*m^22 - 80*m^20*s + 360*m^18*s^2 - 960*m^16*s^3 + 1680*m^14*s^4 - 2016*m^12*s^5 + 1680*m^10*s^6 - 960*m^8*s^7 + 360*m^6*s^8 - 80*m^4*s^9 + 8*m^2*s^10 - 24*m^20*t + 232*m^18*s*t - 992*m^16*s^2*t + 2464*m^14*s^3*t - 3920*m^12*s^4*t + 4144*m^10*s^5*t - 2912*m^8*s^6*t + 1312*m^6*s^7*t - 344*m^4*s^8*t + 40*m^2*s^9*t + 24*m^18*t^2 - 244*m^16*s*t^2 + 1060*m^14*s^2*t^2 - 2594*m^12*s^3*t^2 + 3944*m^10*s^4*t^2 - 3854*m^8*s^5*t^2 + 2404*m^6*s^6*t^2 - 910*m^4*s^7*t^2 + 184*m^2*s^8*t^2 - 14*s^9*t^2 + 32*m^16*t^3 - 150*m^14*s*t^3 + 127*m^12*s^2*t^3 + 570*m^10*s^3*t^3 - 1743*m^8*s^4*t^3 + 2190*m^6*s^5*t^3 - 1463*m^4*s^6*t^3 + 510*m^2*s^7*t^3 - 73*s^8*t^3 - 96*m^14*t^4 + 572*m^12*s*t^4 - 1229*m^10*s^2*t^4 + 952*m^8*s^3*t^4 + 396*m^6*s^4*t^4 - 1174*m^4*s^5*t^4 + 737*m^2*s^6*t^4 - 158*s^7*t^4 + 90*m^12*t^5 - 550*m^10*s*t^5 + 1111*m^8*s^2*t^5 - 745*m^6*s^3*t^5 - 275*m^4*s^4*t^5 + 551*m^2*s^5*t^5 - 182*s^6*t^5 - 38*m^10*t^6 + 264*m^8*s*t^6 - 463*m^6*s^2*t^6 + 166*m^4*s^3*t^6 + 189*m^2*s^4*t^6 - 118*s^5*t^6 + 6*m^8*t^7 - 68*m^6*s*t^7 + 92*m^4*s^2*t^7 + 11*m^2*s^3*t^7 - 41*s^4*t^7 + 8*m^4*s*t^8 - 6*m^2*s^2*t^8 - 6*s^3*t^8))/((m^2 - s)*(m^2 - s - t)^3*t))*(X3) +
  (((-I)*(m^2 - s)*s*(6*m^14 - 42*m^12*s + 124*m^10*s^2 - 200*m^8*s^3 + 190*m^6*s^4 - 106*m^4*s^5 + 32*m^2*s^6 - 4*s^7 - 26*m^12*t + 196*m^10*s*t - 568*m^8*s^2*t + 832*m^6*s^3*t - 658*m^4*s^4*t + 268*m^2*s^5*t - 44*s^6*t + 35*m^10*t^2 - 275*m^8*s*t^2 + 758*m^6*s^2*t^2 - 958*m^4*s^3*t^2 + 567*m^2*s^4*t^2 - 127*s^5*t^2 - 11*m^8*t^3 + 158*m^6*s*t^3 - 446*m^4*s^2*t^3 + 460*m^2*s^3*t^3 - 157*s^4*t^3 - 3*m^6*t^4 - 39*m^4*s*t^4 + 131*m^2*s^2*t^4 - 89*s^3*t^4 + m^4*t^5 + 2*m^2*s*t^5 - 19*s^2*t^5))/((m^2 - s - t)*t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y2) +
  (((-2*I)*(m^2 - s)*s*(2*m^12 - 12*m^10*s + 30*m^8*s^2 - 40*m^6*s^3 + 30*m^4*s^4 - 12*m^2*s^5 + 2*s^6 - 8*m^10*t + 46*m^8*s*t - 103*m^6*s^2*t + 113*m^4*s^3*t - 61*m^2*s^4*t + 13*s^5*t + 8*m^8*t^2 - 56*m^6*s*t^2 + 117*m^4*s^2*t^2 - 98*m^2*s^3*t^2 + 29*s^4*t^2 - 2*m^6*t^3 + 34*m^4*s*t^3 - 63*m^2*s^2*t^3 + 30*s^3*t^3 - 2*m^4*t^4 - 13*m^2*s*t^4 + 15*s^2*t^4 + m^2*t^5 + 3*s*t^5))/((m^2 - s - t)*t))*(X4) +
  ((-16*I)*(m^2 - s)^2)*(Y2^5) +
  ((-16*I)*(m^2 - s)*s)*(Y2^4*Y4) +
  (((8*I)*(m^2 - s)*(6*m^6 - 18*m^4*s + 18*m^2*s^2 - 6*s^3 - 10*m^4*t + 20*m^2*s*t - 10*s^2*t + 5*m^2*t^2 - 4*s*t^2))/(m^2 - s - t))*(Y2^4) +
  (((8*I)*s*(6*m^6 - 18*m^4*s + 18*m^2*s^2 - 6*s^3 - 10*m^4*t + 20*m^2*s*t - 10*s^2*t + 5*m^2*t^2 - 4*s*t^2))/(m^2 - s - t))*(Y2^3*Y4) +
  (((-4*I)*(15*m^12 - 90*m^10*s + 225*m^8*s^2 - 300*m^6*s^3 + 225*m^4*s^4 - 90*m^2*s^5 + 15*s^6 - 46*m^10*t + 236*m^8*s*t - 484*m^6*s^2*t + 496*m^4*s^3*t - 254*m^2*s^4*t + 52*s^5*t + 61*m^8*t^2 - 242*m^6*s*t^2 + 366*m^4*s^2*t^2 - 250*m^2*s^3*t^2 + 65*s^4*t^2 - 39*m^6*t^3 + 106*m^4*s*t^3 - 101*m^2*s^2*t^3 + 34*s^3*t^3 + 10*m^4*t^4 - 15*m^2*s*t^4 + 6*s^2*t^4))/(m^2 - s - t)^2)*(Y2^3) +
  (((-4*I)*s*(15*m^12 - 90*m^10*s + 225*m^8*s^2 - 300*m^6*s^3 + 225*m^4*s^4 - 90*m^2*s^5 + 15*s^6 - 46*m^10*t + 236*m^8*s*t - 484*m^6*s^2*t + 496*m^4*s^3*t - 254*m^2*s^4*t + 52*s^5*t + 61*m^8*t^2 - 242*m^6*s*t^2 + 366*m^4*s^2*t^2 - 250*m^2*s^3*t^2 + 65*s^4*t^2 - 39*m^6*t^3 + 106*m^4*s*t^3 - 101*m^2*s^2*t^3 + 34*s^3*t^3 + 10*m^4*t^4 - 15*m^2*s*t^4 + 6*s^2*t^4))/((m^2 - s)*(m^2 - s - t)^2))*(Y2^2*Y4) +
  (((2*I)*(20*m^16 - 160*m^14*s + 560*m^12*s^2 - 1119*m^10*s^3 + 1395*m^8*s^4 - 1110*m^6*s^5 + 550*m^4*s^6 - 155*m^2*s^7 + 19*s^8 - 85*m^14*t + 623*m^12*s*t - 1947*m^10*s^2*t + 3365*m^8*s^3*t - 3475*m^6*s^4*t + 2145*m^4*s^5*t - 733*m^2*s^6*t + 107*s^7*t + 167*m^12*t^2 - 1056*m^10*s*t^2 + 2795*m^8*s^2*t^2 - 3960*m^6*s^3*t^2 + 3165*m^4*s^4*t^2 - 1352*m^2*s^5*t^2 + 241*s^6*t^2 - 191*m^10*t^3 + 969*m^8*s*t^3 - 2037*m^6*s^2*t^3 + 2207*m^4*s^3*t^3 - 1224*m^2*s^4*t^3 + 276*s^5*t^3 + 136*m^8*t^4 - 497*m^6*s*t^4 + 753*m^4*s^2*t^4 - 559*m^2*s^3*t^4 + 167*s^4*t^4 - 56*m^6*t^5 + 126*m^4*s*t^5 - 119*m^2*s^2*t^5 + 49*s^3*t^5 + 10*m^4*t^6 - 10*m^2*s*t^6 + 5*s^2*t^6))/(m^2 - s - t)^3)*(Y2^2) +
  (((2*I)*s*(2*m^16*s - 16*m^14*s^2 + 56*m^12*s^3 - 112*m^10*s^4 + 140*m^8*s^5 - 112*m^6*s^6 + 56*m^4*s^7 - 16*m^2*s^8 + 2*s^9 - 8*m^16*t + 46*m^14*s*t - 97*m^12*s^2*t + 64*m^10*s^3*t + 85*m^8*s^4*t - 202*m^6*s^5*t + 169*m^4*s^6*t - 68*m^2*s^7*t + 11*s^8*t + 40*m^14*t^2 - 250*m^12*s*t^2 + 647*m^10*s^2*t^2 - 882*m^8*s^3*t^2 + 658*m^6*s^4*t^2 - 242*m^4*s^5*t^2 + 23*m^2*s^6*t^2 + 6*s^7*t^2 - 101*m^12*t^3 + 588*m^10*s*t^3 - 1410*m^8*s^2*t^3 + 1771*m^6*s^3*t^3 - 1218*m^4*s^4*t^3 + 429*m^2*s^5*t^3 - 59*s^6*t^3 + 136*m^10*t^4 - 672*m^8*s*t^4 + 1345*m^6*s^2*t^4 - 1354*m^4*s^3*t^4 + 681*m^2*s^4*t^4 - 136*s^5*t^4 - 111*m^8*t^5 + 408*m^6*s*t^5 - 605*m^4*s^2*t^5 + 427*m^2*s^3*t^5 - 119*s^4*t^5 + 53*m^6*t^6 - 120*m^4*s*t^6 + 111*m^2*s^2*t^6 - 44*s^3*t^6 - 11*m^4*t^7 + 11*m^2*s*t^7 - 5*s^2*t^7))/((m^2 - s)*(m^2 - s - t)^2*t^2))*(Y2*Y4) +
  ((I*(4*m^20 - 36*m^18*s + 144*m^16*s^2 - 336*m^14*s^3 + 504*m^12*s^4 - 504*m^10*s^5 + 336*m^8*s^6 - 144*m^6*s^7 + 36*m^4*s^8 - 4*m^2*s^9 - 28*m^18*t + 248*m^16*s*t - 964*m^14*s^2*t + 2156*m^12*s^3*t - 3052*m^10*s^4*t + 2828*m^8*s^5*t - 1708*m^6*s^6*t + 644*m^4*s^7*t - 136*m^2*s^8*t + 12*s^9*t + 100*m^16*t^2 - 826*m^14*s*t^2 + 2956*m^12*s^2*t^2 - 5983*m^10*s^3*t^2 + 7485*m^8*s^4*t^2 - 5920*m^6*s^5*t^2 + 2886*m^4*s^6*t^2 - 791*m^2*s^7*t^2 + 93*s^8*t^2 - 177*m^14*t^3 + 1365*m^12*s*t^3 - 4468*m^10*s^2*t^3 + 8046*m^8*s^3*t^3 - 8608*m^6*s^4*t^3 + 5470*m^4*s^5*t^3 - 1911*m^2*s^6*t^3 + 283*s^7*t^3 + 191*m^12*t^4 - 1312*m^10*s*t^4 + 3800*m^8*s^2*t^4 - 5888*m^6*s^3*t^4 + 5116*m^4*s^4*t^4 - 2354*m^2*s^5*t^4 + 447*s^6*t^4 - 144*m^10*t^5 + 780*m^8*s*t^5 - 1879*m^6*s^2*t^5 + 2395*m^4*s^3*t^5 - 1550*m^2*s^4*t^5 + 398*s^5*t^5 + 81*m^8*t^6 - 279*m^6*s*t^6 + 514*m^4*s^2*t^6 - 516*m^2*s^3*t^6 + 199*s^4*t^6 - 30*m^6*t^7 + 48*m^4*s*t^7 - 69*m^2*s^2*t^7 + 51*s^3*t^7 + 5*m^4*t^8 - m^2*s*t^8 + 5*s^2*t^8))/((m^2 - s - t)^3*t))*(Y2) +
  (((-I)*s*(4*m^18 - 36*m^16*s + 144*m^14*s^2 - 336*m^12*s^3 + 504*m^10*s^4 - 504*m^8*s^5 + 336*m^6*s^6 - 144*m^4*s^7 + 36*m^2*s^8 - 4*s^9 - 6*m^16*t + 62*m^14*s*t - 272*m^12*s^2*t + 666*m^10*s^3*t - 1000*m^8*s^4*t + 946*m^6*s^5*t - 552*m^4*s^6*t + 182*m^2*s^7*t - 26*s^8*t - 24*m^14*t^2 + 118*m^12*s*t^2 - 191*m^10*s^2*t^2 + 14*m^8*s^3*t^2 + 334*m^6*s^4*t^2 - 442*m^4*s^5*t^2 + 241*m^2*s^6*t^2 - 50*s^7*t^2 + 85*m^12*t^3 - 428*m^10*s*t^3 + 864*m^8*s^2*t^3 - 855*m^6*s^3*t^3 + 382*m^4*s^4*t^3 - 25*m^2*s^5*t^3 - 23*s^6*t^3 - 110*m^10*t^4 + 464*m^8*s*t^4 - 781*m^6*s^2*t^4 + 650*m^4*s^3*t^4 - 255*m^2*s^4*t^4 + 32*s^5*t^4 + 79*m^8*t^5 - 240*m^6*s*t^5 + 286*m^4*s^2*t^5 - 169*m^2*s^3*t^5 + 40*s^4*t^5 - 33*m^6*t^6 + 56*m^4*s*t^6 - 37*m^2*s^2*t^6 + 14*s^3*t^6 + 6*m^4*t^7 - 3*m^2*s*t^7 + s^2*t^7))/((m^2 - s)*(m^2 - s - t)^2*t))*(Y4) +
  (((I/2)*(12*m^20 - 108*m^18*s + 432*m^16*s^2 - 1008*m^14*s^3 + 1512*m^12*s^4 - 1512*m^10*s^5 + 1008*m^8*s^6 - 432*m^6*s^7 + 108*m^4*s^8 - 12*m^2*s^9 - 52*m^18*t + 448*m^16*s*t - 1692*m^14*s^2*t + 3668*m^12*s^3*t - 5012*m^10*s^4*t + 4452*m^8*s^5*t - 2548*m^6*s^6*t + 892*m^4*s^7*t - 168*m^2*s^8*t + 12*s^9*t + 104*m^16*t^2 - 858*m^14*s*t^2 + 3048*m^12*s^2*t^2 - 6084*m^10*s^3*t^2 + 7450*m^8*s^4*t^2 - 5714*m^6*s^5*t^2 + 2668*m^4*s^6*t^2 - 688*m^2*s^7*t^2 + 74*s^8*t^2 - 115*m^14*t^3 + 919*m^12*s*t^3 - 3088*m^10*s^2*t^3 + 5654*m^8*s^3*t^3 - 6090*m^6*s^4*t^3 + 3856*m^4*s^5*t^3 - 1327*m^2*s^6*t^3 + 191*s^7*t^3 + 79*m^12*t^4 - 600*m^10*s*t^4 + 1904*m^8*s^2*t^4 - 3172*m^6*s^3*t^4 + 2904*m^4*s^4*t^4 - 1382*m^2*s^5*t^4 + 267*s^6*t^4 - 39*m^10*t^5 + 245*m^8*s*t^5 - 728*m^6*s^2*t^5 + 1098*m^4*s^3*t^5 - 794*m^2*s^4*t^5 + 218*s^5*t^5 + 17*m^8*t^6 - 58*m^6*s*t^6 + 169*m^4*s^2*t^6 - 233*m^2*s^3*t^6 + 104*s^4*t^6 - 6*m^6*t^7 + 4*m^4*s*t^7 - 25*m^2*s^2*t^7 + 27*s^3*t^7 + m^4*t^8 + m^2*s*t^8 + 3*s^2*t^8))/(m^2 - s - t)^3)*(1);

(* N63; extra denominators: C *)
N63 =
  ((-16*I)*(m^2 - s - t)^2)*(X1^5) +
  ((16*I)*(m^2 - s - t)*(s + t))*(X1^4*X3) +
  (((16*I)*s*(m^2 - s - t)^2)/t)*(X1^4*X4) +
  ((80*I)*(m^2 - s - t)^2)*(X1^4*Y1) +
  (((-16*I)*(m^12 - 4*m^10*s + 6*m^8*s^2 - 4*m^6*s^3 + m^4*s^4 + m^8*s*t - 2*m^6*s^2*t + m^4*s^3*t + 6*s^5*t + m^8*t^2 - 2*m^6*s*t^2 + m^4*s^2*t^2 - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(X1^4*Y2) +
  ((-16*I)*(m^2 - s - t)*(s + t))*(X1^4*Y3) +
  (((-16*I)*s*(m^2 - s - t)^2)/t)*(X1^4*Y4) +
  (((8*I)*(m^2 - s - t)*(6*m^12 - 24*m^10*s + 36*m^8*s^2 - 24*m^6*s^3 + 6*m^4*s^4 - 10*m^10*t + 31*m^8*s*t - 32*m^6*s^2*t + 11*m^4*s^3*t + 6*s^5*t + 6*m^8*t^2 - 12*m^6*s*t^2 + 6*m^4*s^2*t^2 - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(X1^4) +
  ((16*I)*m^2*(m^2 - s - t))*(X1^3*X3^2) +
  (((-16*I)*s*(m^2 - s - t)*(s + t))/t)*(X1^3*X3*X4) +
  ((-64*I)*(m^2 - s - t)*(s + t))*(X1^3*X3*Y1) +
  (((-16*I)*(6*m^2*s^5 - 6*s^6 + m^10*t - m^8*s*t + 10*s^5*t - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(X1^3*X3*Y2) +
  ((-32*I)*m^2*(m^2 - s - t))*(X1^3*X3*Y3) +
  (((16*I)*s*(m^2 - s - t)*(s + t))/t)*(X1^3*X3*Y4) +
  (((8*I)*(m^2 - s - t)*(m^12 - 8*m^10*s + 18*m^8*s^2 - 16*m^6*s^3 + 5*m^4*s^4 + 6*m^2*s^5 - 6*s^6 - 6*m^10*t + 23*m^8*s*t - 27*m^6*s^2*t + 10*m^4*s^3*t + 10*s^5*t + 5*m^8*t^2 - 10*m^6*s*t^2 + 5*m^4*s^2*t^2 - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(X1^3*X3) +
  (((-64*I)*s*(m^2 - s - t)^2)/t)*(X1^3*X4*Y1) +
  (((-16*I)*s*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 17*m^14*t + 86*m^12*s*t - 175*m^10*s^2*t + 179*m^8*s^3*t - 92*m^6*s^4*t + 19*m^4*s^5*t - 2*m^12*t^2 - 3*m^10*s*t^2 + 26*m^8*s^2*t^2 - 36*m^6*s^3*t^2 + 16*m^4*s^4*t^2 - m^2*s^5*t^2 + 13*m^10*t^3 - 36*m^8*s*t^3 + 33*m^6*s^2*t^3 - 16*m^4*s^3*t^3 + 6*m^2*s^4*t^3 - 7*m^8*t^4 + 16*m^6*s*t^4 - 11*m^4*s^2*t^4 + 8*m^2*s^3*t^4 - s^4*t^4 + m^6*t^5 - 2*m^4*s*t^5 + m^2*s^2*t^5 - s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^3*X4*Y2) +
  (((16*I)*s*(m^2 - s - t)*(s + t))/t)*(X1^3*X4*Y3) +
  (((4*I)*s*(m^2 - s - t)*(16*m^18 - 96*m^16*s + 240*m^14*s^2 - 320*m^12*s^3 + 240*m^10*s^4 - 96*m^8*s^5 + 16*m^6*s^6 - 42*m^16*t + 262*m^14*s*t - 689*m^12*s^2*t + 985*m^10*s^3*t - 820*m^8*s^4*t + 392*m^6*s^5*t - 97*m^4*s^6*t + 9*m^2*s^7*t + 12*m^14*t^2 - 106*m^12*s*t^2 + 334*m^10*s^2*t^2 - 516*m^8*s^3*t^2 + 424*m^6*s^4*t^2 - 178*m^4*s^5*t^2 + 30*m^2*s^6*t^2 + 18*m^12*t^3 - 42*m^10*s*t^3 + 72*m^6*s^3*t^3 - 66*m^4*s^4*t^3 + 18*m^2*s^5*t^3 - 14*m^10*t^4 + 38*m^8*s*t^4 - 34*m^6*s^2*t^4 + 14*m^4*s^3*t^4 - 6*m^2*s^4*t^4 + 2*s^5*t^4 + 2*m^8*t^5 - 6*m^6*s*t^5 + 7*m^4*s^2*t^5 - 3*m^2*s^3*t^5 + 2*s^4*t^5))/(m^2*(m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^3*X4) +
  ((-160*I)*(m^2 - s - t)^2)*(X1^3*Y1^2) +
  (((64*I)*(m^12 - 4*m^10*s + 6*m^8*s^2 - 4*m^6*s^3 + m^4*s^4 + m^8*s*t - 2*m^6*s^2*t + m^4*s^3*t + 6*s^5*t + m^8*t^2 - 2*m^6*s*t^2 + m^4*s^2*t^2 - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(X1^3*Y1*Y2) +
  ((64*I)*(m^2 - s - t)*(s + t))*(X1^3*Y1*Y3) +
  (((64*I)*s*(m^2 - s - t)^2)/t)*(X1^3*Y1*Y4) +
  (((-32*I)*(m^2 - s - t)*(6*m^12 - 24*m^10*s + 36*m^8*s^2 - 24*m^6*s^3 + 6*m^4*s^4 - 10*m^10*t + 31*m^8*s*t - 32*m^6*s^2*t + 11*m^4*s^3*t + 6*s^5*t + 6*m^8*t^2 - 12*m^6*s*t^2 + 6*m^4*s^2*t^2 - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(X1^3*Y1) +
  (((-16*I)*(m^12 - 4*m^10*s + 6*m^8*s^2 - 4*m^6*s^3 + 2*m^4*s^4 - 6*m^2*s^4*t - 6*s^5*t + 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(X1^3*Y2^2) +
  (((16*I)*(6*m^2*s^5 - 6*s^6 + m^10*t - m^8*s*t + 10*s^5*t - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(X1^3*Y2*Y3) +
  (((16*I)*s*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 17*m^14*t + 86*m^12*s*t - 175*m^10*s^2*t + 179*m^8*s^3*t - 92*m^6*s^4*t + 19*m^4*s^5*t - 2*m^12*t^2 - 3*m^10*s*t^2 + 26*m^8*s^2*t^2 - 36*m^6*s^3*t^2 + 16*m^4*s^4*t^2 - m^2*s^5*t^2 + 13*m^10*t^3 - 36*m^8*s*t^3 + 33*m^6*s^2*t^3 - 16*m^4*s^3*t^3 + 6*m^2*s^4*t^3 - 7*m^8*t^4 + 16*m^6*s*t^4 - 11*m^4*s^2*t^4 + 8*m^2*s^3*t^4 - s^4*t^4 + m^6*t^5 - 2*m^4*s*t^5 + m^2*s^2*t^5 - s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^3*Y2*Y4) +
  (((8*I)*(6*m^14 - 30*m^12*s + 60*m^10*s^2 - 61*m^8*s^3 + 32*m^6*s^4 - 7*m^4*s^5 - 7*m^12*t + 32*m^10*s*t - 63*m^8*s^2*t + 79*m^6*s^3*t - 70*m^4*s^4*t + 21*m^2*s^5*t + 6*s^6*t + 7*m^10*t^2 - 24*m^8*s*t^2 + 27*m^6*s^2*t^2 - 22*m^4*s^3*t^2 + 20*m^2*s^4*t^2 - 10*s^5*t^2 - 5*m^8*t^3 + 10*m^6*s*t^3 - 5*m^4*s^2*t^3 + 4*s^4*t^3))/(m^4*(m^2 - s)^2))*(X1^3*Y2) +
  ((16*I)*m^2*(m^2 - s - t))*(X1^3*Y3^2) +
  (((-16*I)*s*(m^2 - s - t)*(s + t))/t)*(X1^3*Y3*Y4) +
  (((-8*I)*(m^2 - s - t)*(m^12 - 8*m^10*s + 18*m^8*s^2 - 16*m^6*s^3 + 5*m^4*s^4 + 6*m^2*s^5 - 6*s^6 - 6*m^10*t + 23*m^8*s*t - 27*m^6*s^2*t + 10*m^4*s^3*t + 10*s^5*t + 5*m^8*t^2 - 10*m^6*s*t^2 + 5*m^4*s^2*t^2 - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(X1^3*Y3) +
  (((-4*I)*s*(m^2 - s - t)*(16*m^16 - 80*m^14*s + 160*m^12*s^2 - 160*m^10*s^3 + 80*m^8*s^4 - 16*m^6*s^5 - 42*m^14*t + 220*m^12*s*t - 469*m^10*s^2*t + 516*m^8*s^3*t - 304*m^6*s^4*t + 88*m^4*s^5*t - 9*m^2*s^6*t + 12*m^12*t^2 - 94*m^10*s*t^2 + 241*m^8*s^2*t^2 - 277*m^6*s^3*t^2 + 147*m^4*s^4*t^2 - 29*m^2*s^5*t^2 + 18*m^10*t^3 - 24*m^8*s*t^3 - 27*m^6*s^2*t^3 + 48*m^4*s^3*t^3 - 15*m^2*s^4*t^3 - 14*m^8*t^4 + 24*m^6*s*t^4 - 7*m^4*s^2*t^4 + 7*m^2*s^3*t^4 - 2*s^4*t^4 + 2*m^6*t^5 - 4*m^4*s*t^5 + 2*m^2*s^2*t^5 - 2*s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^3*Y4) +
  (((-4*I)*(15*m^16 - 90*m^14*s + 225*m^12*s^2 - 300*m^10*s^3 + 225*m^8*s^4 - 90*m^6*s^5 + 15*m^4*s^6 - 51*m^14*t + 259*m^12*s*t - 535*m^10*s^2*t + 583*m^8*s^3*t - 363*m^6*s^4*t + 128*m^4*s^5*t - 21*m^2*s^6*t + 70*m^12*t^2 - 291*m^10*s*t^2 + 461*m^8*s^2*t^2 - 362*m^6*s^3*t^2 + 154*m^4*s^4*t^2 - 49*m^2*s^5*t^2 + 12*s^6*t^2 - 51*m^10*t^3 + 157*m^8*s*t^3 - 161*m^6*s^2*t^3 + 67*m^4*s^3*t^3 + 2*m^2*s^4*t^3 + 4*s^5*t^3 + 15*m^8*t^4 - 30*m^6*s*t^4 + 15*m^4*s^2*t^4 - 8*s^4*t^4))/(m^4*(m^2 - s)^2))*(X1^3) +
  (((-16*I)*m^2*s*(m^2 - s - t))/t)*(X1^2*X3^2*X4) +
  ((-48*I)*m^2*(m^2 - s - t))*(X1^2*X3^2*Y1) +
  (((-16*I)*s*(m^10 - 2*m^8*s + m^6*s^2 + 4*m^4*s^3 + 2*m^2*s^4 - 6*s^5 + m^6*s*t + 4*s^4*t))/(m^4*(m^2 - s)^2))*(X1^2*X3^2*Y2) +
  (((16*I)*m^2*s*(m^2 - s - t))/t)*(X1^2*X3^2*Y4) +
  (((-8*I)*(m^2 - s - t)*(5*m^12 - 16*m^10*s + 17*m^8*s^2 - 6*m^6*s^3 - 4*m^4*s^4 - 2*m^2*s^5 + 6*s^6 - 4*m^10*t + 8*m^8*s*t - 5*m^6*s^2*t - 4*s^5*t))/(m^4*(m^2 - s)^2))*(X1^2*X3^2) +
  (((48*I)*s*(m^2 - s - t)*(s + t))/t)*(X1^2*X3*X4*Y1) +
  (((-16*I)*s*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 24*m^14*t + 113*m^12*s*t - 213*m^10*s^2*t + 201*m^8*s^3*t - 95*m^6*s^4*t + 18*m^4*s^5*t + 21*m^12*t^2 - 86*m^10*s*t^2 + 138*m^8*s^2*t^2 - 104*m^6*s^3*t^2 + 33*m^4*s^4*t^2 - 2*m^2*s^5*t^2 - 8*m^10*t^3 + 27*m^8*s*t^3 - 33*m^6*s^2*t^3 + 13*m^4*s^3*t^3 + s^5*t^3 + m^8*t^4 - 3*m^6*s*t^4 + 3*m^4*s^2*t^4 + 5*m^2*s^3*t^4 - s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*X3*X4*Y2) +
  (((32*I)*m^2*s*(m^2 - s - t))/t)*(X1^2*X3*X4*Y3) +
  (((8*I)*s*(m^2 - s - t)*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 25*m^14*t + 122*m^12*s*t - 243*m^10*s^2*t + 251*m^8*s^3*t - 140*m^6*s^4*t + 39*m^4*s^5*t - 4*m^2*s^6*t + 27*m^12*t^2 - 119*m^10*s*t^2 + 213*m^8*s^2*t^2 - 191*m^6*s^3*t^2 + 84*m^4*s^4*t^2 - 14*m^2*s^5*t^2 - 12*m^10*t^3 + 49*m^8*s*t^3 - 77*m^6*s^2*t^3 + 51*m^4*s^3*t^3 - 12*m^2*s^4*t^3 + s^5*t^3 + m^8*t^4 - 7*m^6*s*t^4 + 11*m^4*s^2*t^4 + m^2*s^3*t^4 - s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*X3*X4) +
  ((96*I)*(m^2 - s - t)*(s + t))*(X1^2*X3*Y1^2) +
  (((48*I)*(6*m^2*s^5 - 6*s^6 + m^10*t - m^8*s*t + 10*s^5*t - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(X1^2*X3*Y1*Y2) +
  ((96*I)*m^2*(m^2 - s - t))*(X1^2*X3*Y1*Y3) +
  (((-48*I)*s*(m^2 - s - t)*(s + t))/t)*(X1^2*X3*Y1*Y4) +
  (((-24*I)*(m^2 - s - t)*(m^12 - 8*m^10*s + 18*m^8*s^2 - 16*m^6*s^3 + 5*m^4*s^4 + 6*m^2*s^5 - 6*s^6 - 6*m^10*t + 23*m^8*s*t - 27*m^6*s^2*t + 10*m^4*s^3*t + 10*s^5*t + 5*m^8*t^2 - 10*m^6*s*t^2 + 5*m^4*s^2*t^2 - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(X1^2*X3*Y1) +
  (((32*I)*s^4*(m^4 - 3*m^2*s + 5*m^2*t + 3*s*t - 2*t^2))/(m^4*(m^2 - s)^2))*(X1^2*X3*Y2^2) +
  (((32*I)*s*(m^10 - 2*m^8*s + m^6*s^2 + 4*m^4*s^3 + 2*m^2*s^4 - 6*s^5 + m^6*s*t + 4*s^4*t))/(m^4*(m^2 - s)^2))*(X1^2*X3*Y2*Y3) +
  (((16*I)*s*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 24*m^14*t + 113*m^12*s*t - 213*m^10*s^2*t + 201*m^8*s^3*t - 95*m^6*s^4*t + 18*m^4*s^5*t + 21*m^12*t^2 - 86*m^10*s*t^2 + 138*m^8*s^2*t^2 - 104*m^6*s^3*t^2 + 33*m^4*s^4*t^2 - 2*m^2*s^5*t^2 - 8*m^10*t^3 + 27*m^8*s*t^3 - 33*m^6*s^2*t^3 + 13*m^4*s^3*t^3 + s^5*t^3 + m^8*t^4 - 3*m^6*s*t^4 + 3*m^4*s^2*t^4 + 5*m^2*s^3*t^4 - s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*X3*Y2*Y4) +
  (((8*I)*(-9*m^10*s^2 + 44*m^8*s^3 - 88*m^6*s^4 + 80*m^4*s^5 - 27*m^2*s^6 + 4*m^12*t - 7*m^10*s*t - 7*m^8*s^2*t + 28*m^6*s^3*t - 41*m^4*s^4*t + 9*m^2*s^5*t + 18*s^6*t - 4*m^10*t^2 + 3*m^8*s*t^2 + m^6*s^2*t^2 - 12*m^4*s^3*t^2 + 20*m^2*s^4*t^2 - 18*s^5*t^2 + 4*s^4*t^3))/(m^4*(m^2 - s)^2))*(X1^2*X3*Y2) +
  (((-32*I)*m^2*s*(m^2 - s - t))/t)*(X1^2*X3*Y3*Y4) +
  (((16*I)*(m^2 - s - t)*(5*m^12 - 16*m^10*s + 17*m^8*s^2 - 6*m^6*s^3 - 4*m^4*s^4 - 2*m^2*s^5 + 6*s^6 - 4*m^10*t + 8*m^8*s*t - 5*m^6*s^2*t - 4*s^5*t))/(m^4*(m^2 - s)^2))*(X1^2*X3*Y3) +
  (((-4*I)*s*(m^2 - s - t)*(16*m^16 - 80*m^14*s + 160*m^12*s^2 - 160*m^10*s^3 + 80*m^8*s^4 - 16*m^6*s^5 - 50*m^14*t + 244*m^12*s*t - 485*m^10*s^2*t + 500*m^8*s^3*t - 280*m^6*s^4*t + 80*m^4*s^5*t - 9*m^2*s^6*t + 54*m^12*t^2 - 238*m^10*s*t^2 + 423*m^8*s^2*t^2 - 379*m^6*s^3*t^2 + 171*m^4*s^4*t^2 - 31*m^2*s^5*t^2 - 24*m^10*t^3 + 98*m^8*s*t^3 - 151*m^6*s^2*t^3 + 102*m^4*s^3*t^3 - 27*m^2*s^4*t^3 + 2*s^5*t^3 + 2*m^8*t^4 - 14*m^6*s*t^4 + 21*m^4*s^2*t^4 + m^2*s^3*t^4 - 2*s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*X3*Y4) +
  (((-4*I)*(21*m^16 - 117*m^14*s + 270*m^12*s^2 - 310*m^10*s^3 + 146*m^8*s^4 + 36*m^6*s^5 - 65*m^4*s^6 + 19*m^2*s^7 - 74*m^14*t + 359*m^12*s*t - 712*m^10*s^2*t + 721*m^8*s^3*t - 370*m^6*s^4*t + 62*m^4*s^5*t + 26*m^2*s^6*t - 12*s^7*t + 100*m^12*t^2 - 412*m^10*s*t^2 + 651*m^8*s^2*t^2 - 501*m^6*s^3*t^2 + 200*m^4*s^4*t^2 - 58*m^2*s^5*t^2 + 8*s^6*t^2 - 66*m^10*t^3 + 213*m^8*s*t^3 - 234*m^6*s^2*t^3 + 110*m^4*s^3*t^3 - 9*m^2*s^4*t^3 + 12*s^5*t^3 + 19*m^8*t^4 - 43*m^6*s*t^4 + 29*m^4*s^2*t^4 - 5*m^2*s^3*t^4 - 8*s^4*t^4 - m^6*t^5 + 2*m^4*s*t^5 - m^2*s^2*t^5))/(m^4*(m^2 - s)^2))*(X1^2*X3) +
  (((96*I)*s*(m^2 - s - t)^2)/t)*(X1^2*X4*Y1^2) +
  (((48*I)*s*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 17*m^14*t + 86*m^12*s*t - 175*m^10*s^2*t + 179*m^8*s^3*t - 92*m^6*s^4*t + 19*m^4*s^5*t - 2*m^12*t^2 - 3*m^10*s*t^2 + 26*m^8*s^2*t^2 - 36*m^6*s^3*t^2 + 16*m^4*s^4*t^2 - m^2*s^5*t^2 + 13*m^10*t^3 - 36*m^8*s*t^3 + 33*m^6*s^2*t^3 - 16*m^4*s^3*t^3 + 6*m^2*s^4*t^3 - 7*m^8*t^4 + 16*m^6*s*t^4 - 11*m^4*s^2*t^4 + 8*m^2*s^3*t^4 - s^4*t^4 + m^6*t^5 - 2*m^4*s*t^5 + m^2*s^2*t^5 - s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*X4*Y1*Y2) +
  (((-48*I)*s*(m^2 - s - t)*(s + t))/t)*(X1^2*X4*Y1*Y3) +
  (((-12*I)*s*(m^2 - s - t)*(16*m^18 - 96*m^16*s + 240*m^14*s^2 - 320*m^12*s^3 + 240*m^10*s^4 - 96*m^8*s^5 + 16*m^6*s^6 - 42*m^16*t + 262*m^14*s*t - 689*m^12*s^2*t + 985*m^10*s^3*t - 820*m^8*s^4*t + 392*m^6*s^5*t - 97*m^4*s^6*t + 9*m^2*s^7*t + 12*m^14*t^2 - 106*m^12*s*t^2 + 334*m^10*s^2*t^2 - 516*m^8*s^3*t^2 + 424*m^6*s^4*t^2 - 178*m^4*s^5*t^2 + 30*m^2*s^6*t^2 + 18*m^12*t^3 - 42*m^10*s*t^3 + 72*m^6*s^3*t^3 - 66*m^4*s^4*t^3 + 18*m^2*s^5*t^3 - 14*m^10*t^4 + 38*m^8*s*t^4 - 34*m^6*s^2*t^4 + 14*m^4*s^3*t^4 - 6*m^2*s^4*t^4 + 2*s^5*t^4 + 2*m^8*t^5 - 6*m^6*s*t^5 + 7*m^4*s^2*t^5 - 3*m^2*s^3*t^5 + 2*s^4*t^5))/(m^2*(m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*X4*Y1) +
  (((16*I)*s*(8*m^20 - 56*m^18*s + 168*m^16*s^2 - 280*m^14*s^3 + 280*m^12*s^4 - 168*m^10*s^5 + 56*m^8*s^6 - 8*m^6*s^7 - 40*m^18*t + 240*m^16*s*t - 616*m^14*s^2*t + 880*m^12*s^3*t - 760*m^10*s^4*t + 400*m^8*s^5*t - 120*m^6*s^6*t + 16*m^4*s^7*t + 70*m^16*t^2 - 358*m^14*s*t^2 + 760*m^12*s^2*t^2 - 858*m^10*s^3*t^2 + 542*m^8*s^4*t^2 - 178*m^6*s^5*t^2 + 20*m^4*s^6*t^2 + 2*m^2*s^7*t^2 - 51*m^14*t^3 + 221*m^12*s*t^3 - 382*m^10*s^2*t^3 + 334*m^8*s^3*t^3 - 134*m^6*s^4*t^3 + m^4*s^5*t^3 + 11*m^2*s^6*t^3 + 17*m^12*t^4 - 61*m^10*s*t^4 + 82*m^8*s^2*t^4 - 65*m^6*s^3*t^4 + 2*m^4*s^4*t^4 + 15*m^2*s^5*t^4 - 2*m^10*t^5 + 6*m^8*s*t^5 - 6*m^6*s^2*t^5 + 11*m^4*s^3*t^5 + 8*m^2*s^4*t^5 - s^5*t^5 - m^2*s^3*t^6 - s^4*t^6))/(m^2*(m^2 - s)^2*(m^2 + s)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*X4*Y2^2) +
  (((16*I)*s*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 24*m^14*t + 113*m^12*s*t - 213*m^10*s^2*t + 201*m^8*s^3*t - 95*m^6*s^4*t + 18*m^4*s^5*t + 21*m^12*t^2 - 86*m^10*s*t^2 + 138*m^8*s^2*t^2 - 104*m^6*s^3*t^2 + 33*m^4*s^4*t^2 - 2*m^2*s^5*t^2 - 8*m^10*t^3 + 27*m^8*s*t^3 - 33*m^6*s^2*t^3 + 13*m^4*s^3*t^3 + s^5*t^3 + m^8*t^4 - 3*m^6*s*t^4 + 3*m^4*s^2*t^4 + 5*m^2*s^3*t^4 - s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*X4*Y2*Y3) +
  (((-4*I)*s*(40*m^26 - 352*m^24*s + 1368*m^22*s^2 - 3072*m^20*s^3 + 4368*m^18*s^4 - 4032*m^16*s^5 + 2352*m^14*s^6 - 768*m^12*s^7 + 72*m^10*s^8 + 32*m^8*s^9 - 8*m^6*s^10 - 244*m^24*t + 1884*m^22*s*t - 6368*m^20*s^2*t + 12272*m^18*s^3*t - 14616*m^16*s^4*t + 10696*m^14*s^5*t - 4144*m^12*s^6*t + 48*m^10*s^7*t + 748*m^8*s^8*t - 324*m^6*s^9*t + 48*m^4*s^10*t + 516*m^22*t^2 - 3472*m^20*s*t^2 + 9792*m^18*s^2*t^2 - 14788*m^16*s^3*t^2 + 12404*m^14*s^4*t^2 - 4916*m^12*s^5*t^2 - 228*m^10*s^6*t^2 + 948*m^8*s^7*t^2 - 232*m^6*s^8*t^2 - 44*m^4*s^9*t^2 + 20*m^2*s^10*t^2 - 396*m^20*t^3 + 2618*m^18*s*t^3 - 6657*m^16*s^2*t^3 + 7835*m^14*s^3*t^3 - 3257*m^12*s^4*t^3 - 1561*m^10*s^5*t^3 + 1749*m^8*s^6*t^3 - 87*m^6*s^7*t^3 - 335*m^4*s^8*t^3 + 91*m^2*s^9*t^3 + 74*m^18*t^4 - 806*m^16*s*t^4 + 2314*m^14*s^2*t^4 - 2324*m^12*s^3*t^4 - 136*m^10*s^4*t^4 + 1626*m^8*s^5*t^4 - 678*m^6*s^6*t^4 - 192*m^4*s^7*t^4 + 122*m^2*s^8*t^4 + 64*m^16*t^5 + 8*m^14*s*t^5 - 506*m^12*s^2*t^5 + 584*m^10*s^3*t^5 + 218*m^8*s^4*t^5 - 512*m^6*s^5*t^5 + 98*m^4*s^6*t^5 + 48*m^2*s^7*t^5 - 2*s^8*t^5 - 40*m^14*t^6 + 44*m^12*s*t^6 + 106*m^10*s^2*t^6 - 118*m^8*s^3*t^6 - 56*m^6*s^4*t^6 + 76*m^4*s^5*t^6 - 10*m^2*s^6*t^6 - 2*s^7*t^6 + 6*m^12*t^7 - 6*m^10*s*t^7 - 13*m^8*s^2*t^7 + 9*m^6*s^3*t^7 + 3*m^4*s^4*t^7 - 7*m^2*s^5*t^7))/(m^2*(m^2 - s)^3*(m^2 + s)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*X4*Y2) +
  (((-16*I)*m^2*s*(m^2 - s - t))/t)*(X1^2*X4*Y3^2) +
  (((-8*I)*s*(m^2 - s - t)*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 25*m^14*t + 122*m^12*s*t - 243*m^10*s^2*t + 251*m^8*s^3*t - 140*m^6*s^4*t + 39*m^4*s^5*t - 4*m^2*s^6*t + 27*m^12*t^2 - 119*m^10*s*t^2 + 213*m^8*s^2*t^2 - 191*m^6*s^3*t^2 + 84*m^4*s^4*t^2 - 14*m^2*s^5*t^2 - 12*m^10*t^3 + 49*m^8*s*t^3 - 77*m^6*s^2*t^3 + 51*m^4*s^3*t^3 - 12*m^2*s^4*t^3 + s^5*t^3 + m^8*t^4 - 7*m^6*s*t^4 + 11*m^4*s^2*t^4 + m^2*s^3*t^4 - s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*X4*Y3) +
  (((4*I)*s*(14*m^34 - 178*m^32*s + 1036*m^30*s^2 - 3642*m^28*s^3 + 8580*m^26*s^4 - 14170*m^24*s^5 + 16588*m^22*s^6 - 13442*m^20*s^7 + 6864*m^18*s^8 - 1430*m^16*s^9 - 572*m^14*s^10 + 338*m^12*s^11 + 156*m^10*s^12 - 222*m^8*s^13 + 100*m^6*s^14 - 22*m^4*s^15 + 2*m^2*s^16 - 72*m^32*t + 874*m^30*s*t - 4893*m^28*s^2*t + 16567*m^26*s^3*t - 37342*m^24*s^4*t + 57960*m^22*s^5*t - 61423*m^20*s^6*t + 41361*m^18*s^7*t - 12924*m^16*s^8*t - 3486*m^14*s^9*t + 4181*m^12*s^10*t + 249*m^10*s^11*t - 1918*m^8*s^12*t + 1132*m^6*s^13*t - 297*m^4*s^14*t + 31*m^2*s^15*t + 119*m^30*t^2 - 1288*m^28*s*t^2 + 6730*m^26*s^2*t^2 - 22173*m^24*s^3*t^2 + 49792*m^22*s^4*t^2 - 76855*m^20*s^5*t^2 + 78237*m^18*s^6*t^2 - 45426*m^16*s^7*t^2 + 5103*m^14*s^8*t^2 + 11386*m^12*s^9*t^2 - 5204*m^10*s^10*t^2 - 2689*m^8*s^11*t^2 + 3306*m^6*s^12*t^2 - 1195*m^4*s^13*t^2 + 157*m^2*s^14*t^2 - 11*m^28*t^3 + 380*m^26*s*t^3 - 2721*m^24*s^2*t^3 + 10852*m^22*s^3*t^3 - 28680*m^20*s^4*t^3 + 50012*m^18*s^5*t^3 - 53186*m^16*s^6*t^3 + 26832*m^14*s^7*t^3 + 4517*m^12*s^8*t^3 - 11940*m^10*s^9*t^3 + 2179*m^8*s^10*t^3 + 3596*m^6*s^11*t^3 - 2226*m^4*s^12*t^3 + 396*m^2*s^13*t^3 - 79*m^26*t^4 + 272*m^24*s*t^4 - 372*m^22*s^2*t^4 - 453*m^20*s^3*t^4 + 6125*m^18*s^4*t^4 - 18588*m^16*s^5*t^4 + 24392*m^14*s^6*t^4 - 10646*m^12*s^7*t^4 - 6373*m^10*s^8*t^4 + 6884*m^8*s^9*t^4 + 316*m^6*s^10*t^4 - 2045*m^4*s^11*t^4 + 567*m^2*s^12*t^4 - 84*m^24*t^5 + 445*m^22*s*t^5 - 224*m^20*s^2*t^5 - 2487*m^18*s^3*t^5 + 3632*m^16*s^4*t^5 + 3972*m^14*s^5*t^5 - 10936*m^12*s^6*t^5 + 4356*m^10*s^7*t^5 + 4164*m^8*s^8*t^5 - 2825*m^6*s^9*t^5 - 456*m^4*s^10*t^5 + 443*m^2*s^11*t^5 + 234*m^22*t^6 - 1010*m^20*s*t^6 + 865*m^18*s^2*t^6 + 2790*m^16*s^3*t^6 - 5001*m^14*s^4*t^6 - 1383*m^12*s^5*t^6 + 6551*m^10*s^6*t^6 - 1701*m^8*s^7*t^6 - 2465*m^6*s^8*t^6 + 1049*m^4*s^9*t^6 + 72*m^2*s^10*t^6 - s^11*t^6 - 197*m^20*t^7 + 769*m^18*s*t^7 - 546*m^16*s^2*t^7 - 2172*m^14*s^3*t^7 + 2929*m^12*s^4*t^7 + 1756*m^10*s^5*t^7 - 3407*m^8*s^6*t^7 - 108*m^6*s^7*t^7 + 1224*m^4*s^8*t^7 - 245*m^2*s^9*t^7 - 3*s^10*t^7 + 83*m^18*t^8 - 333*m^16*s*t^8 + 180*m^14*s^2*t^8 + 1144*m^12*s^3*t^8 - 899*m^10*s^4*t^8 - 1278*m^8*s^5*t^8 + 948*m^6*s^6*t^8 + 486*m^4*s^7*t^8 - 296*m^2*s^8*t^8 - 3*s^9*t^8 - 16*m^16*t^9 + 97*m^14*s*t^9 - 35*m^12*s^2*t^9 - 394*m^10*s^3*t^9 + 79*m^8*s^4*t^9 + 459*m^6*s^5*t^9 - 27*m^4*s^6*t^9 - 162*m^2*s^7*t^9 - s^8*t^9 + m^14*t^10 - 17*m^12*s*t^10 + 6*m^10*s^2*t^10 + 86*m^8*s^3*t^10 + 37*m^6*s^4*t^10 - 69*m^4*s^5*t^10 - 44*m^2*s^6*t^10 + m^10*s*t^11 - 2*m^8*s^2*t^11 - 12*m^6*s^3*t^11 - 14*m^4*s^4*t^11 - 5*m^2*s^5*t^11))/(m^2*(m^2 - s)^3*(m^2 + s)^3*t^3*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1^2*X4) +
  ((160*I)*(m^2 - s - t)^2)*(X1^2*Y1^3) +
  (((-96*I)*(m^12 - 4*m^10*s + 6*m^8*s^2 - 4*m^6*s^3 + m^4*s^4 + m^8*s*t - 2*m^6*s^2*t + m^4*s^3*t + 6*s^5*t + m^8*t^2 - 2*m^6*s*t^2 + m^4*s^2*t^2 - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(X1^2*Y1^2*Y2) +
  ((-96*I)*(m^2 - s - t)*(s + t))*(X1^2*Y1^2*Y3) +
  (((-96*I)*s*(m^2 - s - t)^2)/t)*(X1^2*Y1^2*Y4) +
  (((48*I)*(m^2 - s - t)*(6*m^12 - 24*m^10*s + 36*m^8*s^2 - 24*m^6*s^3 + 6*m^4*s^4 - 10*m^10*t + 31*m^8*s*t - 32*m^6*s^2*t + 11*m^4*s^3*t + 6*s^5*t + 6*m^8*t^2 - 12*m^6*s*t^2 + 6*m^4*s^2*t^2 - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(X1^2*Y1^2) +
  (((48*I)*(m^12 - 4*m^10*s + 6*m^8*s^2 - 4*m^6*s^3 + 2*m^4*s^4 - 6*m^2*s^4*t - 6*s^5*t + 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(X1^2*Y1*Y2^2) +
  (((-48*I)*(6*m^2*s^5 - 6*s^6 + m^10*t - m^8*s*t + 10*s^5*t - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(X1^2*Y1*Y2*Y3) +
  (((-48*I)*s*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 17*m^14*t + 86*m^12*s*t - 175*m^10*s^2*t + 179*m^8*s^3*t - 92*m^6*s^4*t + 19*m^4*s^5*t - 2*m^12*t^2 - 3*m^10*s*t^2 + 26*m^8*s^2*t^2 - 36*m^6*s^3*t^2 + 16*m^4*s^4*t^2 - m^2*s^5*t^2 + 13*m^10*t^3 - 36*m^8*s*t^3 + 33*m^6*s^2*t^3 - 16*m^4*s^3*t^3 + 6*m^2*s^4*t^3 - 7*m^8*t^4 + 16*m^6*s*t^4 - 11*m^4*s^2*t^4 + 8*m^2*s^3*t^4 - s^4*t^4 + m^6*t^5 - 2*m^4*s*t^5 + m^2*s^2*t^5 - s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*Y1*Y2*Y4) +
  (((-24*I)*(6*m^14 - 30*m^12*s + 60*m^10*s^2 - 61*m^8*s^3 + 32*m^6*s^4 - 7*m^4*s^5 - 7*m^12*t + 32*m^10*s*t - 63*m^8*s^2*t + 79*m^6*s^3*t - 70*m^4*s^4*t + 21*m^2*s^5*t + 6*s^6*t + 7*m^10*t^2 - 24*m^8*s*t^2 + 27*m^6*s^2*t^2 - 22*m^4*s^3*t^2 + 20*m^2*s^4*t^2 - 10*s^5*t^2 - 5*m^8*t^3 + 10*m^6*s*t^3 - 5*m^4*s^2*t^3 + 4*s^4*t^3))/(m^4*(m^2 - s)^2))*(X1^2*Y1*Y2) +
  ((-48*I)*m^2*(m^2 - s - t))*(X1^2*Y1*Y3^2) +
  (((48*I)*s*(m^2 - s - t)*(s + t))/t)*(X1^2*Y1*Y3*Y4) +
  (((24*I)*(m^2 - s - t)*(m^12 - 8*m^10*s + 18*m^8*s^2 - 16*m^6*s^3 + 5*m^4*s^4 + 6*m^2*s^5 - 6*s^6 - 6*m^10*t + 23*m^8*s*t - 27*m^6*s^2*t + 10*m^4*s^3*t + 10*s^5*t + 5*m^8*t^2 - 10*m^6*s*t^2 + 5*m^4*s^2*t^2 - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(X1^2*Y1*Y3) +
  (((12*I)*s*(m^2 - s - t)*(16*m^16 - 80*m^14*s + 160*m^12*s^2 - 160*m^10*s^3 + 80*m^8*s^4 - 16*m^6*s^5 - 42*m^14*t + 220*m^12*s*t - 469*m^10*s^2*t + 516*m^8*s^3*t - 304*m^6*s^4*t + 88*m^4*s^5*t - 9*m^2*s^6*t + 12*m^12*t^2 - 94*m^10*s*t^2 + 241*m^8*s^2*t^2 - 277*m^6*s^3*t^2 + 147*m^4*s^4*t^2 - 29*m^2*s^5*t^2 + 18*m^10*t^3 - 24*m^8*s*t^3 - 27*m^6*s^2*t^3 + 48*m^4*s^3*t^3 - 15*m^2*s^4*t^3 - 14*m^8*t^4 + 24*m^6*s*t^4 - 7*m^4*s^2*t^4 + 7*m^2*s^3*t^4 - 2*s^4*t^4 + 2*m^6*t^5 - 4*m^4*s*t^5 + 2*m^2*s^2*t^5 - 2*s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*Y1*Y4) +
  (((12*I)*(15*m^16 - 90*m^14*s + 225*m^12*s^2 - 300*m^10*s^3 + 225*m^8*s^4 - 90*m^6*s^5 + 15*m^4*s^6 - 51*m^14*t + 259*m^12*s*t - 535*m^10*s^2*t + 583*m^8*s^3*t - 363*m^6*s^4*t + 128*m^4*s^5*t - 21*m^2*s^6*t + 70*m^12*t^2 - 291*m^10*s*t^2 + 461*m^8*s^2*t^2 - 362*m^6*s^3*t^2 + 154*m^4*s^4*t^2 - 49*m^2*s^5*t^2 + 12*s^6*t^2 - 51*m^10*t^3 + 157*m^8*s*t^3 - 161*m^6*s^2*t^3 + 67*m^4*s^3*t^3 + 2*m^2*s^4*t^3 + 4*s^5*t^3 + 15*m^8*t^4 - 30*m^6*s*t^4 + 15*m^4*s^2*t^4 - 8*s^4*t^4))/(m^4*(m^2 - s)^2))*(X1^2*Y1) +
  (((-16*I)*(m^10 - 4*m^8*s + 6*m^6*s^2 - 4*m^4*s^3 - 2*m^2*s^4 + 6*s^4*t))/(m^2*(m^2 - s)^2))*(X1^2*Y2^3) +
  (((-32*I)*s^4*(m^4 - 3*m^2*s + 5*m^2*t + 3*s*t - 2*t^2))/(m^4*(m^2 - s)^2))*(X1^2*Y2^2*Y3) +
  (((-16*I)*s*(8*m^20 - 56*m^18*s + 168*m^16*s^2 - 280*m^14*s^3 + 280*m^12*s^4 - 168*m^10*s^5 + 56*m^8*s^6 - 8*m^6*s^7 - 40*m^18*t + 240*m^16*s*t - 616*m^14*s^2*t + 880*m^12*s^3*t - 760*m^10*s^4*t + 400*m^8*s^5*t - 120*m^6*s^6*t + 16*m^4*s^7*t + 70*m^16*t^2 - 358*m^14*s*t^2 + 760*m^12*s^2*t^2 - 858*m^10*s^3*t^2 + 542*m^8*s^4*t^2 - 178*m^6*s^5*t^2 + 20*m^4*s^6*t^2 + 2*m^2*s^7*t^2 - 51*m^14*t^3 + 221*m^12*s*t^3 - 382*m^10*s^2*t^3 + 334*m^8*s^3*t^3 - 134*m^6*s^4*t^3 + m^4*s^5*t^3 + 11*m^2*s^6*t^3 + 17*m^12*t^4 - 61*m^10*s*t^4 + 82*m^8*s^2*t^4 - 65*m^6*s^3*t^4 + 2*m^4*s^4*t^4 + 15*m^2*s^5*t^4 - 2*m^10*t^5 + 6*m^8*s*t^5 - 6*m^6*s^2*t^5 + 11*m^4*s^3*t^5 + 8*m^2*s^4*t^5 - s^5*t^5 - m^2*s^3*t^6 - s^4*t^6))/(m^2*(m^2 - s)^2*(m^2 + s)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*Y2^2*Y4) +
  (((8*I)*(6*m^14 - 30*m^12*s + 57*m^10*s^2 - 46*m^8*s^3 + 11*m^6*s^4 + 2*m^4*s^5 - 6*m^12*t + 24*m^10*s*t - 27*m^8*s^2*t - 19*m^6*s^3*t + 61*m^4*s^4*t - 27*m^2*s^5*t + 12*m^4*s^3*t^2 - 10*m^2*s^4*t^2 + 12*s^5*t^2 - 8*s^4*t^3))/(m^4*(m^2 - s)^2))*(X1^2*Y2^2) +
  (((-16*I)*s*(m^10 - 2*m^8*s + m^6*s^2 + 4*m^4*s^3 + 2*m^2*s^4 - 6*s^5 + m^6*s*t + 4*s^4*t))/(m^4*(m^2 - s)^2))*(X1^2*Y2*Y3^2) +
  (((-16*I)*s*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 24*m^14*t + 113*m^12*s*t - 213*m^10*s^2*t + 201*m^8*s^3*t - 95*m^6*s^4*t + 18*m^4*s^5*t + 21*m^12*t^2 - 86*m^10*s*t^2 + 138*m^8*s^2*t^2 - 104*m^6*s^3*t^2 + 33*m^4*s^4*t^2 - 2*m^2*s^5*t^2 - 8*m^10*t^3 + 27*m^8*s*t^3 - 33*m^6*s^2*t^3 + 13*m^4*s^3*t^3 + s^5*t^3 + m^8*t^4 - 3*m^6*s*t^4 + 3*m^4*s^2*t^4 + 5*m^2*s^3*t^4 - s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*Y2*Y3*Y4) +
  (((-8*I)*(-9*m^10*s^2 + 44*m^8*s^3 - 88*m^6*s^4 + 80*m^4*s^5 - 27*m^2*s^6 + 4*m^12*t - 7*m^10*s*t - 7*m^8*s^2*t + 28*m^6*s^3*t - 41*m^4*s^4*t + 9*m^2*s^5*t + 18*s^6*t - 4*m^10*t^2 + 3*m^8*s*t^2 + m^6*s^2*t^2 - 12*m^4*s^3*t^2 + 20*m^2*s^4*t^2 - 18*s^5*t^2 + 4*s^4*t^3))/(m^4*(m^2 - s)^2))*(X1^2*Y2*Y3) +
  (((4*I)*s*(40*m^26 - 352*m^24*s + 1368*m^22*s^2 - 3072*m^20*s^3 + 4368*m^18*s^4 - 4032*m^16*s^5 + 2352*m^14*s^6 - 768*m^12*s^7 + 72*m^10*s^8 + 32*m^8*s^9 - 8*m^6*s^10 - 244*m^24*t + 1884*m^22*s*t - 6368*m^20*s^2*t + 12272*m^18*s^3*t - 14616*m^16*s^4*t + 10696*m^14*s^5*t - 4144*m^12*s^6*t + 48*m^10*s^7*t + 748*m^8*s^8*t - 324*m^6*s^9*t + 48*m^4*s^10*t + 516*m^22*t^2 - 3472*m^20*s*t^2 + 9792*m^18*s^2*t^2 - 14788*m^16*s^3*t^2 + 12404*m^14*s^4*t^2 - 4916*m^12*s^5*t^2 - 228*m^10*s^6*t^2 + 948*m^8*s^7*t^2 - 232*m^6*s^8*t^2 - 44*m^4*s^9*t^2 + 20*m^2*s^10*t^2 - 396*m^20*t^3 + 2618*m^18*s*t^3 - 6657*m^16*s^2*t^3 + 7835*m^14*s^3*t^3 - 3257*m^12*s^4*t^3 - 1561*m^10*s^5*t^3 + 1749*m^8*s^6*t^3 - 87*m^6*s^7*t^3 - 335*m^4*s^8*t^3 + 91*m^2*s^9*t^3 + 74*m^18*t^4 - 806*m^16*s*t^4 + 2314*m^14*s^2*t^4 - 2324*m^12*s^3*t^4 - 136*m^10*s^4*t^4 + 1626*m^8*s^5*t^4 - 678*m^6*s^6*t^4 - 192*m^4*s^7*t^4 + 122*m^2*s^8*t^4 + 64*m^16*t^5 + 8*m^14*s*t^5 - 506*m^12*s^2*t^5 + 584*m^10*s^3*t^5 + 218*m^8*s^4*t^5 - 512*m^6*s^5*t^5 + 98*m^4*s^6*t^5 + 48*m^2*s^7*t^5 - 2*s^8*t^5 - 40*m^14*t^6 + 44*m^12*s*t^6 + 106*m^10*s^2*t^6 - 118*m^8*s^3*t^6 - 56*m^6*s^4*t^6 + 76*m^4*s^5*t^6 - 10*m^2*s^6*t^6 - 2*s^7*t^6 + 6*m^12*t^7 - 6*m^10*s*t^7 - 13*m^8*s^2*t^7 + 9*m^6*s^3*t^7 + 3*m^4*s^4*t^7 - 7*m^2*s^5*t^7))/(m^2*(m^2 - s)^3*(m^2 + s)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*Y2*Y4) +
  (((-4*I)*(4*m^18 - 20*m^16*s + 40*m^14*s^2 - 40*m^12*s^3 + 20*m^10*s^4 - 4*m^8*s^5 + 11*m^16*t - 76*m^14*s*t + 200*m^12*s^2*t - 264*m^10*s^3*t + 187*m^8*s^4*t - 68*m^6*s^5*t + 10*m^4*s^6*t - 47*m^14*t^2 + 226*m^12*s*t^2 - 431*m^10*s^2*t^2 + 375*m^8*s^3*t^2 - 107*m^6*s^4*t^2 - 35*m^4*s^5*t^2 + 19*m^2*s^6*t^2 + 61*m^12*t^3 - 241*m^10*s*t^3 + 366*m^8*s^2*t^3 - 239*m^6*s^3*t^3 + 58*m^4*s^4*t^3 + 22*m^2*s^5*t^3 - 12*s^6*t^3 - 43*m^10*t^4 + 135*m^8*s*t^4 - 148*m^6*s^2*t^4 + 63*m^4*s^3*t^4 - 29*m^2*s^4*t^4 + 2*s^5*t^4 + 16*m^8*t^5 - 36*m^6*s*t^5 + 24*m^4*s^2*t^5 - 4*m^2*s^3*t^5 + 4*s^4*t^5 - m^6*t^6 + 2*m^4*s*t^6 - m^2*s^2*t^6))/(m^4*(m^2 - s)^2*t))*(X1^2*Y2) +
  (((16*I)*m^2*s*(m^2 - s - t))/t)*(X1^2*Y3^2*Y4) +
  (((-8*I)*(m^2 - s - t)*(5*m^12 - 16*m^10*s + 17*m^8*s^2 - 6*m^6*s^3 - 4*m^4*s^4 - 2*m^2*s^5 + 6*s^6 - 4*m^10*t + 8*m^8*s*t - 5*m^6*s^2*t - 4*s^5*t))/(m^4*(m^2 - s)^2))*(X1^2*Y3^2) +
  (((4*I)*s*(m^2 - s - t)*(16*m^16 - 80*m^14*s + 160*m^12*s^2 - 160*m^10*s^3 + 80*m^8*s^4 - 16*m^6*s^5 - 50*m^14*t + 244*m^12*s*t - 485*m^10*s^2*t + 500*m^8*s^3*t - 280*m^6*s^4*t + 80*m^4*s^5*t - 9*m^2*s^6*t + 54*m^12*t^2 - 238*m^10*s*t^2 + 423*m^8*s^2*t^2 - 379*m^6*s^3*t^2 + 171*m^4*s^4*t^2 - 31*m^2*s^5*t^2 - 24*m^10*t^3 + 98*m^8*s*t^3 - 151*m^6*s^2*t^3 + 102*m^4*s^3*t^3 - 27*m^2*s^4*t^3 + 2*s^5*t^3 + 2*m^8*t^4 - 14*m^6*s*t^4 + 21*m^4*s^2*t^4 + m^2*s^3*t^4 - 2*s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*Y3*Y4) +
  (((4*I)*(21*m^16 - 117*m^14*s + 270*m^12*s^2 - 310*m^10*s^3 + 146*m^8*s^4 + 36*m^6*s^5 - 65*m^4*s^6 + 19*m^2*s^7 - 74*m^14*t + 359*m^12*s*t - 712*m^10*s^2*t + 721*m^8*s^3*t - 370*m^6*s^4*t + 62*m^4*s^5*t + 26*m^2*s^6*t - 12*s^7*t + 100*m^12*t^2 - 412*m^10*s*t^2 + 651*m^8*s^2*t^2 - 501*m^6*s^3*t^2 + 200*m^4*s^4*t^2 - 58*m^2*s^5*t^2 + 8*s^6*t^2 - 66*m^10*t^3 + 213*m^8*s*t^3 - 234*m^6*s^2*t^3 + 110*m^4*s^3*t^3 - 9*m^2*s^4*t^3 + 12*s^5*t^3 + 19*m^8*t^4 - 43*m^6*s*t^4 + 29*m^4*s^2*t^4 - 5*m^2*s^3*t^4 - 8*s^4*t^4 - m^6*t^5 + 2*m^4*s*t^5 - m^2*s^2*t^5))/(m^4*(m^2 - s)^2))*(X1^2*Y3) +
  (((-2*I)*s*(28*m^34 - 356*m^32*s + 2072*m^30*s^2 - 7284*m^28*s^3 + 17160*m^26*s^4 - 28340*m^24*s^5 + 33176*m^22*s^6 - 26884*m^20*s^7 + 13728*m^18*s^8 - 2860*m^16*s^9 - 1144*m^14*s^10 + 676*m^12*s^11 + 312*m^10*s^12 - 444*m^8*s^13 + 200*m^6*s^14 - 44*m^4*s^15 + 4*m^2*s^16 - 140*m^32*t + 1668*m^30*s*t - 9178*m^28*s^2*t + 30586*m^26*s^3*t - 67904*m^24*s^4*t + 103688*m^22*s^5*t - 107446*m^20*s^6*t + 69126*m^18*s^7*t - 17532*m^16*s^8*t - 10492*m^14*s^9*t + 9594*m^12*s^10*t - 122*m^10*s^11*t - 3448*m^8*s^12*t + 2096*m^6*s^13*t - 554*m^4*s^14*t + 58*m^2*s^15*t + 246*m^30*t^2 - 2448*m^28*s*t^2 + 11634*m^26*s^2*t^2 - 35138*m^24*s^3*t^2 + 73828*m^22*s^4*t^2 - 108582*m^20*s^5*t^2 + 105132*m^18*s^6*t^2 - 53556*m^16*s^7*t^2 - 5826*m^14*s^8*t^2 + 26628*m^12*s^9*t^2 - 12294*m^10*s^10*t^2 - 3114*m^8*s^11*t^2 + 5192*m^6*s^12*t^2 - 1966*m^4*s^13*t^2 + 264*m^2*s^14*t^2 - 164*m^28*t^3 + 1774*m^26*s*t^3 - 7293*m^24*s^2*t^3 + 17253*m^22*s^3*t^3 - 30615*m^20*s^4*t^3 + 45629*m^18*s^5*t^3 - 48866*m^16*s^6*t^3 + 24210*m^14*s^7*t^3 + 10862*m^12*s^8*t^3 - 21000*m^10*s^9*t^3 + 7535*m^8*s^10*t^3 + 2777*m^6*s^11*t^3 - 2627*m^4*s^12*t^3 + 525*m^2*s^13*t^3 + 180*m^26*t^4 - 2006*m^24*s*t^4 + 6166*m^22*s^2*t^4 - 5316*m^20*s^3*t^4 - 4360*m^18*s^4*t^4 + 3404*m^16*s^5*t^4 + 15772*m^14*s^6*t^4 - 20800*m^12*s^7*t^4 + 1124*m^10*s^8*t^4 + 11098*m^8*s^9*t^4 - 5666*m^6*s^10*t^4 + 52*m^4*s^11*t^4 + 352*m^2*s^12*t^4 - 584*m^24*t^5 + 3678*m^22*s*t^5 - 7207*m^20*s^2*t^5 - 1265*m^18*s^3*t^5 + 20242*m^16*s^4*t^5 - 15862*m^14*s^5*t^5 - 15380*m^12*s^6*t^5 + 24228*m^10*s^7*t^5 - 2666*m^8*s^8*t^5 - 9240*m^6*s^9*t^5 + 4571*m^4*s^10*t^5 - 515*m^2*s^11*t^5 + 826*m^22*t^6 - 4044*m^20*s*t^6 + 5430*m^18*s^2*t^6 + 5926*m^16*s^3*t^6 - 19952*m^14*s^4*t^6 + 6572*m^12*s^5*t^6 + 18964*m^10*s^6*t^6 - 14876*m^8*s^7*t^6 - 3794*m^6*s^8*t^6 + 6424*m^4*s^9*t^6 - 1474*m^2*s^10*t^6 - 2*s^11*t^6 - 586*m^20*t^7 + 2570*m^18*s*t^7 - 2367*m^16*s^2*t^7 - 5861*m^14*s^3*t^7 + 10785*m^12*s^4*t^7 + 2285*m^10*s^5*t^7 - 12147*m^8*s^6*t^7 + 2717*m^6*s^7*t^7 + 4321*m^4*s^8*t^7 - 1711*m^2*s^9*t^7 - 6*s^10*t^7 + 216*m^18*t^8 - 1022*m^16*s*t^8 + 634*m^14*s^2*t^8 + 3100*m^12*s^3*t^8 - 3238*m^10*s^4*t^8 - 3268*m^8*s^5*t^8 + 3598*m^6*s^6*t^8 + 1228*m^4*s^7*t^8 - 1178*m^2*s^8*t^8 - 6*s^9*t^8 - 36*m^16*t^9 + 264*m^14*s*t^9 - 119*m^12*s^2*t^9 - 1015*m^10*s^3*t^9 + 368*m^8*s^4*t^9 + 1286*m^6*s^5*t^9 - 163*m^4*s^6*t^9 - 487*m^2*s^7*t^9 - 2*s^8*t^9 + 2*m^14*t^10 - 38*m^12*s*t^10 + 24*m^10*s^2*t^10 + 212*m^8*s^3*t^10 + 82*m^6*s^4*t^10 - 174*m^4*s^5*t^10 - 108*m^2*s^6*t^10 + 2*m^10*s*t^11 - 4*m^8*s^2*t^11 - 24*m^6*s^3*t^11 - 28*m^4*s^4*t^11 - 10*m^2*s^5*t^11))/(m^2*(m^2 - s)^3*(m^2 + s)^3*t^3*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1^2*Y4) +
  (((2*I)*(4*m^20 - 24*m^18*s + 60*m^16*s^2 - 80*m^14*s^3 + 60*m^12*s^4 - 24*m^10*s^5 + 4*m^8*s^6 + 12*m^18*t - 104*m^16*s*t + 356*m^14*s^2*t - 644*m^12*s^3*t + 676*m^10*s^4*t - 416*m^8*s^5*t + 140*m^6*s^6*t - 20*m^4*s^7*t - 93*m^16*t^2 + 559*m^14*s*t^2 - 1400*m^12*s^2*t^2 + 1871*m^10*s^3*t^2 - 1410*m^8*s^4*t^2 + 572*m^6*s^5*t^2 - 101*m^4*s^6*t^2 + 2*m^2*s^7*t^2 + 179*m^14*t^3 - 902*m^12*s*t^3 + 1849*m^10*s^2*t^3 - 1958*m^8*s^3*t^3 + 1111*m^6*s^4*t^3 - 308*m^4*s^5*t^3 + 29*m^2*s^6*t^3 - 182*m^12*t^4 + 753*m^10*s*t^4 - 1187*m^8*s^2*t^4 + 897*m^6*s^3*t^4 - 323*m^4*s^4*t^4 + 56*m^2*s^5*t^4 - 6*s^6*t^4 + 105*m^10*t^5 - 329*m^8*s*t^5 + 354*m^6*s^2*t^5 - 153*m^4*s^3*t^5 + 13*m^2*s^4*t^5 - 2*s^5*t^5 - 27*m^8*t^6 + 59*m^6*s*t^6 - 37*m^4*s^2*t^6 + 5*m^2*s^3*t^6 + 4*s^4*t^6 + m^6*t^7 - 2*m^4*s*t^7 + m^2*s^2*t^7))/(m^4*(m^2 - s)^2*t))*(X1^2) +
  (((-16*I)*s^2*(m^6 - m^4*s + 4*m^2*s^2 - 4*s^3 + m^2*s*t))/(m^2*(m^2 - s)^2))*(X1*X3^3*Y2) +
  (((8*I)*s^2*(m^2 - s - t)*(m^6 - m^4*s + 4*m^2*s^2 - 4*s^3 + m^2*s*t))/(m^2*(m^2 - s)^2))*(X1*X3^3) +
  (((32*I)*m^2*s*(m^2 - s - t))/t)*(X1*X3^2*X4*Y1) +
  (((-16*I)*s^3*(m^4 - m^2*s + s*t))/(m^2*(m^2 - s)^2))*(X1*X3^2*X4*Y2) +
  (((8*I)*s*(m^2 - s - t)*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 3*m^8*t + 6*m^6*s*t - 2*m^4*s^2*t - m^2*s^3*t + s^3*t^2))/(m^2*(m^2 - s)^2*t))*(X1*X3^2*X4) +
  ((48*I)*m^2*(m^2 - s - t))*(X1*X3^2*Y1^2) +
  (((32*I)*s*(m^10 - 2*m^8*s + m^6*s^2 + 4*m^4*s^3 + 2*m^2*s^4 - 6*s^5 + m^6*s*t + 4*s^4*t))/(m^4*(m^2 - s)^2))*(X1*X3^2*Y1*Y2) +
  (((-32*I)*m^2*s*(m^2 - s - t))/t)*(X1*X3^2*Y1*Y4) +
  (((16*I)*(m^2 - s - t)*(5*m^12 - 16*m^10*s + 17*m^8*s^2 - 6*m^6*s^3 - 4*m^4*s^4 - 2*m^2*s^5 + 6*s^6 - 4*m^10*t + 8*m^8*s*t - 5*m^6*s^2*t - 4*s^5*t))/(m^4*(m^2 - s)^2))*(X1*X3^2*Y1) +
  (((48*I)*s^2*(m^6 - m^4*s + 4*m^2*s^2 - 4*s^3 + m^2*s*t))/(m^2*(m^2 - s)^2))*(X1*X3^2*Y2*Y3) +
  (((16*I)*s^3*(m^4 - m^2*s + s*t))/(m^2*(m^2 - s)^2))*(X1*X3^2*Y2*Y4) +
  (((-8*I)*(m^14 - 8*m^12*s + 27*m^10*s^2 - 58*m^8*s^3 + 89*m^6*s^4 - 78*m^4*s^5 + 27*m^2*s^6 + 6*m^10*s*t - 19*m^8*s^2*t + 30*m^6*s^3*t - 21*m^4*s^4*t + 8*m^2*s^5*t - 12*s^6*t + 5*m^6*s^2*t^2 - 4*m^4*s^3*t^2 + 8*s^5*t^2))/(m^4*(m^2 - s)^2))*(X1*X3^2*Y2) +
  (((-24*I)*s^2*(m^2 - s - t)*(m^6 - m^4*s + 4*m^2*s^2 - 4*s^3 + m^2*s*t))/(m^2*(m^2 - s)^2))*(X1*X3^2*Y3) +
  (((-8*I)*s*(m^2 - s - t)*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 3*m^8*t + 6*m^6*s*t - 2*m^4*s^2*t - m^2*s^3*t + s^3*t^2))/(m^2*(m^2 - s)^2*t))*(X1*X3^2*Y4) +
  (((-4*I)*(6*m^16 - 29*m^14*s + 58*m^12*s^2 - 42*m^10*s^3 - 41*m^8*s^4 + 104*m^6*s^5 - 75*m^4*s^6 + 19*m^2*s^7 - 23*m^14*t + 102*m^12*s*t - 193*m^10*s^2*t + 177*m^8*s^3*t - 49*m^6*s^4*t - 45*m^4*s^5*t + 43*m^2*s^6*t - 12*s^7*t + 35*m^12*t^2 - 141*m^10*s*t^2 + 224*m^8*s^2*t^2 - 170*m^6*s^3*t^2 + 60*m^4*s^4*t^2 - 13*m^2*s^5*t^2 - 4*s^6*t^2 - 26*m^10*t^3 + 88*m^8*s*t^3 - 104*m^6*s^2*t^3 + 54*m^4*s^3*t^3 - 11*m^2*s^4*t^3 + 8*s^5*t^3 + 9*m^8*t^4 - 23*m^6*s*t^4 + 19*m^4*s^2*t^4 - 5*m^2*s^3*t^4 - m^6*t^5 + 2*m^4*s*t^5 - m^2*s^2*t^5))/(m^4*(m^2 - s)^2))*(X1*X3^2) +
  (((-48*I)*s*(m^2 - s - t)*(s + t))/t)*(X1*X3*X4*Y1^2) +
  (((32*I)*s*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 24*m^14*t + 113*m^12*s*t - 213*m^10*s^2*t + 201*m^8*s^3*t - 95*m^6*s^4*t + 18*m^4*s^5*t + 21*m^12*t^2 - 86*m^10*s*t^2 + 138*m^8*s^2*t^2 - 104*m^6*s^3*t^2 + 33*m^4*s^4*t^2 - 2*m^2*s^5*t^2 - 8*m^10*t^3 + 27*m^8*s*t^3 - 33*m^6*s^2*t^3 + 13*m^4*s^3*t^3 + s^5*t^3 + m^8*t^4 - 3*m^6*s*t^4 + 3*m^4*s^2*t^4 + 5*m^2*s^3*t^4 - s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3*X4*Y1*Y2) +
  (((-64*I)*m^2*s*(m^2 - s - t))/t)*(X1*X3*X4*Y1*Y3) +
  (((-16*I)*s*(m^2 - s - t)*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 25*m^14*t + 122*m^12*s*t - 243*m^10*s^2*t + 251*m^8*s^3*t - 140*m^6*s^4*t + 39*m^4*s^5*t - 4*m^2*s^6*t + 27*m^12*t^2 - 119*m^10*s*t^2 + 213*m^8*s^2*t^2 - 191*m^6*s^3*t^2 + 84*m^4*s^4*t^2 - 14*m^2*s^5*t^2 - 12*m^10*t^3 + 49*m^8*s*t^3 - 77*m^6*s^2*t^3 + 51*m^4*s^3*t^3 - 12*m^2*s^4*t^3 + s^5*t^3 + m^8*t^4 - 7*m^6*s*t^4 + 11*m^4*s^2*t^4 + m^2*s^3*t^4 - s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3*X4*Y1) +
  (((16*I)*s*(8*m^20 - 56*m^18*s + 168*m^16*s^2 - 280*m^14*s^3 + 280*m^12*s^4 - 168*m^10*s^5 + 56*m^8*s^6 - 8*m^6*s^7 - 32*m^18*t + 216*m^16*s*t - 600*m^14*s^2*t + 896*m^12*s^3*t - 784*m^10*s^4*t + 408*m^8*s^5*t - 120*m^6*s^6*t + 16*m^4*s^7*t + 45*m^16*t^2 - 290*m^14*s*t^2 + 723*m^12*s^2*t^2 - 907*m^10*s^3*t^2 + 604*m^8*s^4*t^2 - 197*m^6*s^5*t^2 + 20*m^4*s^6*t^2 + 2*m^2*s^7*t^2 - 29*m^14*t^3 + 174*m^12*s*t^3 - 375*m^10*s^2*t^3 + 380*m^8*s^3*t^3 - 163*m^6*s^4*t^3 + 2*m^4*s^5*t^3 + 11*m^2*s^6*t^3 + 9*m^12*t^4 - 49*m^10*s*t^4 + 86*m^8*s^2*t^4 - 82*m^6*s^3*t^4 + 2*m^4*s^4*t^4 + 16*m^2*s^5*t^4 - m^10*t^5 + 5*m^8*s*t^5 - 7*m^6*s^2*t^5 + 13*m^4*s^3*t^5 + 9*m^2*s^4*t^5 - s^5*t^5 - m^2*s^3*t^6 - s^4*t^6))/(m^2*(m^2 - s)^2*(m^2 + s)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3*X4*Y2^2) +
  (((32*I)*s^3*(m^4 - m^2*s + s*t))/(m^2*(m^2 - s)^2))*(X1*X3*X4*Y2*Y3) +
  (((-8*I)*s*(20*m^26 - 176*m^24*s + 684*m^22*s^2 - 1536*m^20*s^3 + 2184*m^18*s^4 - 2016*m^16*s^5 + 1176*m^14*s^6 - 384*m^12*s^7 + 36*m^10*s^8 + 16*m^8*s^9 - 4*m^6*s^10 - 122*m^24*t + 942*m^22*s*t - 3184*m^20*s^2*t + 6136*m^18*s^3*t - 7308*m^16*s^4*t + 5348*m^14*s^5*t - 2072*m^12*s^6*t + 24*m^10*s^7*t + 374*m^8*s^8*t - 162*m^6*s^9*t + 24*m^4*s^10*t + 262*m^22*t^2 - 1748*m^20*s*t^2 + 4896*m^18*s^2*t^2 - 7362*m^16*s^3*t^2 + 6178*m^14*s^4*t^2 - 2482*m^12*s^5*t^2 - 82*m^10*s^6*t^2 + 474*m^8*s^7*t^2 - 128*m^6*s^8*t^2 - 18*m^4*s^9*t^2 + 10*m^2*s^10*t^2 - 249*m^20*t^3 + 1481*m^18*s*t^3 - 3435*m^16*s^2*t^3 + 3681*m^14*s^3*t^3 - 1283*m^12*s^4*t^3 - 823*m^10*s^5*t^3 + 707*m^8*s^6*t^3 + 63*m^6*s^7*t^3 - 188*m^4*s^8*t^3 + 46*m^2*s^9*t^3 + 128*m^18*t^4 - 667*m^16*s*t^4 + 1234*m^14*s^2*t^4 - 739*m^12*s^3*t^4 - 482*m^10*s^4*t^4 + 759*m^8*s^5*t^4 - 106*m^6*s^6*t^4 - 201*m^4*s^7*t^4 + 74*m^2*s^8*t^4 - 36*m^16*t^5 + 155*m^14*s*t^5 - 212*m^12*s^2*t^5 + 19*m^10*s^3*t^5 + 234*m^8*s^4*t^5 - 159*m^6*s^5*t^5 - 48*m^4*s^6*t^5 + 49*m^2*s^7*t^5 - 2*s^8*t^5 + 4*m^14*t^6 - 14*m^12*s*t^6 + 14*m^10*s^2*t^6 + 6*m^8*s^3*t^6 - 30*m^6*s^4*t^6 + 6*m^4*s^5*t^6 + 8*m^2*s^6*t^6 - 2*s^7*t^6))/(m^2*(m^2 - s)^3*(m^2 + s)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3*X4*Y2) +
  (((-16*I)*s*(m^2 - s - t)*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 3*m^8*t + 6*m^6*s*t - 2*m^4*s^2*t - m^2*s^3*t + s^3*t^2))/(m^2*(m^2 - s)^2*t))*(X1*X3*X4*Y3) +
  (((4*I)*s*(12*m^32 - 148*m^30*s + 840*m^28*s^2 - 2904*m^26*s^3 + 6820*m^24*s^4 - 11484*m^22*s^5 + 14256*m^20*s^6 - 13200*m^18*s^7 + 9108*m^16*s^8 - 4620*m^14*s^9 + 1672*m^12*s^10 - 408*m^10*s^11 + 60*m^8*s^12 - 4*m^6*s^13 - 74*m^30*t + 852*m^28*s*t - 4494*m^26*s^2*t + 14356*m^24*s^3*t - 30918*m^22*s^4*t + 47248*m^20*s^5*t - 52434*m^18*s^6*t + 42408*m^16*s^7*t - 24582*m^14*s^8*t + 9716*m^12*s^9*t - 2274*m^10*s^10*t + 132*m^8*s^11*t + 86*m^6*s^12*t - 24*m^4*s^13*t + 2*m^2*s^14*t + 160*m^28*t^2 - 1732*m^26*s*t^2 + 8428*m^24*s^2*t^2 - 24373*m^22*s^3*t^2 + 46646*m^20*s^4*t^2 - 62265*m^18*s^5*t^2 + 59568*m^16*s^6*t^2 - 41418*m^14*s^7*t^2 + 21108*m^12*s^8*t^2 - 7966*m^10*s^9*t^2 + 2260*m^8*s^10*t^2 - 481*m^6*s^11*t^2 + 70*m^4*s^12*t^2 - 5*m^2*s^13*t^2 - 164*m^26*t^3 + 1850*m^24*s*t^3 - 8589*m^22*s^2*t^3 + 21911*m^20*s^3*t^3 - 34077*m^18*s^4*t^3 + 33892*m^16*s^5*t^3 - 23074*m^14*s^6*t^3 + 13854*m^12*s^7*t^3 - 10406*m^10*s^8*t^3 + 7642*m^8*s^9*t^3 - 3713*m^6*s^10*t^3 + 979*m^4*s^11*t^3 - 105*m^2*s^12*t^3 + 109*m^24*t^4 - 1524*m^22*s*t^4 + 6911*m^20*s^2*t^4 - 14486*m^18*s^3*t^4 + 13639*m^16*s^4*t^4 - 813*m^14*s^5*t^4 - 7745*m^12*s^6*t^4 + 835*m^10*s^7*t^4 + 8592*m^8*s^8*t^4 - 8163*m^6*s^9*t^4 + 3070*m^4*s^10*t^4 - 425*m^2*s^11*t^4 - 94*m^22*t^5 + 1353*m^20*s*t^5 - 5452*m^18*s^2*t^5 + 8539*m^16*s^3*t^5 - 1304*m^14*s^4*t^5 - 11956*m^12*s^5*t^5 + 12136*m^10*s^6*t^5 + 1156*m^8*s^7*t^5 - 8306*m^6*s^8*t^5 + 4811*m^4*s^9*t^5 - 884*m^2*s^10*t^5 + s^11*t^5 + 80*m^20*t^6 - 1017*m^18*s*t^6 + 3509*m^16*s^2*t^6 - 3906*m^14*s^3*t^6 - 2794*m^12*s^4*t^6 + 9457*m^10*s^5*t^6 - 4825*m^8*s^6*t^6 - 3688*m^6*s^7*t^6 + 4284*m^4*s^8*t^6 - 1102*m^2*s^9*t^6 + 2*s^10*t^6 - 45*m^18*t^7 + 510*m^16*s*t^7 - 1529*m^14*s^2*t^7 + 1101*m^12*s^3*t^7 + 2297*m^10*s^4*t^7 - 3762*m^8*s^5*t^7 + 143*m^6*s^6*t^7 + 2151*m^4*s^7*t^7 - 866*m^2*s^8*t^7 + 13*m^16*t^8 - 153*m^14*s*t^8 + 419*m^12*s^2*t^8 - 151*m^10*s^3*t^8 - 893*m^8*s^4*t^8 + 759*m^6*s^5*t^8 + 487*m^4*s^6*t^8 - 431*m^2*s^7*t^8 - 2*s^8*t^8 - m^14*t^9 + 24*m^12*s*t^9 - 69*m^10*s^2*t^9 + 5*m^8*s^3*t^9 + 195*m^6*s^4*t^9 - 28*m^4*s^5*t^9 - 125*m^2*s^6*t^9 - s^7*t^9 - m^10*s*t^10 + 6*m^8*s^2*t^10 - 22*m^4*s^4*t^10 - 15*m^2*s^5*t^10))/(m^2*(m^2 - s)^3*(m^2 + s)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*X3*X4) +
  ((-64*I)*(m^2 - s - t)*(s + t))*(X1*X3*Y1^3) +
  (((-48*I)*(6*m^2*s^5 - 6*s^6 + m^10*t - m^8*s*t + 10*s^5*t - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(X1*X3*Y1^2*Y2) +
  ((-96*I)*m^2*(m^2 - s - t))*(X1*X3*Y1^2*Y3) +
  (((48*I)*s*(m^2 - s - t)*(s + t))/t)*(X1*X3*Y1^2*Y4) +
  (((24*I)*(m^2 - s - t)*(m^12 - 8*m^10*s + 18*m^8*s^2 - 16*m^6*s^3 + 5*m^4*s^4 + 6*m^2*s^5 - 6*s^6 - 6*m^10*t + 23*m^8*s*t - 27*m^6*s^2*t + 10*m^4*s^3*t + 10*s^5*t + 5*m^8*t^2 - 10*m^6*s*t^2 + 5*m^4*s^2*t^2 - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(X1*X3*Y1^2) +
  (((-64*I)*s^4*(m^4 - 3*m^2*s + 5*m^2*t + 3*s*t - 2*t^2))/(m^4*(m^2 - s)^2))*(X1*X3*Y1*Y2^2) +
  (((-64*I)*s*(m^10 - 2*m^8*s + m^6*s^2 + 4*m^4*s^3 + 2*m^2*s^4 - 6*s^5 + m^6*s*t + 4*s^4*t))/(m^4*(m^2 - s)^2))*(X1*X3*Y1*Y2*Y3) +
  (((-32*I)*s*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 24*m^14*t + 113*m^12*s*t - 213*m^10*s^2*t + 201*m^8*s^3*t - 95*m^6*s^4*t + 18*m^4*s^5*t + 21*m^12*t^2 - 86*m^10*s*t^2 + 138*m^8*s^2*t^2 - 104*m^6*s^3*t^2 + 33*m^4*s^4*t^2 - 2*m^2*s^5*t^2 - 8*m^10*t^3 + 27*m^8*s*t^3 - 33*m^6*s^2*t^3 + 13*m^4*s^3*t^3 + s^5*t^3 + m^8*t^4 - 3*m^6*s*t^4 + 3*m^4*s^2*t^4 + 5*m^2*s^3*t^4 - s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3*Y1*Y2*Y4) +
  (((-16*I)*(-9*m^10*s^2 + 44*m^8*s^3 - 88*m^6*s^4 + 80*m^4*s^5 - 27*m^2*s^6 + 4*m^12*t - 7*m^10*s*t - 7*m^8*s^2*t + 28*m^6*s^3*t - 41*m^4*s^4*t + 9*m^2*s^5*t + 18*s^6*t - 4*m^10*t^2 + 3*m^8*s*t^2 + m^6*s^2*t^2 - 12*m^4*s^3*t^2 + 20*m^2*s^4*t^2 - 18*s^5*t^2 + 4*s^4*t^3))/(m^4*(m^2 - s)^2))*(X1*X3*Y1*Y2) +
  (((64*I)*m^2*s*(m^2 - s - t))/t)*(X1*X3*Y1*Y3*Y4) +
  (((-32*I)*(m^2 - s - t)*(5*m^12 - 16*m^10*s + 17*m^8*s^2 - 6*m^6*s^3 - 4*m^4*s^4 - 2*m^2*s^5 + 6*s^6 - 4*m^10*t + 8*m^8*s*t - 5*m^6*s^2*t - 4*s^5*t))/(m^4*(m^2 - s)^2))*(X1*X3*Y1*Y3) +
  (((8*I)*s*(m^2 - s - t)*(16*m^16 - 80*m^14*s + 160*m^12*s^2 - 160*m^10*s^3 + 80*m^8*s^4 - 16*m^6*s^5 - 50*m^14*t + 244*m^12*s*t - 485*m^10*s^2*t + 500*m^8*s^3*t - 280*m^6*s^4*t + 80*m^4*s^5*t - 9*m^2*s^6*t + 54*m^12*t^2 - 238*m^10*s*t^2 + 423*m^8*s^2*t^2 - 379*m^6*s^3*t^2 + 171*m^4*s^4*t^2 - 31*m^2*s^5*t^2 - 24*m^10*t^3 + 98*m^8*s*t^3 - 151*m^6*s^2*t^3 + 102*m^4*s^3*t^3 - 27*m^2*s^4*t^3 + 2*s^5*t^3 + 2*m^8*t^4 - 14*m^6*s*t^4 + 21*m^4*s^2*t^4 + m^2*s^3*t^4 - 2*s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3*Y1*Y4) +
  (((8*I)*(21*m^16 - 117*m^14*s + 270*m^12*s^2 - 310*m^10*s^3 + 146*m^8*s^4 + 36*m^6*s^5 - 65*m^4*s^6 + 19*m^2*s^7 - 74*m^14*t + 359*m^12*s*t - 712*m^10*s^2*t + 721*m^8*s^3*t - 370*m^6*s^4*t + 62*m^4*s^5*t + 26*m^2*s^6*t - 12*s^7*t + 100*m^12*t^2 - 412*m^10*s*t^2 + 651*m^8*s^2*t^2 - 501*m^6*s^3*t^2 + 200*m^4*s^4*t^2 - 58*m^2*s^5*t^2 + 8*s^6*t^2 - 66*m^10*t^3 + 213*m^8*s*t^3 - 234*m^6*s^2*t^3 + 110*m^4*s^3*t^3 - 9*m^2*s^4*t^3 + 12*s^5*t^3 + 19*m^8*t^4 - 43*m^6*s*t^4 + 29*m^4*s^2*t^4 - 5*m^2*s^3*t^4 - 8*s^4*t^4 - m^6*t^5 + 2*m^4*s*t^5 - m^2*s^2*t^5))/(m^4*(m^2 - s)^2))*(X1*X3*Y1) +
  (((32*I)*s^4*(4*m^2 - 3*t))/(m^2*(m^2 - s)^2))*(X1*X3*Y2^3) +
  (((-16*I)*s*(8*m^20 - 56*m^18*s + 168*m^16*s^2 - 280*m^14*s^3 + 280*m^12*s^4 - 168*m^10*s^5 + 56*m^8*s^6 - 8*m^6*s^7 - 32*m^18*t + 216*m^16*s*t - 600*m^14*s^2*t + 896*m^12*s^3*t - 784*m^10*s^4*t + 408*m^8*s^5*t - 120*m^6*s^6*t + 16*m^4*s^7*t + 45*m^16*t^2 - 290*m^14*s*t^2 + 723*m^12*s^2*t^2 - 907*m^10*s^3*t^2 + 604*m^8*s^4*t^2 - 197*m^6*s^5*t^2 + 20*m^4*s^6*t^2 + 2*m^2*s^7*t^2 - 29*m^14*t^3 + 174*m^12*s*t^3 - 375*m^10*s^2*t^3 + 380*m^8*s^3*t^3 - 163*m^6*s^4*t^3 + 2*m^4*s^5*t^3 + 11*m^2*s^6*t^3 + 9*m^12*t^4 - 49*m^10*s*t^4 + 86*m^8*s^2*t^4 - 82*m^6*s^3*t^4 + 2*m^4*s^4*t^4 + 16*m^2*s^5*t^4 - m^10*t^5 + 5*m^8*s*t^5 - 7*m^6*s^2*t^5 + 13*m^4*s^3*t^5 + 9*m^2*s^4*t^5 - s^5*t^5 - m^2*s^3*t^6 - s^4*t^6))/(m^2*(m^2 - s)^2*(m^2 + s)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3*Y2^2*Y4) +
  (((-8*I)*s^2*(9*m^10 - 41*m^8*s + 55*m^6*s^2 - 23*m^4*s^3 - 9*m^8*t + 51*m^6*s*t - 79*m^4*s^2*t + 45*m^2*s^3*t - 12*m^4*s*t^2 - 2*m^2*s^2*t^2 - 12*s^3*t^2 + 8*s^2*t^3))/(m^4*(m^2 - s)^2))*(X1*X3*Y2^2) +
  (((-48*I)*s^2*(m^6 - m^4*s + 4*m^2*s^2 - 4*s^3 + m^2*s*t))/(m^2*(m^2 - s)^2))*(X1*X3*Y2*Y3^2) +
  (((-32*I)*s^3*(m^4 - m^2*s + s*t))/(m^2*(m^2 - s)^2))*(X1*X3*Y2*Y3*Y4) +
  (((16*I)*(m^14 - 8*m^12*s + 27*m^10*s^2 - 58*m^8*s^3 + 89*m^6*s^4 - 78*m^4*s^5 + 27*m^2*s^6 + 6*m^10*s*t - 19*m^8*s^2*t + 30*m^6*s^3*t - 21*m^4*s^4*t + 8*m^2*s^5*t - 12*s^6*t + 5*m^6*s^2*t^2 - 4*m^4*s^3*t^2 + 8*s^5*t^2))/(m^4*(m^2 - s)^2))*(X1*X3*Y2*Y3) +
  (((8*I)*s*(20*m^26 - 176*m^24*s + 684*m^22*s^2 - 1536*m^20*s^3 + 2184*m^18*s^4 - 2016*m^16*s^5 + 1176*m^14*s^6 - 384*m^12*s^7 + 36*m^10*s^8 + 16*m^8*s^9 - 4*m^6*s^10 - 122*m^24*t + 942*m^22*s*t - 3184*m^20*s^2*t + 6136*m^18*s^3*t - 7308*m^16*s^4*t + 5348*m^14*s^5*t - 2072*m^12*s^6*t + 24*m^10*s^7*t + 374*m^8*s^8*t - 162*m^6*s^9*t + 24*m^4*s^10*t + 262*m^22*t^2 - 1748*m^20*s*t^2 + 4896*m^18*s^2*t^2 - 7362*m^16*s^3*t^2 + 6178*m^14*s^4*t^2 - 2482*m^12*s^5*t^2 - 82*m^10*s^6*t^2 + 474*m^8*s^7*t^2 - 128*m^6*s^8*t^2 - 18*m^4*s^9*t^2 + 10*m^2*s^10*t^2 - 249*m^20*t^3 + 1481*m^18*s*t^3 - 3435*m^16*s^2*t^3 + 3681*m^14*s^3*t^3 - 1283*m^12*s^4*t^3 - 823*m^10*s^5*t^3 + 707*m^8*s^6*t^3 + 63*m^6*s^7*t^3 - 188*m^4*s^8*t^3 + 46*m^2*s^9*t^3 + 128*m^18*t^4 - 667*m^16*s*t^4 + 1234*m^14*s^2*t^4 - 739*m^12*s^3*t^4 - 482*m^10*s^4*t^4 + 759*m^8*s^5*t^4 - 106*m^6*s^6*t^4 - 201*m^4*s^7*t^4 + 74*m^2*s^8*t^4 - 36*m^16*t^5 + 155*m^14*s*t^5 - 212*m^12*s^2*t^5 + 19*m^10*s^3*t^5 + 234*m^8*s^4*t^5 - 159*m^6*s^5*t^5 - 48*m^4*s^6*t^5 + 49*m^2*s^7*t^5 - 2*s^8*t^5 + 4*m^14*t^6 - 14*m^12*s*t^6 + 14*m^10*s^2*t^6 + 6*m^8*s^3*t^6 - 30*m^6*s^4*t^6 + 6*m^4*s^5*t^6 + 8*m^2*s^6*t^6 - 2*s^7*t^6))/(m^2*(m^2 - s)^3*(m^2 + s)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3*Y2*Y4) +
  (((-4*I)*(4*m^18 - 20*m^16*s + 40*m^14*s^2 - 40*m^12*s^3 + 20*m^10*s^4 - 4*m^8*s^5 + 4*m^16*t - 22*m^14*s*t + 33*m^12*s^2*t + 4*m^10*s^3*t - 50*m^8*s^4*t + 42*m^6*s^5*t - 11*m^4*s^6*t - 23*m^14*t^2 + 120*m^12*s*t^2 - 222*m^10*s^2*t^2 + 136*m^8*s^3*t^2 + 75*m^6*s^4*t^2 - 132*m^4*s^5*t^2 + 46*m^2*s^6*t^2 + 29*m^12*t^3 - 135*m^10*s*t^3 + 231*m^8*s^2*t^3 - 154*m^6*s^3*t^3 + 27*m^4*s^4*t^3 + 28*m^2*s^5*t^3 - 18*s^6*t^3 - 20*m^10*t^4 + 75*m^8*s*t^4 - 93*m^6*s^2*t^4 + 45*m^4*s^3*t^4 - 29*m^2*s^4*t^4 + 6*s^5*t^4 + 8*m^8*t^5 - 20*m^6*s*t^5 + 16*m^4*s^2*t^5 - 4*m^2*s^3*t^5 + 4*s^4*t^5 - m^6*t^6 + 2*m^4*s*t^6 - m^2*s^2*t^6))/(m^4*(m^2 - s)^2*t))*(X1*X3*Y2) +
  (((24*I)*s^2*(m^2 - s - t)*(m^6 - m^4*s + 4*m^2*s^2 - 4*s^3 + m^2*s*t))/(m^2*(m^2 - s)^2))*(X1*X3*Y3^2) +
  (((16*I)*s*(m^2 - s - t)*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 3*m^8*t + 6*m^6*s*t - 2*m^4*s^2*t - m^2*s^3*t + s^3*t^2))/(m^2*(m^2 - s)^2*t))*(X1*X3*Y3*Y4) +
  (((8*I)*(6*m^16 - 29*m^14*s + 58*m^12*s^2 - 42*m^10*s^3 - 41*m^8*s^4 + 104*m^6*s^5 - 75*m^4*s^6 + 19*m^2*s^7 - 23*m^14*t + 102*m^12*s*t - 193*m^10*s^2*t + 177*m^8*s^3*t - 49*m^6*s^4*t - 45*m^4*s^5*t + 43*m^2*s^6*t - 12*s^7*t + 35*m^12*t^2 - 141*m^10*s*t^2 + 224*m^8*s^2*t^2 - 170*m^6*s^3*t^2 + 60*m^4*s^4*t^2 - 13*m^2*s^5*t^2 - 4*s^6*t^2 - 26*m^10*t^3 + 88*m^8*s*t^3 - 104*m^6*s^2*t^3 + 54*m^4*s^3*t^3 - 11*m^2*s^4*t^3 + 8*s^5*t^3 + 9*m^8*t^4 - 23*m^6*s*t^4 + 19*m^4*s^2*t^4 - 5*m^2*s^3*t^4 - m^6*t^5 + 2*m^4*s*t^5 - m^2*s^2*t^5))/(m^4*(m^2 - s)^2))*(X1*X3*Y3) +
  (((-4*I)*s*(14*m^34 - 178*m^32*s + 1036*m^30*s^2 - 3642*m^28*s^3 + 8580*m^26*s^4 - 14170*m^24*s^5 + 16588*m^22*s^6 - 13442*m^20*s^7 + 6864*m^18*s^8 - 1430*m^16*s^9 - 572*m^14*s^10 + 338*m^12*s^11 + 156*m^10*s^12 - 222*m^8*s^13 + 100*m^6*s^14 - 22*m^4*s^15 + 2*m^2*s^16 - 70*m^32*t + 836*m^30*s*t - 4603*m^28*s^2*t + 15329*m^26*s^3*t - 33980*m^24*s^4*t + 51794*m^22*s^5*t - 53597*m^20*s^6*t + 34491*m^18*s^7*t - 8838*m^16*s^8*t - 5120*m^14*s^9*t + 4747*m^12*s^10*t - 89*m^10*s^11*t - 1688*m^8*s^12*t + 1034*m^6*s^13*t - 275*m^4*s^14*t + 29*m^2*s^15*t + 107*m^30*t^2 - 1122*m^28*s*t^2 + 5596*m^26*s^2*t^2 - 17500*m^24*s^3*t^2 + 37383*m^22*s^4*t^2 - 54994*m^20*s^5*t^2 + 52628*m^18*s^6*t^2 - 26104*m^16*s^7*t^2 - 3463*m^14*s^8*t^2 + 13290*m^12*s^9*t^2 - 5908*m^10*s^10*t^2 - 1676*m^8*s^11*t^2 + 2613*m^6*s^12*t^2 - 982*m^4*s^13*t^2 + 132*m^2*s^14*t^2 - 67*m^28*t^3 + 740*m^26*s*t^3 - 3237*m^24*s^2*t^3 + 8429*m^22*s^3*t^3 - 16195*m^20*s^4*t^3 + 24172*m^18*s^5*t^3 - 24378*m^16*s^6*t^3 + 10690*m^14*s^7*t^3 + 6271*m^12*s^8*t^3 - 10220*m^10*s^9*t^3 + 3335*m^8*s^10*t^3 + 1513*m^6*s^11*t^3 - 1313*m^4*s^12*t^3 + 260*m^2*s^13*t^3 + 20*m^26*t^4 - 607*m^24*s*t^4 + 2396*m^22*s^2*t^4 - 2925*m^20*s^3*t^4 - 64*m^18*s^4*t^4 + 124*m^16*s^5*t^4 + 6378*m^14*s^6*t^4 - 8024*m^12*s^7*t^4 + 310*m^10*s^8*t^4 + 4619*m^8*s^9*t^4 - 2414*m^6*s^10*t^4 + 29*m^4*s^11*t^4 + 158*m^2*s^12*t^4 - 19*m^24*t^5 + 755*m^22*s*t^5 - 2631*m^20*s^2*t^5 + 1353*m^18*s^3*t^5 + 5803*m^16*s^4*t^5 - 7352*m^14*s^5*t^5 - 3302*m^12*s^6*t^5 + 9304*m^10*s^7*t^5 - 2409*m^8*s^8*t^5 - 3259*m^6*s^9*t^5 + 2045*m^4*s^10*t^5 - 289*m^2*s^11*t^5 + s^12*t^5 + 34*m^22*t^6 - 677*m^20*s*t^6 + 1990*m^18*s^2*t^6 - 207*m^16*s^3*t^6 - 5523*m^14*s^4*t^6 + 4759*m^12*s^5*t^6 + 4299*m^10*s^6*t^6 - 6251*m^8*s^7*t^6 - 95*m^6*s^8*t^6 + 2374*m^4*s^9*t^6 - 705*m^2*s^10*t^6 + 2*s^11*t^6 - 32*m^20*t^7 + 370*m^18*s*t^7 - 894*m^16*s^2*t^7 - 344*m^14*s^3*t^7 + 2931*m^12*s^4*t^7 - 1175*m^10*s^5*t^7 - 3108*m^8*s^6*t^7 + 1846*m^6*s^7*t^7 + 1103*m^4*s^8*t^7 - 697*m^2*s^9*t^7 + 12*m^18*t^8 - 121*m^16*s*t^8 + 242*m^14*s^2*t^8 + 231*m^12*s^3*t^8 - 942*m^10*s^4*t^8 - 109*m^8*s^5*t^8 + 1126*m^6*s^6*t^8 + 49*m^4*s^7*t^8 - 390*m^2*s^8*t^8 - 2*s^9*t^8 - m^16*t^9 + 22*m^14*s*t^9 - 41*m^12*s^2*t^9 - 57*m^10*s^3*t^9 + 192*m^8*s^4*t^9 + 156*m^6*s^5*t^9 - 149*m^4*s^6*t^9 - 121*m^2*s^7*t^9 - s^8*t^9 - m^12*s*t^10 + 5*m^10*s^2*t^10 + 6*m^8*s^3*t^10 - 22*m^6*s^4*t^10 - 37*m^4*s^5*t^10 - 15*m^2*s^6*t^10))/(m^2*(m^2 - s)^3*(m^2 + s)^3*t^3*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*X3*Y4) +
  (((2*I)*(4*m^20 - 24*m^18*s + 60*m^16*s^2 - 80*m^14*s^3 + 60*m^12*s^4 - 24*m^10*s^5 + 4*m^8*s^6 + 20*m^18*t - 144*m^16*s*t + 436*m^14*s^2*t - 724*m^12*s^3*t + 716*m^10*s^4*t - 424*m^8*s^5*t + 140*m^6*s^6*t - 20*m^4*s^7*t - 128*m^16*t^2 + 732*m^14*s*t^2 - 1730*m^12*s^2*t^2 + 2147*m^10*s^3*t^2 - 1444*m^8*s^4*t^2 + 458*m^6*s^5*t^2 - 18*m^4*s^6*t^2 - 17*m^2*s^7*t^2 + 247*m^14*t^3 - 1205*m^12*s*t^3 + 2368*m^10*s^2*t^3 - 2366*m^8*s^3*t^3 + 1219*m^6*s^4*t^3 - 263*m^4*s^5*t^3 - 6*m^2*s^6*t^3 + 6*s^7*t^3 - 234*m^12*t^4 + 948*m^10*s*t^4 - 1462*m^8*s^2*t^4 + 1079*m^6*s^3*t^4 - 378*m^4*s^4*t^4 + 67*m^2*s^5*t^4 - 4*s^6*t^4 + 119*m^10*t^5 - 378*m^8*s*t^5 + 417*m^6*s^2*t^5 - 192*m^4*s^3*t^5 + 24*m^2*s^4*t^5 - 6*s^5*t^5 - 29*m^8*t^6 + 68*m^6*s*t^6 - 49*m^4*s^2*t^6 + 10*m^2*s^3*t^6 + 4*s^4*t^6 + 2*m^6*t^7 - 4*m^4*s*t^7 + 2*m^2*s^2*t^7))/(m^4*(m^2 - s)^2*t))*(X1*X3) +
  (((-64*I)*s*(m^2 - s - t)^2)/t)*(X1*X4*Y1^3) +
  (((-48*I)*s*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 17*m^14*t + 86*m^12*s*t - 175*m^10*s^2*t + 179*m^8*s^3*t - 92*m^6*s^4*t + 19*m^4*s^5*t - 2*m^12*t^2 - 3*m^10*s*t^2 + 26*m^8*s^2*t^2 - 36*m^6*s^3*t^2 + 16*m^4*s^4*t^2 - m^2*s^5*t^2 + 13*m^10*t^3 - 36*m^8*s*t^3 + 33*m^6*s^2*t^3 - 16*m^4*s^3*t^3 + 6*m^2*s^4*t^3 - 7*m^8*t^4 + 16*m^6*s*t^4 - 11*m^4*s^2*t^4 + 8*m^2*s^3*t^4 - s^4*t^4 + m^6*t^5 - 2*m^4*s*t^5 + m^2*s^2*t^5 - s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X4*Y1^2*Y2) +
  (((48*I)*s*(m^2 - s - t)*(s + t))/t)*(X1*X4*Y1^2*Y3) +
  (((12*I)*s*(m^2 - s - t)*(16*m^18 - 96*m^16*s + 240*m^14*s^2 - 320*m^12*s^3 + 240*m^10*s^4 - 96*m^8*s^5 + 16*m^6*s^6 - 42*m^16*t + 262*m^14*s*t - 689*m^12*s^2*t + 985*m^10*s^3*t - 820*m^8*s^4*t + 392*m^6*s^5*t - 97*m^4*s^6*t + 9*m^2*s^7*t + 12*m^14*t^2 - 106*m^12*s*t^2 + 334*m^10*s^2*t^2 - 516*m^8*s^3*t^2 + 424*m^6*s^4*t^2 - 178*m^4*s^5*t^2 + 30*m^2*s^6*t^2 + 18*m^12*t^3 - 42*m^10*s*t^3 + 72*m^6*s^3*t^3 - 66*m^4*s^4*t^3 + 18*m^2*s^5*t^3 - 14*m^10*t^4 + 38*m^8*s*t^4 - 34*m^6*s^2*t^4 + 14*m^4*s^3*t^4 - 6*m^2*s^4*t^4 + 2*s^5*t^4 + 2*m^8*t^5 - 6*m^6*s*t^5 + 7*m^4*s^2*t^5 - 3*m^2*s^3*t^5 + 2*s^4*t^5))/(m^2*(m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X4*Y1^2) +
  (((-32*I)*s*(8*m^20 - 56*m^18*s + 168*m^16*s^2 - 280*m^14*s^3 + 280*m^12*s^4 - 168*m^10*s^5 + 56*m^8*s^6 - 8*m^6*s^7 - 40*m^18*t + 240*m^16*s*t - 616*m^14*s^2*t + 880*m^12*s^3*t - 760*m^10*s^4*t + 400*m^8*s^5*t - 120*m^6*s^6*t + 16*m^4*s^7*t + 70*m^16*t^2 - 358*m^14*s*t^2 + 760*m^12*s^2*t^2 - 858*m^10*s^3*t^2 + 542*m^8*s^4*t^2 - 178*m^6*s^5*t^2 + 20*m^4*s^6*t^2 + 2*m^2*s^7*t^2 - 51*m^14*t^3 + 221*m^12*s*t^3 - 382*m^10*s^2*t^3 + 334*m^8*s^3*t^3 - 134*m^6*s^4*t^3 + m^4*s^5*t^3 + 11*m^2*s^6*t^3 + 17*m^12*t^4 - 61*m^10*s*t^4 + 82*m^8*s^2*t^4 - 65*m^6*s^3*t^4 + 2*m^4*s^4*t^4 + 15*m^2*s^5*t^4 - 2*m^10*t^5 + 6*m^8*s*t^5 - 6*m^6*s^2*t^5 + 11*m^4*s^3*t^5 + 8*m^2*s^4*t^5 - s^5*t^5 - m^2*s^3*t^6 - s^4*t^6))/(m^2*(m^2 - s)^2*(m^2 + s)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X4*Y1*Y2^2) +
  (((-32*I)*s*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 24*m^14*t + 113*m^12*s*t - 213*m^10*s^2*t + 201*m^8*s^3*t - 95*m^6*s^4*t + 18*m^4*s^5*t + 21*m^12*t^2 - 86*m^10*s*t^2 + 138*m^8*s^2*t^2 - 104*m^6*s^3*t^2 + 33*m^4*s^4*t^2 - 2*m^2*s^5*t^2 - 8*m^10*t^3 + 27*m^8*s*t^3 - 33*m^6*s^2*t^3 + 13*m^4*s^3*t^3 + s^5*t^3 + m^8*t^4 - 3*m^6*s*t^4 + 3*m^4*s^2*t^4 + 5*m^2*s^3*t^4 - s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X4*Y1*Y2*Y3) +
  (((8*I)*s*(40*m^26 - 352*m^24*s + 1368*m^22*s^2 - 3072*m^20*s^3 + 4368*m^18*s^4 - 4032*m^16*s^5 + 2352*m^14*s^6 - 768*m^12*s^7 + 72*m^10*s^8 + 32*m^8*s^9 - 8*m^6*s^10 - 244*m^24*t + 1884*m^22*s*t - 6368*m^20*s^2*t + 12272*m^18*s^3*t - 14616*m^16*s^4*t + 10696*m^14*s^5*t - 4144*m^12*s^6*t + 48*m^10*s^7*t + 748*m^8*s^8*t - 324*m^6*s^9*t + 48*m^4*s^10*t + 516*m^22*t^2 - 3472*m^20*s*t^2 + 9792*m^18*s^2*t^2 - 14788*m^16*s^3*t^2 + 12404*m^14*s^4*t^2 - 4916*m^12*s^5*t^2 - 228*m^10*s^6*t^2 + 948*m^8*s^7*t^2 - 232*m^6*s^8*t^2 - 44*m^4*s^9*t^2 + 20*m^2*s^10*t^2 - 396*m^20*t^3 + 2618*m^18*s*t^3 - 6657*m^16*s^2*t^3 + 7835*m^14*s^3*t^3 - 3257*m^12*s^4*t^3 - 1561*m^10*s^5*t^3 + 1749*m^8*s^6*t^3 - 87*m^6*s^7*t^3 - 335*m^4*s^8*t^3 + 91*m^2*s^9*t^3 + 74*m^18*t^4 - 806*m^16*s*t^4 + 2314*m^14*s^2*t^4 - 2324*m^12*s^3*t^4 - 136*m^10*s^4*t^4 + 1626*m^8*s^5*t^4 - 678*m^6*s^6*t^4 - 192*m^4*s^7*t^4 + 122*m^2*s^8*t^4 + 64*m^16*t^5 + 8*m^14*s*t^5 - 506*m^12*s^2*t^5 + 584*m^10*s^3*t^5 + 218*m^8*s^4*t^5 - 512*m^6*s^5*t^5 + 98*m^4*s^6*t^5 + 48*m^2*s^7*t^5 - 2*s^8*t^5 - 40*m^14*t^6 + 44*m^12*s*t^6 + 106*m^10*s^2*t^6 - 118*m^8*s^3*t^6 - 56*m^6*s^4*t^6 + 76*m^4*s^5*t^6 - 10*m^2*s^6*t^6 - 2*s^7*t^6 + 6*m^12*t^7 - 6*m^10*s*t^7 - 13*m^8*s^2*t^7 + 9*m^6*s^3*t^7 + 3*m^4*s^4*t^7 - 7*m^2*s^5*t^7))/(m^2*(m^2 - s)^3*(m^2 + s)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X4*Y1*Y2) +
  (((32*I)*m^2*s*(m^2 - s - t))/t)*(X1*X4*Y1*Y3^2) +
  (((16*I)*s*(m^2 - s - t)*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 25*m^14*t + 122*m^12*s*t - 243*m^10*s^2*t + 251*m^8*s^3*t - 140*m^6*s^4*t + 39*m^4*s^5*t - 4*m^2*s^6*t + 27*m^12*t^2 - 119*m^10*s*t^2 + 213*m^8*s^2*t^2 - 191*m^6*s^3*t^2 + 84*m^4*s^4*t^2 - 14*m^2*s^5*t^2 - 12*m^10*t^3 + 49*m^8*s*t^3 - 77*m^6*s^2*t^3 + 51*m^4*s^3*t^3 - 12*m^2*s^4*t^3 + s^5*t^3 + m^8*t^4 - 7*m^6*s*t^4 + 11*m^4*s^2*t^4 + m^2*s^3*t^4 - s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X4*Y1*Y3) +
  (((-8*I)*s*(14*m^34 - 178*m^32*s + 1036*m^30*s^2 - 3642*m^28*s^3 + 8580*m^26*s^4 - 14170*m^24*s^5 + 16588*m^22*s^6 - 13442*m^20*s^7 + 6864*m^18*s^8 - 1430*m^16*s^9 - 572*m^14*s^10 + 338*m^12*s^11 + 156*m^10*s^12 - 222*m^8*s^13 + 100*m^6*s^14 - 22*m^4*s^15 + 2*m^2*s^16 - 72*m^32*t + 874*m^30*s*t - 4893*m^28*s^2*t + 16567*m^26*s^3*t - 37342*m^24*s^4*t + 57960*m^22*s^5*t - 61423*m^20*s^6*t + 41361*m^18*s^7*t - 12924*m^16*s^8*t - 3486*m^14*s^9*t + 4181*m^12*s^10*t + 249*m^10*s^11*t - 1918*m^8*s^12*t + 1132*m^6*s^13*t - 297*m^4*s^14*t + 31*m^2*s^15*t + 119*m^30*t^2 - 1288*m^28*s*t^2 + 6730*m^26*s^2*t^2 - 22173*m^24*s^3*t^2 + 49792*m^22*s^4*t^2 - 76855*m^20*s^5*t^2 + 78237*m^18*s^6*t^2 - 45426*m^16*s^7*t^2 + 5103*m^14*s^8*t^2 + 11386*m^12*s^9*t^2 - 5204*m^10*s^10*t^2 - 2689*m^8*s^11*t^2 + 3306*m^6*s^12*t^2 - 1195*m^4*s^13*t^2 + 157*m^2*s^14*t^2 - 11*m^28*t^3 + 380*m^26*s*t^3 - 2721*m^24*s^2*t^3 + 10852*m^22*s^3*t^3 - 28680*m^20*s^4*t^3 + 50012*m^18*s^5*t^3 - 53186*m^16*s^6*t^3 + 26832*m^14*s^7*t^3 + 4517*m^12*s^8*t^3 - 11940*m^10*s^9*t^3 + 2179*m^8*s^10*t^3 + 3596*m^6*s^11*t^3 - 2226*m^4*s^12*t^3 + 396*m^2*s^13*t^3 - 79*m^26*t^4 + 272*m^24*s*t^4 - 372*m^22*s^2*t^4 - 453*m^20*s^3*t^4 + 6125*m^18*s^4*t^4 - 18588*m^16*s^5*t^4 + 24392*m^14*s^6*t^4 - 10646*m^12*s^7*t^4 - 6373*m^10*s^8*t^4 + 6884*m^8*s^9*t^4 + 316*m^6*s^10*t^4 - 2045*m^4*s^11*t^4 + 567*m^2*s^12*t^4 - 84*m^24*t^5 + 445*m^22*s*t^5 - 224*m^20*s^2*t^5 - 2487*m^18*s^3*t^5 + 3632*m^16*s^4*t^5 + 3972*m^14*s^5*t^5 - 10936*m^12*s^6*t^5 + 4356*m^10*s^7*t^5 + 4164*m^8*s^8*t^5 - 2825*m^6*s^9*t^5 - 456*m^4*s^10*t^5 + 443*m^2*s^11*t^5 + 234*m^22*t^6 - 1010*m^20*s*t^6 + 865*m^18*s^2*t^6 + 2790*m^16*s^3*t^6 - 5001*m^14*s^4*t^6 - 1383*m^12*s^5*t^6 + 6551*m^10*s^6*t^6 - 1701*m^8*s^7*t^6 - 2465*m^6*s^8*t^6 + 1049*m^4*s^9*t^6 + 72*m^2*s^10*t^6 - s^11*t^6 - 197*m^20*t^7 + 769*m^18*s*t^7 - 546*m^16*s^2*t^7 - 2172*m^14*s^3*t^7 + 2929*m^12*s^4*t^7 + 1756*m^10*s^5*t^7 - 3407*m^8*s^6*t^7 - 108*m^6*s^7*t^7 + 1224*m^4*s^8*t^7 - 245*m^2*s^9*t^7 - 3*s^10*t^7 + 83*m^18*t^8 - 333*m^16*s*t^8 + 180*m^14*s^2*t^8 + 1144*m^12*s^3*t^8 - 899*m^10*s^4*t^8 - 1278*m^8*s^5*t^8 + 948*m^6*s^6*t^8 + 486*m^4*s^7*t^8 - 296*m^2*s^8*t^8 - 3*s^9*t^8 - 16*m^16*t^9 + 97*m^14*s*t^9 - 35*m^12*s^2*t^9 - 394*m^10*s^3*t^9 + 79*m^8*s^4*t^9 + 459*m^6*s^5*t^9 - 27*m^4*s^6*t^9 - 162*m^2*s^7*t^9 - s^8*t^9 + m^14*t^10 - 17*m^12*s*t^10 + 6*m^10*s^2*t^10 + 86*m^8*s^3*t^10 + 37*m^6*s^4*t^10 - 69*m^4*s^5*t^10 - 44*m^2*s^6*t^10 + m^10*s*t^11 - 2*m^8*s^2*t^11 - 12*m^6*s^3*t^11 - 14*m^4*s^4*t^11 - 5*m^2*s^5*t^11))/(m^2*(m^2 - s)^3*(m^2 + s)^3*t^3*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*X4*Y1) +
  (((16*I)*s*(16*m^16 - 88*m^14*s + 200*m^12*s^2 - 240*m^10*s^3 + 160*m^8*s^4 - 56*m^6*s^5 + 8*m^4*s^6 - 48*m^14*t + 256*m^12*s*t - 560*m^10*s^2*t + 640*m^8*s^3*t - 400*m^6*s^4*t + 128*m^4*s^5*t - 16*m^2*s^6*t + 42*m^12*t^2 - 220*m^10*s*t^2 + 458*m^8*s^2*t^2 - 465*m^6*s^3*t^2 + 223*m^4*s^4*t^2 - 39*m^2*s^5*t^2 + s^6*t^2 - 16*m^10*t^3 + 85*m^8*s*t^3 - 166*m^6*s^2*t^3 + 156*m^4*s^3*t^3 - 36*m^2*s^4*t^3 - s^5*t^3 + 2*m^8*t^4 - 15*m^6*s*t^4 + 29*m^4*s^2*t^4 - 24*m^2*s^3*t^4 - s^4*t^4 + m^4*s*t^5 - 2*m^2*s^2*t^5 + s^3*t^5))/((m^2 - s)^2*(m^2 + s)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X4*Y2^3) +
  (((-16*I)*s*(8*m^20 - 56*m^18*s + 168*m^16*s^2 - 280*m^14*s^3 + 280*m^12*s^4 - 168*m^10*s^5 + 56*m^8*s^6 - 8*m^6*s^7 - 32*m^18*t + 216*m^16*s*t - 600*m^14*s^2*t + 896*m^12*s^3*t - 784*m^10*s^4*t + 408*m^8*s^5*t - 120*m^6*s^6*t + 16*m^4*s^7*t + 45*m^16*t^2 - 290*m^14*s*t^2 + 723*m^12*s^2*t^2 - 907*m^10*s^3*t^2 + 604*m^8*s^4*t^2 - 197*m^6*s^5*t^2 + 20*m^4*s^6*t^2 + 2*m^2*s^7*t^2 - 29*m^14*t^3 + 174*m^12*s*t^3 - 375*m^10*s^2*t^3 + 380*m^8*s^3*t^3 - 163*m^6*s^4*t^3 + 2*m^4*s^5*t^3 + 11*m^2*s^6*t^3 + 9*m^12*t^4 - 49*m^10*s*t^4 + 86*m^8*s^2*t^4 - 82*m^6*s^3*t^4 + 2*m^4*s^4*t^4 + 16*m^2*s^5*t^4 - m^10*t^5 + 5*m^8*s*t^5 - 7*m^6*s^2*t^5 + 13*m^4*s^3*t^5 + 9*m^2*s^4*t^5 - s^5*t^5 - m^2*s^3*t^6 - s^4*t^6))/(m^2*(m^2 - s)^2*(m^2 + s)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X4*Y2^2*Y3) +
  (((-8*I)*s*(48*m^22 - 292*m^20*s + 740*m^18*s^2 - 996*m^16*s^3 + 740*m^14*s^4 - 268*m^12*s^5 + 12*m^10*s^6 + 20*m^8*s^7 - 4*m^6*s^8 - 196*m^20*t + 1130*m^18*s*t - 2644*m^16*s^2*t + 3106*m^14*s^3*t - 1700*m^12*s^4*t + 46*m^10*s^5*t + 420*m^8*s^6*t - 186*m^6*s^7*t + 24*m^4*s^8*t + 219*m^18*t^2 - 1235*m^16*s*t^2 + 2640*m^14*s^2*t^2 - 2476*m^12*s^3*t^2 + 560*m^10*s^4*t^2 + 709*m^8*s^5*t^2 - 520*m^6*s^6*t^2 + 106*m^4*s^7*t^2 - 3*m^2*s^8*t^2 - 119*m^16*t^3 + 687*m^14*s*t^3 - 1315*m^12*s^2*t^3 + 785*m^10*s^3*t^3 + 384*m^8*s^4*t^3 - 548*m^6*s^5*t^3 + 138*m^4*s^6*t^3 - 4*m^2*s^7*t^3 + 35*m^14*t^4 - 213*m^12*s*t^4 + 370*m^10*s^2*t^4 - 60*m^8*s^3*t^4 - 288*m^6*s^4*t^4 + 113*m^4*s^5*t^4 - m^2*s^6*t^4 - 4*m^12*t^5 + 37*m^10*s*t^5 - 56*m^8*s^2*t^5 - 24*m^6*s^3*t^5 + 52*m^4*s^4*t^5 - 4*m^2*s^5*t^5 + s^6*t^5 - 3*m^8*s*t^6 + 3*m^6*s^2*t^6 + 4*m^4*s^3*t^6 - m^2*s^4*t^6 + s^5*t^6))/(m^2*(m^2 - s)^2*(m^2 + s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X4*Y2^2) +
  (((-16*I)*s^3*(m^4 - m^2*s + s*t))/(m^2*(m^2 - s)^2))*(X1*X4*Y2*Y3^2) +
  (((8*I)*s*(20*m^26 - 176*m^24*s + 684*m^22*s^2 - 1536*m^20*s^3 + 2184*m^18*s^4 - 2016*m^16*s^5 + 1176*m^14*s^6 - 384*m^12*s^7 + 36*m^10*s^8 + 16*m^8*s^9 - 4*m^6*s^10 - 122*m^24*t + 942*m^22*s*t - 3184*m^20*s^2*t + 6136*m^18*s^3*t - 7308*m^16*s^4*t + 5348*m^14*s^5*t - 2072*m^12*s^6*t + 24*m^10*s^7*t + 374*m^8*s^8*t - 162*m^6*s^9*t + 24*m^4*s^10*t + 262*m^22*t^2 - 1748*m^20*s*t^2 + 4896*m^18*s^2*t^2 - 7362*m^16*s^3*t^2 + 6178*m^14*s^4*t^2 - 2482*m^12*s^5*t^2 - 82*m^10*s^6*t^2 + 474*m^8*s^7*t^2 - 128*m^6*s^8*t^2 - 18*m^4*s^9*t^2 + 10*m^2*s^10*t^2 - 249*m^20*t^3 + 1481*m^18*s*t^3 - 3435*m^16*s^2*t^3 + 3681*m^14*s^3*t^3 - 1283*m^12*s^4*t^3 - 823*m^10*s^5*t^3 + 707*m^8*s^6*t^3 + 63*m^6*s^7*t^3 - 188*m^4*s^8*t^3 + 46*m^2*s^9*t^3 + 128*m^18*t^4 - 667*m^16*s*t^4 + 1234*m^14*s^2*t^4 - 739*m^12*s^3*t^4 - 482*m^10*s^4*t^4 + 759*m^8*s^5*t^4 - 106*m^6*s^6*t^4 - 201*m^4*s^7*t^4 + 74*m^2*s^8*t^4 - 36*m^16*t^5 + 155*m^14*s*t^5 - 212*m^12*s^2*t^5 + 19*m^10*s^3*t^5 + 234*m^8*s^4*t^5 - 159*m^6*s^5*t^5 - 48*m^4*s^6*t^5 + 49*m^2*s^7*t^5 - 2*s^8*t^5 + 4*m^14*t^6 - 14*m^12*s*t^6 + 14*m^10*s^2*t^6 + 6*m^8*s^3*t^6 - 30*m^6*s^4*t^6 + 6*m^4*s^5*t^6 + 8*m^2*s^6*t^6 - 2*s^7*t^6))/(m^2*(m^2 - s)^3*(m^2 + s)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X4*Y2*Y3) +
  (((4*I)*s*(42*m^34 - 560*m^32*s + 3386*m^30*s^2 - 12276*m^28*s^3 + 29686*m^26*s^4 - 50296*m^24*s^5 + 60874*m^22*s^6 - 52492*m^20*s^7 + 31482*m^18*s^8 - 12672*m^16*s^9 + 3806*m^14*s^10 - 1868*m^12*s^11 + 1506*m^10*s^12 - 856*m^8*s^13 + 286*m^6*s^14 - 52*m^4*s^15 + 4*m^2*s^16 - 162*m^32*t + 2266*m^30*s*t - 14174*m^28*s^2*t + 52008*m^26*s^3*t - 123690*m^24*s^4*t + 198518*m^22*s^5*t - 215718*m^20*s^6*t + 152652*m^18*s^7*t - 62022*m^16*s^8*t + 9414*m^14*s^9*t - 2266*m^12*s^10*t + 7952*m^10*s^11*t - 7278*m^8*s^12*t + 3114*m^6*s^13*t - 674*m^4*s^14*t + 60*m^2*s^15*t + 67*m^30*t^2 - 1394*m^28*s*t^2 + 12329*m^26*s^2*t^2 - 57021*m^24*s^3*t^2 + 154662*m^22*s^4*t^2 - 258549*m^20*s^5*t^2 + 262942*m^18*s^6*t^2 - 141682*m^16*s^7*t^2 + 11103*m^14*s^8*t^2 + 25380*m^12*s^9*t^2 + 1357*m^10*s^10*t^2 - 18113*m^8*s^11*t^2 + 11848*m^6*s^12*t^2 - 3277*m^4*s^13*t^2 + 348*m^2*s^14*t^2 + 314*m^28*t^3 - 2111*m^26*s*t^3 + 2886*m^24*s^2*t^3 + 18759*m^22*s^3*t^3 - 92663*m^20*s^4*t^3 + 181381*m^18*s^5*t^3 - 171904*m^16*s^6*t^3 + 47570*m^14*s^7*t^3 + 49224*m^12*s^8*t^3 - 35497*m^10*s^9*t^3 - 11310*m^8*s^10*t^3 + 20255*m^6*s^11*t^3 - 7971*m^4*s^12*t^3 + 1067*m^2*s^13*t^3 - 608*m^26*t^4 + 3686*m^24*s*t^4 - 9375*m^22*s^2*t^4 + 4397*m^20*s^3*t^4 + 35922*m^18*s^4*t^4 - 88166*m^16*s^5*t^4 + 69896*m^14*s^6*t^4 + 14720*m^12*s^7*t^4 - 50886*m^10*s^8*t^4 + 13504*m^8*s^9*t^4 + 15815*m^6*s^10*t^4 - 10861*m^4*s^11*t^4 + 1956*m^2*s^12*t^4 + 721*m^24*t^5 - 3172*m^22*s*t^5 + 6079*m^20*s^2*t^5 - 3465*m^18*s^3*t^5 - 14418*m^16*s^4*t^5 + 33465*m^14*s^5*t^5 - 14413*m^12*s^6*t^5 - 23741*m^10*s^7*t^5 + 21934*m^8*s^8*t^5 + 3447*m^6*s^9*t^5 - 8734*m^4*s^10*t^5 + 2298*m^2*s^11*t^5 - s^12*t^5 - 564*m^22*t^6 + 1983*m^20*s*t^6 - 2027*m^18*s^2*t^6 - 874*m^16*s^3*t^6 + 6897*m^14*s^4*t^6 - 8982*m^12*s^5*t^6 - 2855*m^10*s^6*t^6 + 11586*m^8*s^7*t^6 - 2749*m^6*s^8*t^6 - 4221*m^4*s^9*t^6 + 1810*m^2*s^10*t^6 - 4*s^11*t^6 + 256*m^20*t^7 - 873*m^18*s*t^7 + 351*m^16*s^2*t^7 + 1360*m^14*s^3*t^7 - 2651*m^12*s^4*t^7 + 882*m^10*s^5*t^7 + 3223*m^8*s^6*t^7 - 2348*m^6*s^7*t^7 - 1173*m^4*s^8*t^7 + 979*m^2*s^9*t^7 - 6*s^10*t^7 - 59*m^18*t^8 + 249*m^16*s*t^8 - 36*m^14*s^2*t^8 - 559*m^12*s^3*t^8 + 671*m^10*s^4*t^8 + 437*m^8*s^5*t^8 - 920*m^6*s^6*t^8 - 107*m^4*s^7*t^8 + 360*m^2*s^8*t^8 - 4*s^9*t^8 + 5*m^16*t^9 - 40*m^14*s*t^9 + 16*m^12*s^2*t^9 + 132*m^10*s^3*t^9 - 88*m^8*s^4*t^9 - 192*m^6*s^5*t^9 + 52*m^4*s^6*t^9 + 84*m^2*s^7*t^9 - s^8*t^9 + 2*m^12*s*t^10 - 6*m^10*s^2*t^10 - 20*m^8*s^3*t^10 - 4*m^6*s^4*t^10 + 18*m^4*s^5*t^10 + 10*m^2*s^6*t^10))/(m^2*(m^2 - s)^3*(m^2 + s)^3*(m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*X4*Y2) +
  (((8*I)*s*(m^2 - s - t)*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 3*m^8*t + 6*m^6*s*t - 2*m^4*s^2*t - m^2*s^3*t + s^3*t^2))/(m^2*(m^2 - s)^2*t))*(X1*X4*Y3^2) +
  (((-4*I)*s*(12*m^32 - 148*m^30*s + 840*m^28*s^2 - 2904*m^26*s^3 + 6820*m^24*s^4 - 11484*m^22*s^5 + 14256*m^20*s^6 - 13200*m^18*s^7 + 9108*m^16*s^8 - 4620*m^14*s^9 + 1672*m^12*s^10 - 408*m^10*s^11 + 60*m^8*s^12 - 4*m^6*s^13 - 74*m^30*t + 852*m^28*s*t - 4494*m^26*s^2*t + 14356*m^24*s^3*t - 30918*m^22*s^4*t + 47248*m^20*s^5*t - 52434*m^18*s^6*t + 42408*m^16*s^7*t - 24582*m^14*s^8*t + 9716*m^12*s^9*t - 2274*m^10*s^10*t + 132*m^8*s^11*t + 86*m^6*s^12*t - 24*m^4*s^13*t + 2*m^2*s^14*t + 160*m^28*t^2 - 1732*m^26*s*t^2 + 8428*m^24*s^2*t^2 - 24373*m^22*s^3*t^2 + 46646*m^20*s^4*t^2 - 62265*m^18*s^5*t^2 + 59568*m^16*s^6*t^2 - 41418*m^14*s^7*t^2 + 21108*m^12*s^8*t^2 - 7966*m^10*s^9*t^2 + 2260*m^8*s^10*t^2 - 481*m^6*s^11*t^2 + 70*m^4*s^12*t^2 - 5*m^2*s^13*t^2 - 164*m^26*t^3 + 1850*m^24*s*t^3 - 8589*m^22*s^2*t^3 + 21911*m^20*s^3*t^3 - 34077*m^18*s^4*t^3 + 33892*m^16*s^5*t^3 - 23074*m^14*s^6*t^3 + 13854*m^12*s^7*t^3 - 10406*m^10*s^8*t^3 + 7642*m^8*s^9*t^3 - 3713*m^6*s^10*t^3 + 979*m^4*s^11*t^3 - 105*m^2*s^12*t^3 + 109*m^24*t^4 - 1524*m^22*s*t^4 + 6911*m^20*s^2*t^4 - 14486*m^18*s^3*t^4 + 13639*m^16*s^4*t^4 - 813*m^14*s^5*t^4 - 7745*m^12*s^6*t^4 + 835*m^10*s^7*t^4 + 8592*m^8*s^8*t^4 - 8163*m^6*s^9*t^4 + 3070*m^4*s^10*t^4 - 425*m^2*s^11*t^4 - 94*m^22*t^5 + 1353*m^20*s*t^5 - 5452*m^18*s^2*t^5 + 8539*m^16*s^3*t^5 - 1304*m^14*s^4*t^5 - 11956*m^12*s^5*t^5 + 12136*m^10*s^6*t^5 + 1156*m^8*s^7*t^5 - 8306*m^6*s^8*t^5 + 4811*m^4*s^9*t^5 - 884*m^2*s^10*t^5 + s^11*t^5 + 80*m^20*t^6 - 1017*m^18*s*t^6 + 3509*m^16*s^2*t^6 - 3906*m^14*s^3*t^6 - 2794*m^12*s^4*t^6 + 9457*m^10*s^5*t^6 - 4825*m^8*s^6*t^6 - 3688*m^6*s^7*t^6 + 4284*m^4*s^8*t^6 - 1102*m^2*s^9*t^6 + 2*s^10*t^6 - 45*m^18*t^7 + 510*m^16*s*t^7 - 1529*m^14*s^2*t^7 + 1101*m^12*s^3*t^7 + 2297*m^10*s^4*t^7 - 3762*m^8*s^5*t^7 + 143*m^6*s^6*t^7 + 2151*m^4*s^7*t^7 - 866*m^2*s^8*t^7 + 13*m^16*t^8 - 153*m^14*s*t^8 + 419*m^12*s^2*t^8 - 151*m^10*s^3*t^8 - 893*m^8*s^4*t^8 + 759*m^6*s^5*t^8 + 487*m^4*s^6*t^8 - 431*m^2*s^7*t^8 - 2*s^8*t^8 - m^14*t^9 + 24*m^12*s*t^9 - 69*m^10*s^2*t^9 + 5*m^8*s^3*t^9 + 195*m^6*s^4*t^9 - 28*m^4*s^5*t^9 - 125*m^2*s^6*t^9 - s^7*t^9 - m^10*s*t^10 + 6*m^8*s^2*t^10 - 22*m^4*s^4*t^10 - 15*m^2*s^5*t^10))/(m^2*(m^2 - s)^3*(m^2 + s)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*X4*Y3) +
  ((I*s*(12*m^30 - 148*m^28*s + 840*m^26*s^2 - 2904*m^24*s^3 + 6820*m^22*s^4 - 11484*m^20*s^5 + 14256*m^18*s^6 - 13200*m^16*s^7 + 9108*m^14*s^8 - 4620*m^12*s^9 + 1672*m^10*s^10 - 408*m^8*s^11 + 60*m^6*s^12 - 4*m^4*s^13 - 48*m^28*t + 556*m^26*s*t - 2960*m^24*s^2*t + 9572*m^22*s^3*t - 20924*m^20*s^4*t + 32536*m^18*s^5*t - 36852*m^16*s^6*t + 30600*m^14*s^7*t - 18504*m^12*s^8*t + 8028*m^10*s^9*t - 2488*m^8*s^10*t + 596*m^6*s^11*t - 140*m^4*s^12*t + 32*m^2*s^13*t - 4*s^14*t - 42*m^26*t^2 + 194*m^24*s*t^2 - 1974*m^20*s^3*t^2 + 6406*m^18*s^4*t^2 - 10984*m^16*s^5*t^2 + 12560*m^14*s^6*t^2 - 11116*m^12*s^7*t^2 + 8738*m^10*s^8*t^2 - 6286*m^8*s^9*t^2 + 3696*m^6*s^10*t^2 - 1534*m^4*s^11*t^2 + 386*m^2*s^12*t^2 - 44*s^13*t^2 + 220*m^24*t^3 - 1698*m^22*s*t^3 + 5665*m^20*s^2*t^3 - 11122*m^18*s^3*t^3 + 15437*m^16*s^4*t^3 - 17552*m^14*s^5*t^3 + 16254*m^12*s^6*t^3 - 9376*m^10*s^7*t^3 - 38*m^8*s^8*t^3 + 4898*m^6*s^9*t^3 - 3823*m^4*s^10*t^3 + 1314*m^2*s^11*t^3 - 179*s^12*t^3 + 462*m^22*t^4 - 1936*m^20*s*t^4 + 1380*m^18*s^2*t^4 + 7156*m^16*s^3*t^4 - 21618*m^14*s^4*t^4 + 29298*m^12*s^5*t^4 - 21838*m^10*s^6*t^4 + 5730*m^8*s^7*t^4 + 5564*m^6*s^8*t^4 - 6522*m^4*s^9*t^4 + 2770*m^2*s^10*t^4 - 446*s^11*t^4 - 1588*m^20*t^5 + 8106*m^18*s*t^5 - 13427*m^16*s^2*t^5 - 88*m^14*s^3*t^5 + 27658*m^12*s^4*t^5 - 34828*m^10*s^5*t^5 + 12396*m^8*s^6*t^5 + 9608*m^6*s^7*t^5 - 12342*m^4*s^8*t^5 + 5426*m^2*s^9*t^5 - 921*s^10*t^5 + 1828*m^18*t^6 - 9430*m^16*s*t^6 + 15108*m^14*s^2*t^6 + 1666*m^12*s^3*t^6 - 29132*m^10*s^4*t^6 + 26098*m^8*s^5*t^6 + 1900*m^6*s^6*t^6 - 14802*m^4*s^7*t^6 + 8344*m^2*s^8*t^6 - 1580*s^9*t^6 - 1130*m^16*t^7 + 5956*m^14*s*t^7 - 8733*m^12*s^2*t^7 - 4196*m^10*s^3*t^7 + 19039*m^8*s^4*t^7 - 9672*m^6*s^5*t^7 - 7123*m^4*s^6*t^7 + 7784*m^2*s^7*t^7 - 1925*s^8*t^7 + 388*m^14*t^8 - 2328*m^12*s*t^8 + 3086*m^10*s^2*t^8 + 3188*m^8*s^3*t^8 - 7306*m^6*s^4*t^8 + 630*m^4*s^5*t^8 + 3816*m^2*s^6*t^8 - 1506*s^7*t^8 - 66*m^12*t^9 + 576*m^10*s*t^9 - 703*m^8*s^2*t^9 - 1264*m^6*s^3*t^9 + 1504*m^4*s^4*t^9 + 712*m^2*s^5*t^9 - 711*s^6*t^9 + 4*m^10*t^10 - 80*m^8*s*t^10 + 112*m^6*s^2*t^10 + 296*m^4*s^3*t^10 - 84*m^2*s^4*t^10 - 184*s^5*t^10 + 4*m^6*s*t^11 - 12*m^4*s^2*t^11 - 36*m^2*s^3*t^11 - 20*s^4*t^11))/((m^2 - s)^3*(m^2 + s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*X4) +
  ((-80*I)*(m^2 - s - t)^2)*(X1*Y1^4) +
  (((64*I)*(m^12 - 4*m^10*s + 6*m^8*s^2 - 4*m^6*s^3 + m^4*s^4 + m^8*s*t - 2*m^6*s^2*t + m^4*s^3*t + 6*s^5*t + m^8*t^2 - 2*m^6*s*t^2 + m^4*s^2*t^2 - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(X1*Y1^3*Y2) +
  ((64*I)*(m^2 - s - t)*(s + t))*(X1*Y1^3*Y3) +
  (((64*I)*s*(m^2 - s - t)^2)/t)*(X1*Y1^3*Y4) +
  (((-32*I)*(m^2 - s - t)*(6*m^12 - 24*m^10*s + 36*m^8*s^2 - 24*m^6*s^3 + 6*m^4*s^4 - 10*m^10*t + 31*m^8*s*t - 32*m^6*s^2*t + 11*m^4*s^3*t + 6*s^5*t + 6*m^8*t^2 - 12*m^6*s*t^2 + 6*m^4*s^2*t^2 - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(X1*Y1^3) +
  (((-48*I)*(m^12 - 4*m^10*s + 6*m^8*s^2 - 4*m^6*s^3 + 2*m^4*s^4 - 6*m^2*s^4*t - 6*s^5*t + 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(X1*Y1^2*Y2^2) +
  (((48*I)*(6*m^2*s^5 - 6*s^6 + m^10*t - m^8*s*t + 10*s^5*t - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(X1*Y1^2*Y2*Y3) +
  (((48*I)*s*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 17*m^14*t + 86*m^12*s*t - 175*m^10*s^2*t + 179*m^8*s^3*t - 92*m^6*s^4*t + 19*m^4*s^5*t - 2*m^12*t^2 - 3*m^10*s*t^2 + 26*m^8*s^2*t^2 - 36*m^6*s^3*t^2 + 16*m^4*s^4*t^2 - m^2*s^5*t^2 + 13*m^10*t^3 - 36*m^8*s*t^3 + 33*m^6*s^2*t^3 - 16*m^4*s^3*t^3 + 6*m^2*s^4*t^3 - 7*m^8*t^4 + 16*m^6*s*t^4 - 11*m^4*s^2*t^4 + 8*m^2*s^3*t^4 - s^4*t^4 + m^6*t^5 - 2*m^4*s*t^5 + m^2*s^2*t^5 - s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*Y1^2*Y2*Y4) +
  (((24*I)*(6*m^14 - 30*m^12*s + 60*m^10*s^2 - 61*m^8*s^3 + 32*m^6*s^4 - 7*m^4*s^5 - 7*m^12*t + 32*m^10*s*t - 63*m^8*s^2*t + 79*m^6*s^3*t - 70*m^4*s^4*t + 21*m^2*s^5*t + 6*s^6*t + 7*m^10*t^2 - 24*m^8*s*t^2 + 27*m^6*s^2*t^2 - 22*m^4*s^3*t^2 + 20*m^2*s^4*t^2 - 10*s^5*t^2 - 5*m^8*t^3 + 10*m^6*s*t^3 - 5*m^4*s^2*t^3 + 4*s^4*t^3))/(m^4*(m^2 - s)^2))*(X1*Y1^2*Y2) +
  ((48*I)*m^2*(m^2 - s - t))*(X1*Y1^2*Y3^2) +
  (((-48*I)*s*(m^2 - s - t)*(s + t))/t)*(X1*Y1^2*Y3*Y4) +
  (((-24*I)*(m^2 - s - t)*(m^12 - 8*m^10*s + 18*m^8*s^2 - 16*m^6*s^3 + 5*m^4*s^4 + 6*m^2*s^5 - 6*s^6 - 6*m^10*t + 23*m^8*s*t - 27*m^6*s^2*t + 10*m^4*s^3*t + 10*s^5*t + 5*m^8*t^2 - 10*m^6*s*t^2 + 5*m^4*s^2*t^2 - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(X1*Y1^2*Y3) +
  (((-12*I)*s*(m^2 - s - t)*(16*m^16 - 80*m^14*s + 160*m^12*s^2 - 160*m^10*s^3 + 80*m^8*s^4 - 16*m^6*s^5 - 42*m^14*t + 220*m^12*s*t - 469*m^10*s^2*t + 516*m^8*s^3*t - 304*m^6*s^4*t + 88*m^4*s^5*t - 9*m^2*s^6*t + 12*m^12*t^2 - 94*m^10*s*t^2 + 241*m^8*s^2*t^2 - 277*m^6*s^3*t^2 + 147*m^4*s^4*t^2 - 29*m^2*s^5*t^2 + 18*m^10*t^3 - 24*m^8*s*t^3 - 27*m^6*s^2*t^3 + 48*m^4*s^3*t^3 - 15*m^2*s^4*t^3 - 14*m^8*t^4 + 24*m^6*s*t^4 - 7*m^4*s^2*t^4 + 7*m^2*s^3*t^4 - 2*s^4*t^4 + 2*m^6*t^5 - 4*m^4*s*t^5 + 2*m^2*s^2*t^5 - 2*s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*Y1^2*Y4) +
  (((-12*I)*(15*m^16 - 90*m^14*s + 225*m^12*s^2 - 300*m^10*s^3 + 225*m^8*s^4 - 90*m^6*s^5 + 15*m^4*s^6 - 51*m^14*t + 259*m^12*s*t - 535*m^10*s^2*t + 583*m^8*s^3*t - 363*m^6*s^4*t + 128*m^4*s^5*t - 21*m^2*s^6*t + 70*m^12*t^2 - 291*m^10*s*t^2 + 461*m^8*s^2*t^2 - 362*m^6*s^3*t^2 + 154*m^4*s^4*t^2 - 49*m^2*s^5*t^2 + 12*s^6*t^2 - 51*m^10*t^3 + 157*m^8*s*t^3 - 161*m^6*s^2*t^3 + 67*m^4*s^3*t^3 + 2*m^2*s^4*t^3 + 4*s^5*t^3 + 15*m^8*t^4 - 30*m^6*s*t^4 + 15*m^4*s^2*t^4 - 8*s^4*t^4))/(m^4*(m^2 - s)^2))*(X1*Y1^2) +
  (((32*I)*(m^10 - 4*m^8*s + 6*m^6*s^2 - 4*m^4*s^3 - 2*m^2*s^4 + 6*s^4*t))/(m^2*(m^2 - s)^2))*(X1*Y1*Y2^3) +
  (((64*I)*s^4*(m^4 - 3*m^2*s + 5*m^2*t + 3*s*t - 2*t^2))/(m^4*(m^2 - s)^2))*(X1*Y1*Y2^2*Y3) +
  (((32*I)*s*(8*m^20 - 56*m^18*s + 168*m^16*s^2 - 280*m^14*s^3 + 280*m^12*s^4 - 168*m^10*s^5 + 56*m^8*s^6 - 8*m^6*s^7 - 40*m^18*t + 240*m^16*s*t - 616*m^14*s^2*t + 880*m^12*s^3*t - 760*m^10*s^4*t + 400*m^8*s^5*t - 120*m^6*s^6*t + 16*m^4*s^7*t + 70*m^16*t^2 - 358*m^14*s*t^2 + 760*m^12*s^2*t^2 - 858*m^10*s^3*t^2 + 542*m^8*s^4*t^2 - 178*m^6*s^5*t^2 + 20*m^4*s^6*t^2 + 2*m^2*s^7*t^2 - 51*m^14*t^3 + 221*m^12*s*t^3 - 382*m^10*s^2*t^3 + 334*m^8*s^3*t^3 - 134*m^6*s^4*t^3 + m^4*s^5*t^3 + 11*m^2*s^6*t^3 + 17*m^12*t^4 - 61*m^10*s*t^4 + 82*m^8*s^2*t^4 - 65*m^6*s^3*t^4 + 2*m^4*s^4*t^4 + 15*m^2*s^5*t^4 - 2*m^10*t^5 + 6*m^8*s*t^5 - 6*m^6*s^2*t^5 + 11*m^4*s^3*t^5 + 8*m^2*s^4*t^5 - s^5*t^5 - m^2*s^3*t^6 - s^4*t^6))/(m^2*(m^2 - s)^2*(m^2 + s)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*Y1*Y2^2*Y4) +
  (((-16*I)*(6*m^14 - 30*m^12*s + 57*m^10*s^2 - 46*m^8*s^3 + 11*m^6*s^4 + 2*m^4*s^5 - 6*m^12*t + 24*m^10*s*t - 27*m^8*s^2*t - 19*m^6*s^3*t + 61*m^4*s^4*t - 27*m^2*s^5*t + 12*m^4*s^3*t^2 - 10*m^2*s^4*t^2 + 12*s^5*t^2 - 8*s^4*t^3))/(m^4*(m^2 - s)^2))*(X1*Y1*Y2^2) +
  (((32*I)*s*(m^10 - 2*m^8*s + m^6*s^2 + 4*m^4*s^3 + 2*m^2*s^4 - 6*s^5 + m^6*s*t + 4*s^4*t))/(m^4*(m^2 - s)^2))*(X1*Y1*Y2*Y3^2) +
  (((32*I)*s*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 24*m^14*t + 113*m^12*s*t - 213*m^10*s^2*t + 201*m^8*s^3*t - 95*m^6*s^4*t + 18*m^4*s^5*t + 21*m^12*t^2 - 86*m^10*s*t^2 + 138*m^8*s^2*t^2 - 104*m^6*s^3*t^2 + 33*m^4*s^4*t^2 - 2*m^2*s^5*t^2 - 8*m^10*t^3 + 27*m^8*s*t^3 - 33*m^6*s^2*t^3 + 13*m^4*s^3*t^3 + s^5*t^3 + m^8*t^4 - 3*m^6*s*t^4 + 3*m^4*s^2*t^4 + 5*m^2*s^3*t^4 - s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*Y1*Y2*Y3*Y4) +
  (((16*I)*(-9*m^10*s^2 + 44*m^8*s^3 - 88*m^6*s^4 + 80*m^4*s^5 - 27*m^2*s^6 + 4*m^12*t - 7*m^10*s*t - 7*m^8*s^2*t + 28*m^6*s^3*t - 41*m^4*s^4*t + 9*m^2*s^5*t + 18*s^6*t - 4*m^10*t^2 + 3*m^8*s*t^2 + m^6*s^2*t^2 - 12*m^4*s^3*t^2 + 20*m^2*s^4*t^2 - 18*s^5*t^2 + 4*s^4*t^3))/(m^4*(m^2 - s)^2))*(X1*Y1*Y2*Y3) +
  (((-8*I)*s*(40*m^26 - 352*m^24*s + 1368*m^22*s^2 - 3072*m^20*s^3 + 4368*m^18*s^4 - 4032*m^16*s^5 + 2352*m^14*s^6 - 768*m^12*s^7 + 72*m^10*s^8 + 32*m^8*s^9 - 8*m^6*s^10 - 244*m^24*t + 1884*m^22*s*t - 6368*m^20*s^2*t + 12272*m^18*s^3*t - 14616*m^16*s^4*t + 10696*m^14*s^5*t - 4144*m^12*s^6*t + 48*m^10*s^7*t + 748*m^8*s^8*t - 324*m^6*s^9*t + 48*m^4*s^10*t + 516*m^22*t^2 - 3472*m^20*s*t^2 + 9792*m^18*s^2*t^2 - 14788*m^16*s^3*t^2 + 12404*m^14*s^4*t^2 - 4916*m^12*s^5*t^2 - 228*m^10*s^6*t^2 + 948*m^8*s^7*t^2 - 232*m^6*s^8*t^2 - 44*m^4*s^9*t^2 + 20*m^2*s^10*t^2 - 396*m^20*t^3 + 2618*m^18*s*t^3 - 6657*m^16*s^2*t^3 + 7835*m^14*s^3*t^3 - 3257*m^12*s^4*t^3 - 1561*m^10*s^5*t^3 + 1749*m^8*s^6*t^3 - 87*m^6*s^7*t^3 - 335*m^4*s^8*t^3 + 91*m^2*s^9*t^3 + 74*m^18*t^4 - 806*m^16*s*t^4 + 2314*m^14*s^2*t^4 - 2324*m^12*s^3*t^4 - 136*m^10*s^4*t^4 + 1626*m^8*s^5*t^4 - 678*m^6*s^6*t^4 - 192*m^4*s^7*t^4 + 122*m^2*s^8*t^4 + 64*m^16*t^5 + 8*m^14*s*t^5 - 506*m^12*s^2*t^5 + 584*m^10*s^3*t^5 + 218*m^8*s^4*t^5 - 512*m^6*s^5*t^5 + 98*m^4*s^6*t^5 + 48*m^2*s^7*t^5 - 2*s^8*t^5 - 40*m^14*t^6 + 44*m^12*s*t^6 + 106*m^10*s^2*t^6 - 118*m^8*s^3*t^6 - 56*m^6*s^4*t^6 + 76*m^4*s^5*t^6 - 10*m^2*s^6*t^6 - 2*s^7*t^6 + 6*m^12*t^7 - 6*m^10*s*t^7 - 13*m^8*s^2*t^7 + 9*m^6*s^3*t^7 + 3*m^4*s^4*t^7 - 7*m^2*s^5*t^7))/(m^2*(m^2 - s)^3*(m^2 + s)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*Y1*Y2*Y4) +
  (((8*I)*(4*m^18 - 20*m^16*s + 40*m^14*s^2 - 40*m^12*s^3 + 20*m^10*s^4 - 4*m^8*s^5 + 11*m^16*t - 76*m^14*s*t + 200*m^12*s^2*t - 264*m^10*s^3*t + 187*m^8*s^4*t - 68*m^6*s^5*t + 10*m^4*s^6*t - 47*m^14*t^2 + 226*m^12*s*t^2 - 431*m^10*s^2*t^2 + 375*m^8*s^3*t^2 - 107*m^6*s^4*t^2 - 35*m^4*s^5*t^2 + 19*m^2*s^6*t^2 + 61*m^12*t^3 - 241*m^10*s*t^3 + 366*m^8*s^2*t^3 - 239*m^6*s^3*t^3 + 58*m^4*s^4*t^3 + 22*m^2*s^5*t^3 - 12*s^6*t^3 - 43*m^10*t^4 + 135*m^8*s*t^4 - 148*m^6*s^2*t^4 + 63*m^4*s^3*t^4 - 29*m^2*s^4*t^4 + 2*s^5*t^4 + 16*m^8*t^5 - 36*m^6*s*t^5 + 24*m^4*s^2*t^5 - 4*m^2*s^3*t^5 + 4*s^4*t^5 - m^6*t^6 + 2*m^4*s*t^6 - m^2*s^2*t^6))/(m^4*(m^2 - s)^2*t))*(X1*Y1*Y2) +
  (((-32*I)*m^2*s*(m^2 - s - t))/t)*(X1*Y1*Y3^2*Y4) +
  (((16*I)*(m^2 - s - t)*(5*m^12 - 16*m^10*s + 17*m^8*s^2 - 6*m^6*s^3 - 4*m^4*s^4 - 2*m^2*s^5 + 6*s^6 - 4*m^10*t + 8*m^8*s*t - 5*m^6*s^2*t - 4*s^5*t))/(m^4*(m^2 - s)^2))*(X1*Y1*Y3^2) +
  (((-8*I)*s*(m^2 - s - t)*(16*m^16 - 80*m^14*s + 160*m^12*s^2 - 160*m^10*s^3 + 80*m^8*s^4 - 16*m^6*s^5 - 50*m^14*t + 244*m^12*s*t - 485*m^10*s^2*t + 500*m^8*s^3*t - 280*m^6*s^4*t + 80*m^4*s^5*t - 9*m^2*s^6*t + 54*m^12*t^2 - 238*m^10*s*t^2 + 423*m^8*s^2*t^2 - 379*m^6*s^3*t^2 + 171*m^4*s^4*t^2 - 31*m^2*s^5*t^2 - 24*m^10*t^3 + 98*m^8*s*t^3 - 151*m^6*s^2*t^3 + 102*m^4*s^3*t^3 - 27*m^2*s^4*t^3 + 2*s^5*t^3 + 2*m^8*t^4 - 14*m^6*s*t^4 + 21*m^4*s^2*t^4 + m^2*s^3*t^4 - 2*s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*Y1*Y3*Y4) +
  (((-8*I)*(21*m^16 - 117*m^14*s + 270*m^12*s^2 - 310*m^10*s^3 + 146*m^8*s^4 + 36*m^6*s^5 - 65*m^4*s^6 + 19*m^2*s^7 - 74*m^14*t + 359*m^12*s*t - 712*m^10*s^2*t + 721*m^8*s^3*t - 370*m^6*s^4*t + 62*m^4*s^5*t + 26*m^2*s^6*t - 12*s^7*t + 100*m^12*t^2 - 412*m^10*s*t^2 + 651*m^8*s^2*t^2 - 501*m^6*s^3*t^2 + 200*m^4*s^4*t^2 - 58*m^2*s^5*t^2 + 8*s^6*t^2 - 66*m^10*t^3 + 213*m^8*s*t^3 - 234*m^6*s^2*t^3 + 110*m^4*s^3*t^3 - 9*m^2*s^4*t^3 + 12*s^5*t^3 + 19*m^8*t^4 - 43*m^6*s*t^4 + 29*m^4*s^2*t^4 - 5*m^2*s^3*t^4 - 8*s^4*t^4 - m^6*t^5 + 2*m^4*s*t^5 - m^2*s^2*t^5))/(m^4*(m^2 - s)^2))*(X1*Y1*Y3) +
  (((4*I)*s*(28*m^34 - 356*m^32*s + 2072*m^30*s^2 - 7284*m^28*s^3 + 17160*m^26*s^4 - 28340*m^24*s^5 + 33176*m^22*s^6 - 26884*m^20*s^7 + 13728*m^18*s^8 - 2860*m^16*s^9 - 1144*m^14*s^10 + 676*m^12*s^11 + 312*m^10*s^12 - 444*m^8*s^13 + 200*m^6*s^14 - 44*m^4*s^15 + 4*m^2*s^16 - 140*m^32*t + 1668*m^30*s*t - 9178*m^28*s^2*t + 30586*m^26*s^3*t - 67904*m^24*s^4*t + 103688*m^22*s^5*t - 107446*m^20*s^6*t + 69126*m^18*s^7*t - 17532*m^16*s^8*t - 10492*m^14*s^9*t + 9594*m^12*s^10*t - 122*m^10*s^11*t - 3448*m^8*s^12*t + 2096*m^6*s^13*t - 554*m^4*s^14*t + 58*m^2*s^15*t + 246*m^30*t^2 - 2448*m^28*s*t^2 + 11634*m^26*s^2*t^2 - 35138*m^24*s^3*t^2 + 73828*m^22*s^4*t^2 - 108582*m^20*s^5*t^2 + 105132*m^18*s^6*t^2 - 53556*m^16*s^7*t^2 - 5826*m^14*s^8*t^2 + 26628*m^12*s^9*t^2 - 12294*m^10*s^10*t^2 - 3114*m^8*s^11*t^2 + 5192*m^6*s^12*t^2 - 1966*m^4*s^13*t^2 + 264*m^2*s^14*t^2 - 164*m^28*t^3 + 1774*m^26*s*t^3 - 7293*m^24*s^2*t^3 + 17253*m^22*s^3*t^3 - 30615*m^20*s^4*t^3 + 45629*m^18*s^5*t^3 - 48866*m^16*s^6*t^3 + 24210*m^14*s^7*t^3 + 10862*m^12*s^8*t^3 - 21000*m^10*s^9*t^3 + 7535*m^8*s^10*t^3 + 2777*m^6*s^11*t^3 - 2627*m^4*s^12*t^3 + 525*m^2*s^13*t^3 + 180*m^26*t^4 - 2006*m^24*s*t^4 + 6166*m^22*s^2*t^4 - 5316*m^20*s^3*t^4 - 4360*m^18*s^4*t^4 + 3404*m^16*s^5*t^4 + 15772*m^14*s^6*t^4 - 20800*m^12*s^7*t^4 + 1124*m^10*s^8*t^4 + 11098*m^8*s^9*t^4 - 5666*m^6*s^10*t^4 + 52*m^4*s^11*t^4 + 352*m^2*s^12*t^4 - 584*m^24*t^5 + 3678*m^22*s*t^5 - 7207*m^20*s^2*t^5 - 1265*m^18*s^3*t^5 + 20242*m^16*s^4*t^5 - 15862*m^14*s^5*t^5 - 15380*m^12*s^6*t^5 + 24228*m^10*s^7*t^5 - 2666*m^8*s^8*t^5 - 9240*m^6*s^9*t^5 + 4571*m^4*s^10*t^5 - 515*m^2*s^11*t^5 + 826*m^22*t^6 - 4044*m^20*s*t^6 + 5430*m^18*s^2*t^6 + 5926*m^16*s^3*t^6 - 19952*m^14*s^4*t^6 + 6572*m^12*s^5*t^6 + 18964*m^10*s^6*t^6 - 14876*m^8*s^7*t^6 - 3794*m^6*s^8*t^6 + 6424*m^4*s^9*t^6 - 1474*m^2*s^10*t^6 - 2*s^11*t^6 - 586*m^20*t^7 + 2570*m^18*s*t^7 - 2367*m^16*s^2*t^7 - 5861*m^14*s^3*t^7 + 10785*m^12*s^4*t^7 + 2285*m^10*s^5*t^7 - 12147*m^8*s^6*t^7 + 2717*m^6*s^7*t^7 + 4321*m^4*s^8*t^7 - 1711*m^2*s^9*t^7 - 6*s^10*t^7 + 216*m^18*t^8 - 1022*m^16*s*t^8 + 634*m^14*s^2*t^8 + 3100*m^12*s^3*t^8 - 3238*m^10*s^4*t^8 - 3268*m^8*s^5*t^8 + 3598*m^6*s^6*t^8 + 1228*m^4*s^7*t^8 - 1178*m^2*s^8*t^8 - 6*s^9*t^8 - 36*m^16*t^9 + 264*m^14*s*t^9 - 119*m^12*s^2*t^9 - 1015*m^10*s^3*t^9 + 368*m^8*s^4*t^9 + 1286*m^6*s^5*t^9 - 163*m^4*s^6*t^9 - 487*m^2*s^7*t^9 - 2*s^8*t^9 + 2*m^14*t^10 - 38*m^12*s*t^10 + 24*m^10*s^2*t^10 + 212*m^8*s^3*t^10 + 82*m^6*s^4*t^10 - 174*m^4*s^5*t^10 - 108*m^2*s^6*t^10 + 2*m^10*s*t^11 - 4*m^8*s^2*t^11 - 24*m^6*s^3*t^11 - 28*m^4*s^4*t^11 - 10*m^2*s^5*t^11))/(m^2*(m^2 - s)^3*(m^2 + s)^3*t^3*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*Y1*Y4) +
  (((-4*I)*(4*m^20 - 24*m^18*s + 60*m^16*s^2 - 80*m^14*s^3 + 60*m^12*s^4 - 24*m^10*s^5 + 4*m^8*s^6 + 12*m^18*t - 104*m^16*s*t + 356*m^14*s^2*t - 644*m^12*s^3*t + 676*m^10*s^4*t - 416*m^8*s^5*t + 140*m^6*s^6*t - 20*m^4*s^7*t - 93*m^16*t^2 + 559*m^14*s*t^2 - 1400*m^12*s^2*t^2 + 1871*m^10*s^3*t^2 - 1410*m^8*s^4*t^2 + 572*m^6*s^5*t^2 - 101*m^4*s^6*t^2 + 2*m^2*s^7*t^2 + 179*m^14*t^3 - 902*m^12*s*t^3 + 1849*m^10*s^2*t^3 - 1958*m^8*s^3*t^3 + 1111*m^6*s^4*t^3 - 308*m^4*s^5*t^3 + 29*m^2*s^6*t^3 - 182*m^12*t^4 + 753*m^10*s*t^4 - 1187*m^8*s^2*t^4 + 897*m^6*s^3*t^4 - 323*m^4*s^4*t^4 + 56*m^2*s^5*t^4 - 6*s^6*t^4 + 105*m^10*t^5 - 329*m^8*s*t^5 + 354*m^6*s^2*t^5 - 153*m^4*s^3*t^5 + 13*m^2*s^4*t^5 - 2*s^5*t^5 - 27*m^8*t^6 + 59*m^6*s*t^6 - 37*m^4*s^2*t^6 + 5*m^2*s^3*t^6 + 4*s^4*t^6 + m^6*t^7 - 2*m^4*s*t^7 + m^2*s^2*t^7))/(m^4*(m^2 - s)^2*t))*(X1*Y1) +
  (((-16*I)*(m^8 - 4*m^6*s + 6*m^4*s^2 - 4*m^2*s^3 + 4*s^4))/(m^2 - s)^2)*(X1*Y2^4) +
  (((-32*I)*s^4*(4*m^2 - 3*t))/(m^2*(m^2 - s)^2))*(X1*Y2^3*Y3) +
  (((-16*I)*s*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 24*m^14*t + 112*m^12*s*t - 208*m^10*s^2*t + 192*m^8*s^3*t - 88*m^6*s^4*t + 16*m^4*s^5*t + 21*m^12*t^2 - 88*m^10*s*t^2 + 143*m^8*s^2*t^2 - 105*m^6*s^3*t^2 + 24*m^4*s^4*t^2 + 5*m^2*s^5*t^2 - 8*m^10*t^3 + 28*m^8*s*t^3 - 36*m^6*s^2*t^3 + 29*m^4*s^3*t^3 + 8*m^2*s^4*t^3 - 3*s^5*t^3 + m^8*t^4 - 3*m^6*s*t^4 + 3*m^4*s^2*t^4 - 4*m^2*s^3*t^4 - 3*s^4*t^4))/((m^2 - s)^2*(m^2 + s)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*Y2^3*Y4) +
  (((8*I)*(6*m^12 - 30*m^10*s + 66*m^8*s^2 - 85*m^6*s^3 + 62*m^4*s^4 - 19*m^2*s^5 - 6*m^10*t + 24*m^8*s*t - 36*m^6*s^2*t + 32*m^4*s^3*t - 20*m^2*s^4*t - 6*s^4*t^2))/(m^2*(m^2 - s)^2))*(X1*Y2^3) +
  (((16*I)*s*(8*m^20 - 56*m^18*s + 168*m^16*s^2 - 280*m^14*s^3 + 280*m^12*s^4 - 168*m^10*s^5 + 56*m^8*s^6 - 8*m^6*s^7 - 32*m^18*t + 216*m^16*s*t - 600*m^14*s^2*t + 896*m^12*s^3*t - 784*m^10*s^4*t + 408*m^8*s^5*t - 120*m^6*s^6*t + 16*m^4*s^7*t + 45*m^16*t^2 - 290*m^14*s*t^2 + 723*m^12*s^2*t^2 - 907*m^10*s^3*t^2 + 604*m^8*s^4*t^2 - 197*m^6*s^5*t^2 + 20*m^4*s^6*t^2 + 2*m^2*s^7*t^2 - 29*m^14*t^3 + 174*m^12*s*t^3 - 375*m^10*s^2*t^3 + 380*m^8*s^3*t^3 - 163*m^6*s^4*t^3 + 2*m^4*s^5*t^3 + 11*m^2*s^6*t^3 + 9*m^12*t^4 - 49*m^10*s*t^4 + 86*m^8*s^2*t^4 - 82*m^6*s^3*t^4 + 2*m^4*s^4*t^4 + 16*m^2*s^5*t^4 - m^10*t^5 + 5*m^8*s*t^5 - 7*m^6*s^2*t^5 + 13*m^4*s^3*t^5 + 9*m^2*s^4*t^5 - s^5*t^5 - m^2*s^3*t^6 - s^4*t^6))/(m^2*(m^2 - s)^2*(m^2 + s)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*Y2^2*Y3*Y4) +
  (((8*I)*s^2*(9*m^10 - 41*m^8*s + 55*m^6*s^2 - 23*m^4*s^3 - 9*m^8*t + 51*m^6*s*t - 79*m^4*s^2*t + 45*m^2*s^3*t - 12*m^4*s*t^2 - 2*m^2*s^2*t^2 - 12*s^3*t^2 + 8*s^2*t^3))/(m^4*(m^2 - s)^2))*(X1*Y2^2*Y3) +
  (((8*I)*s*(20*m^22 - 108*m^20*s + 236*m^18*s^2 - 268*m^16*s^3 + 180*m^14*s^4 - 100*m^12*s^5 + 68*m^10*s^6 - 36*m^8*s^7 + 8*m^6*s^8 - 78*m^20*t + 392*m^18*s*t - 774*m^16*s^2*t + 736*m^14*s^3*t - 330*m^12*s^4*t + 88*m^10*s^5*t - 82*m^8*s^6*t + 64*m^6*s^7*t - 16*m^4*s^8*t + 75*m^18*t^2 - 347*m^16*s*t^2 + 579*m^14*s^2*t^2 - 368*m^12*s^3*t^2 + 19*m^10*s^4*t^2 - 3*m^8*s^5*t^2 + 81*m^6*s^6*t^2 - 34*m^4*s^7*t^2 - 2*m^2*s^8*t^2 - 34*m^16*t^3 + 150*m^14*s*t^3 - 203*m^12*s^2*t^3 + 15*m^10*s^3*t^3 + 121*m^8*s^4*t^3 + 19*m^6*s^5*t^3 - 60*m^4*s^6*t^3 + 9*m^14*t^4 - 30*m^12*s*t^4 + 39*m^10*s^2*t^4 + 24*m^8*s^3*t^4 - 61*m^6*s^4*t^4 - 32*m^4*s^5*t^4 + 7*m^2*s^6*t^4 - m^12*t^5 + 2*m^10*s*t^5 - 4*m^8*s^2*t^5 - 8*m^6*s^3*t^5 + 2*m^4*s^4*t^5 + 4*m^2*s^5*t^5 + s^6*t^5 + m^4*s^3*t^6 + 2*m^2*s^4*t^6 + s^5*t^6))/(m^2*(m^2 - s)^2*(m^2 + s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*Y2^2*Y4) +
  (((-4*I)*(7*m^16 - 76*m^14*s + 260*m^12*s^2 - 428*m^10*s^3 + 378*m^8*s^4 - 174*m^6*s^5 + 33*m^4*s^6 - 34*m^14*t + 178*m^12*s*t - 391*m^10*s^2*t + 462*m^8*s^3*t - 293*m^6*s^4*t + 78*m^4*s^5*t + 27*m^12*t^2 - 100*m^10*s*t^2 + 136*m^8*s^2*t^2 - 75*m^6*s^3*t^2 - 24*m^4*s^4*t^2 + 21*m^2*s^5*t^2 - 6*m^10*t^3 + 16*m^8*s*t^3 - 14*m^6*s^2*t^3 - 8*m^4*s^3*t^3 + 20*m^2*s^4*t^3 - 6*s^5*t^3 + m^8*t^4 - 2*m^6*s*t^4 + m^4*s^2*t^4 + 4*s^4*t^4))/(m^4*(m^2 - s)^2))*(X1*Y2^2) +
  (((16*I)*s^2*(m^6 - m^4*s + 4*m^2*s^2 - 4*s^3 + m^2*s*t))/(m^2*(m^2 - s)^2))*(X1*Y2*Y3^3) +
  (((16*I)*s^3*(m^4 - m^2*s + s*t))/(m^2*(m^2 - s)^2))*(X1*Y2*Y3^2*Y4) +
  (((-8*I)*(m^14 - 8*m^12*s + 27*m^10*s^2 - 58*m^8*s^3 + 89*m^6*s^4 - 78*m^4*s^5 + 27*m^2*s^6 + 6*m^10*s*t - 19*m^8*s^2*t + 30*m^6*s^3*t - 21*m^4*s^4*t + 8*m^2*s^5*t - 12*s^6*t + 5*m^6*s^2*t^2 - 4*m^4*s^3*t^2 + 8*s^5*t^2))/(m^4*(m^2 - s)^2))*(X1*Y2*Y3^2) +
  (((-8*I)*s*(20*m^26 - 176*m^24*s + 684*m^22*s^2 - 1536*m^20*s^3 + 2184*m^18*s^4 - 2016*m^16*s^5 + 1176*m^14*s^6 - 384*m^12*s^7 + 36*m^10*s^8 + 16*m^8*s^9 - 4*m^6*s^10 - 122*m^24*t + 942*m^22*s*t - 3184*m^20*s^2*t + 6136*m^18*s^3*t - 7308*m^16*s^4*t + 5348*m^14*s^5*t - 2072*m^12*s^6*t + 24*m^10*s^7*t + 374*m^8*s^8*t - 162*m^6*s^9*t + 24*m^4*s^10*t + 262*m^22*t^2 - 1748*m^20*s*t^2 + 4896*m^18*s^2*t^2 - 7362*m^16*s^3*t^2 + 6178*m^14*s^4*t^2 - 2482*m^12*s^5*t^2 - 82*m^10*s^6*t^2 + 474*m^8*s^7*t^2 - 128*m^6*s^8*t^2 - 18*m^4*s^9*t^2 + 10*m^2*s^10*t^2 - 249*m^20*t^3 + 1481*m^18*s*t^3 - 3435*m^16*s^2*t^3 + 3681*m^14*s^3*t^3 - 1283*m^12*s^4*t^3 - 823*m^10*s^5*t^3 + 707*m^8*s^6*t^3 + 63*m^6*s^7*t^3 - 188*m^4*s^8*t^3 + 46*m^2*s^9*t^3 + 128*m^18*t^4 - 667*m^16*s*t^4 + 1234*m^14*s^2*t^4 - 739*m^12*s^3*t^4 - 482*m^10*s^4*t^4 + 759*m^8*s^5*t^4 - 106*m^6*s^6*t^4 - 201*m^4*s^7*t^4 + 74*m^2*s^8*t^4 - 36*m^16*t^5 + 155*m^14*s*t^5 - 212*m^12*s^2*t^5 + 19*m^10*s^3*t^5 + 234*m^8*s^4*t^5 - 159*m^6*s^5*t^5 - 48*m^4*s^6*t^5 + 49*m^2*s^7*t^5 - 2*s^8*t^5 + 4*m^14*t^6 - 14*m^12*s*t^6 + 14*m^10*s^2*t^6 + 6*m^8*s^3*t^6 - 30*m^6*s^4*t^6 + 6*m^4*s^5*t^6 + 8*m^2*s^6*t^6 - 2*s^7*t^6))/(m^2*(m^2 - s)^3*(m^2 + s)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*Y2*Y3*Y4) +
  (((4*I)*(4*m^18 - 20*m^16*s + 40*m^14*s^2 - 40*m^12*s^3 + 20*m^10*s^4 - 4*m^8*s^5 + 4*m^16*t - 22*m^14*s*t + 33*m^12*s^2*t + 4*m^10*s^3*t - 50*m^8*s^4*t + 42*m^6*s^5*t - 11*m^4*s^6*t - 23*m^14*t^2 + 120*m^12*s*t^2 - 222*m^10*s^2*t^2 + 136*m^8*s^3*t^2 + 75*m^6*s^4*t^2 - 132*m^4*s^5*t^2 + 46*m^2*s^6*t^2 + 29*m^12*t^3 - 135*m^10*s*t^3 + 231*m^8*s^2*t^3 - 154*m^6*s^3*t^3 + 27*m^4*s^4*t^3 + 28*m^2*s^5*t^3 - 18*s^6*t^3 - 20*m^10*t^4 + 75*m^8*s*t^4 - 93*m^6*s^2*t^4 + 45*m^4*s^3*t^4 - 29*m^2*s^4*t^4 + 6*s^5*t^4 + 8*m^8*t^5 - 20*m^6*s*t^5 + 16*m^4*s^2*t^5 - 4*m^2*s^3*t^5 + 4*s^4*t^5 - m^6*t^6 + 2*m^4*s*t^6 - m^2*s^2*t^6))/(m^4*(m^2 - s)^2*t))*(X1*Y2*Y3) +
  (((-4*I)*s*(6*m^34 - 120*m^32*s + 936*m^30*s^2 - 4076*m^28*s^3 + 11380*m^26*s^4 - 21760*m^24*s^5 + 29392*m^22*s^6 - 28292*m^20*s^7 + 19272*m^18*s^8 - 9240*m^16*s^9 + 3432*m^14*s^10 - 1524*m^12*s^11 + 956*m^10*s^12 - 496*m^8*s^13 + 160*m^6*s^14 - 28*m^4*s^15 + 2*m^2*s^16 + 2*m^32*t + 246*m^30*s*t - 2992*m^28*s^2*t + 15449*m^26*s^3*t - 45844*m^24*s^4*t + 86794*m^22*s^5*t - 108850*m^20*s^6*t + 90021*m^18*s^7*t - 46806*m^16*s^8*t + 14290*m^14*s^9*t - 4452*m^12*s^10*t + 4579*m^10*s^11*t - 3704*m^8*s^12*t + 1582*m^6*s^13*t - 346*m^4*s^14*t + 31*m^2*s^15*t - 104*m^30*t^2 + 982*m^28*s*t^2 - 1947*m^26*s^2*t^2 - 8197*m^24*s^3*t^2 + 50268*m^22*s^4*t^2 - 116153*m^20*s^5*t^2 + 145837*m^18*s^6*t^2 - 99306*m^16*s^7*t^2 + 25520*m^14*s^8*t^2 + 6588*m^12*s^9*t^2 + 1127*m^10*s^10*t^2 - 9409*m^8*s^11*t^2 + 6428*m^6*s^12*t^2 - 1833*m^4*s^13*t^2 + 199*m^2*s^14*t^2 + 288*m^28*t^3 - 2709*m^26*s*t^3 + 9694*m^24*s^2*t^3 - 10708*m^22*s^3*t^3 - 23729*m^20*s^4*t^3 + 89192*m^18*s^5*t^3 - 110436*m^16*s^6*t^3 + 48304*m^14*s^7*t^3 + 18534*m^12*s^8*t^3 - 20861*m^10*s^9*t^3 - 5170*m^8*s^10*t^3 + 11820*m^6*s^11*t^3 - 4893*m^4*s^12*t^3 + 674*m^2*s^13*t^3 - 472*m^26*t^4 + 3084*m^24*s*t^4 - 9838*m^22*s^2*t^4 + 13581*m^20*s^3*t^4 + 8623*m^18*s^4*t^4 - 51442*m^16*s^5*t^4 + 53162*m^14*s^6*t^4 + 360*m^12*s^7*t^4 - 31276*m^10*s^8*t^4 + 10326*m^8*s^9*t^4 + 9812*m^6*s^10*t^4 - 7269*m^4*s^11*t^4 + 1349*m^2*s^12*t^4 + 601*m^24*t^5 - 2582*m^22*s*t^5 + 5319*m^20*s^2*t^5 - 5116*m^18*s^3*t^5 - 6970*m^16*s^4*t^5 + 23579*m^14*s^5*t^5 - 12985*m^12*s^6*t^5 - 15393*m^10*s^7*t^5 + 16022*m^8*s^8*t^5 + 2207*m^6*s^9*t^5 - 6402*m^4*s^10*t^5 + 1721*m^2*s^11*t^5 - s^12*t^5 - 497*m^22*t^6 + 1693*m^20*s*t^6 - 1757*m^18*s^2*t^6 - 484*m^16*s^3*t^6 + 5360*m^14*s^4*t^6 - 7256*m^12*s^5*t^6 - 2182*m^10*s^6*t^6 + 9236*m^8*s^7*t^6 - 2139*m^6*s^8*t^6 - 3441*m^4*s^9*t^6 + 1471*m^2*s^10*t^6 - 4*s^11*t^6 + 236*m^20*t^7 - 769*m^18*s*t^7 + 337*m^16*s^2*t^7 + 1187*m^14*s^3*t^7 - 2429*m^12*s^4*t^7 + 765*m^10*s^5*t^7 + 2933*m^8*s^6*t^7 - 2043*m^6*s^7*t^7 - 1071*m^4*s^8*t^7 + 860*m^2*s^9*t^7 - 6*s^10*t^7 - 57*m^18*t^8 + 225*m^16*s*t^8 - 43*m^14*s^2*t^8 - 511*m^12*s^3*t^8 + 656*m^10*s^4*t^8 + 413*m^8*s^5*t^8 - 877*m^6*s^6*t^8 - 107*m^4*s^7*t^8 + 337*m^2*s^8*t^8 - 4*s^9*t^8 + 5*m^16*t^9 - 38*m^14*s*t^9 + 16*m^12*s^2*t^9 + 126*m^10*s^3*t^9 - 88*m^8*s^4*t^9 - 186*m^6*s^5*t^9 + 52*m^4*s^6*t^9 + 82*m^2*s^7*t^9 - s^8*t^9 + 2*m^12*s*t^10 - 6*m^10*s^2*t^10 - 20*m^8*s^3*t^10 - 4*m^6*s^4*t^10 + 18*m^4*s^5*t^10 + 10*m^2*s^6*t^10))/(m^2*(m^2 - s)^3*(m^2 + s)^3*(m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*Y2*Y4) +
  (((2*I)*(20*m^18 - 152*m^16*s + 488*m^14*s^2 - 860*m^12*s^3 + 900*m^10*s^4 - 560*m^8*s^5 + 192*m^6*s^6 - 28*m^4*s^7 - 88*m^16*t + 522*m^14*s*t - 1345*m^12*s^2*t + 1888*m^10*s^3*t - 1504*m^8*s^4*t + 642*m^6*s^5*t - 115*m^4*s^6*t + 154*m^14*t^2 - 720*m^12*s*t^2 + 1371*m^10*s^2*t^2 - 1295*m^8*s^3*t^2 + 568*m^6*s^4*t^2 - 59*m^4*s^5*t^2 - 19*m^2*s^6*t^2 - 137*m^12*t^3 + 508*m^10*s*t^3 - 717*m^8*s^2*t^3 + 415*m^6*s^3*t^3 - 48*m^4*s^4*t^3 - 43*m^2*s^5*t^3 + 6*s^6*t^3 + 66*m^10*t^4 - 196*m^8*s*t^4 + 201*m^6*s^2*t^4 - 66*m^4*s^3*t^4 + 9*m^2*s^4*t^4 + 2*s^5*t^4 - 17*m^8*t^5 + 38*m^6*s*t^5 - 25*m^4*s^2*t^5 + 4*m^2*s^3*t^5 - 4*s^4*t^5 + m^6*t^6 - 2*m^4*s*t^6 + m^2*s^2*t^6))/(m^4*(m^2 - s)^2))*(X1*Y2) +
  (((-8*I)*s^2*(m^2 - s - t)*(m^6 - m^4*s + 4*m^2*s^2 - 4*s^3 + m^2*s*t))/(m^2*(m^2 - s)^2))*(X1*Y3^3) +
  (((-8*I)*s*(m^2 - s - t)*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 3*m^8*t + 6*m^6*s*t - 2*m^4*s^2*t - m^2*s^3*t + s^3*t^2))/(m^2*(m^2 - s)^2*t))*(X1*Y3^2*Y4) +
  (((-4*I)*(6*m^16 - 29*m^14*s + 58*m^12*s^2 - 42*m^10*s^3 - 41*m^8*s^4 + 104*m^6*s^5 - 75*m^4*s^6 + 19*m^2*s^7 - 23*m^14*t + 102*m^12*s*t - 193*m^10*s^2*t + 177*m^8*s^3*t - 49*m^6*s^4*t - 45*m^4*s^5*t + 43*m^2*s^6*t - 12*s^7*t + 35*m^12*t^2 - 141*m^10*s*t^2 + 224*m^8*s^2*t^2 - 170*m^6*s^3*t^2 + 60*m^4*s^4*t^2 - 13*m^2*s^5*t^2 - 4*s^6*t^2 - 26*m^10*t^3 + 88*m^8*s*t^3 - 104*m^6*s^2*t^3 + 54*m^4*s^3*t^3 - 11*m^2*s^4*t^3 + 8*s^5*t^3 + 9*m^8*t^4 - 23*m^6*s*t^4 + 19*m^4*s^2*t^4 - 5*m^2*s^3*t^4 - m^6*t^5 + 2*m^4*s*t^5 - m^2*s^2*t^5))/(m^4*(m^2 - s)^2))*(X1*Y3^2) +
  (((4*I)*s*(14*m^34 - 178*m^32*s + 1036*m^30*s^2 - 3642*m^28*s^3 + 8580*m^26*s^4 - 14170*m^24*s^5 + 16588*m^22*s^6 - 13442*m^20*s^7 + 6864*m^18*s^8 - 1430*m^16*s^9 - 572*m^14*s^10 + 338*m^12*s^11 + 156*m^10*s^12 - 222*m^8*s^13 + 100*m^6*s^14 - 22*m^4*s^15 + 2*m^2*s^16 - 70*m^32*t + 836*m^30*s*t - 4603*m^28*s^2*t + 15329*m^26*s^3*t - 33980*m^24*s^4*t + 51794*m^22*s^5*t - 53597*m^20*s^6*t + 34491*m^18*s^7*t - 8838*m^16*s^8*t - 5120*m^14*s^9*t + 4747*m^12*s^10*t - 89*m^10*s^11*t - 1688*m^8*s^12*t + 1034*m^6*s^13*t - 275*m^4*s^14*t + 29*m^2*s^15*t + 107*m^30*t^2 - 1122*m^28*s*t^2 + 5596*m^26*s^2*t^2 - 17500*m^24*s^3*t^2 + 37383*m^22*s^4*t^2 - 54994*m^20*s^5*t^2 + 52628*m^18*s^6*t^2 - 26104*m^16*s^7*t^2 - 3463*m^14*s^8*t^2 + 13290*m^12*s^9*t^2 - 5908*m^10*s^10*t^2 - 1676*m^8*s^11*t^2 + 2613*m^6*s^12*t^2 - 982*m^4*s^13*t^2 + 132*m^2*s^14*t^2 - 67*m^28*t^3 + 740*m^26*s*t^3 - 3237*m^24*s^2*t^3 + 8429*m^22*s^3*t^3 - 16195*m^20*s^4*t^3 + 24172*m^18*s^5*t^3 - 24378*m^16*s^6*t^3 + 10690*m^14*s^7*t^3 + 6271*m^12*s^8*t^3 - 10220*m^10*s^9*t^3 + 3335*m^8*s^10*t^3 + 1513*m^6*s^11*t^3 - 1313*m^4*s^12*t^3 + 260*m^2*s^13*t^3 + 20*m^26*t^4 - 607*m^24*s*t^4 + 2396*m^22*s^2*t^4 - 2925*m^20*s^3*t^4 - 64*m^18*s^4*t^4 + 124*m^16*s^5*t^4 + 6378*m^14*s^6*t^4 - 8024*m^12*s^7*t^4 + 310*m^10*s^8*t^4 + 4619*m^8*s^9*t^4 - 2414*m^6*s^10*t^4 + 29*m^4*s^11*t^4 + 158*m^2*s^12*t^4 - 19*m^24*t^5 + 755*m^22*s*t^5 - 2631*m^20*s^2*t^5 + 1353*m^18*s^3*t^5 + 5803*m^16*s^4*t^5 - 7352*m^14*s^5*t^5 - 3302*m^12*s^6*t^5 + 9304*m^10*s^7*t^5 - 2409*m^8*s^8*t^5 - 3259*m^6*s^9*t^5 + 2045*m^4*s^10*t^5 - 289*m^2*s^11*t^5 + s^12*t^5 + 34*m^22*t^6 - 677*m^20*s*t^6 + 1990*m^18*s^2*t^6 - 207*m^16*s^3*t^6 - 5523*m^14*s^4*t^6 + 4759*m^12*s^5*t^6 + 4299*m^10*s^6*t^6 - 6251*m^8*s^7*t^6 - 95*m^6*s^8*t^6 + 2374*m^4*s^9*t^6 - 705*m^2*s^10*t^6 + 2*s^11*t^6 - 32*m^20*t^7 + 370*m^18*s*t^7 - 894*m^16*s^2*t^7 - 344*m^14*s^3*t^7 + 2931*m^12*s^4*t^7 - 1175*m^10*s^5*t^7 - 3108*m^8*s^6*t^7 + 1846*m^6*s^7*t^7 + 1103*m^4*s^8*t^7 - 697*m^2*s^9*t^7 + 12*m^18*t^8 - 121*m^16*s*t^8 + 242*m^14*s^2*t^8 + 231*m^12*s^3*t^8 - 942*m^10*s^4*t^8 - 109*m^8*s^5*t^8 + 1126*m^6*s^6*t^8 + 49*m^4*s^7*t^8 - 390*m^2*s^8*t^8 - 2*s^9*t^8 - m^16*t^9 + 22*m^14*s*t^9 - 41*m^12*s^2*t^9 - 57*m^10*s^3*t^9 + 192*m^8*s^4*t^9 + 156*m^6*s^5*t^9 - 149*m^4*s^6*t^9 - 121*m^2*s^7*t^9 - s^8*t^9 - m^12*s*t^10 + 5*m^10*s^2*t^10 + 6*m^8*s^3*t^10 - 22*m^6*s^4*t^10 - 37*m^4*s^5*t^10 - 15*m^2*s^6*t^10))/(m^2*(m^2 - s)^3*(m^2 + s)^3*t^3*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*Y3*Y4) +
  (((-2*I)*(4*m^20 - 24*m^18*s + 60*m^16*s^2 - 80*m^14*s^3 + 60*m^12*s^4 - 24*m^10*s^5 + 4*m^8*s^6 + 20*m^18*t - 144*m^16*s*t + 436*m^14*s^2*t - 724*m^12*s^3*t + 716*m^10*s^4*t - 424*m^8*s^5*t + 140*m^6*s^6*t - 20*m^4*s^7*t - 128*m^16*t^2 + 732*m^14*s*t^2 - 1730*m^12*s^2*t^2 + 2147*m^10*s^3*t^2 - 1444*m^8*s^4*t^2 + 458*m^6*s^5*t^2 - 18*m^4*s^6*t^2 - 17*m^2*s^7*t^2 + 247*m^14*t^3 - 1205*m^12*s*t^3 + 2368*m^10*s^2*t^3 - 2366*m^8*s^3*t^3 + 1219*m^6*s^4*t^3 - 263*m^4*s^5*t^3 - 6*m^2*s^6*t^3 + 6*s^7*t^3 - 234*m^12*t^4 + 948*m^10*s*t^4 - 1462*m^8*s^2*t^4 + 1079*m^6*s^3*t^4 - 378*m^4*s^4*t^4 + 67*m^2*s^5*t^4 - 4*s^6*t^4 + 119*m^10*t^5 - 378*m^8*s*t^5 + 417*m^6*s^2*t^5 - 192*m^4*s^3*t^5 + 24*m^2*s^4*t^5 - 6*s^5*t^5 - 29*m^8*t^6 + 68*m^6*s*t^6 - 49*m^4*s^2*t^6 + 10*m^2*s^3*t^6 + 4*s^4*t^6 + 2*m^6*t^7 - 4*m^4*s*t^7 + 2*m^2*s^2*t^7))/(m^4*(m^2 - s)^2*t))*(X1*Y3) +
  (((-I)*s*(48*m^34 - 616*m^32*s + 3632*m^30*s^2 - 13000*m^28*s^3 + 31408*m^26*s^4 - 53768*m^24*s^5 + 66352*m^22*s^6 - 58344*m^20*s^7 + 34320*m^18*s^8 - 10296*m^16*s^9 - 2288*m^14*s^10 + 4264*m^12*s^11 - 2288*m^10*s^12 + 680*m^8*s^13 - 112*m^6*s^14 + 8*m^4*s^15 - 248*m^32*t + 2988*m^30*s*t - 16416*m^28*s^2*t + 54188*m^26*s^3*t - 118936*m^24*s^4*t + 180620*m^22*s^5*t - 189376*m^20*s^6*t + 128172*m^18*s^7*t - 39336*m^16*s^8*t - 19228*m^14*s^9*t + 30624*m^12*s^10*t - 18012*m^10*s^11*t + 5944*m^8*s^12*t - 1052*m^6*s^13*t + 64*m^4*s^14*t + 4*m^2*s^15*t + 336*m^30*t^2 - 3988*m^28*s*t^2 + 20564*m^26*s^2*t^2 - 60756*m^24*s^3*t^2 + 113008*m^22*s^4*t^2 - 134372*m^20*s^5*t^2 + 93028*m^18*s^6*t^2 - 14676*m^16*s^7*t^2 - 44016*m^14*s^8*t^2 + 58116*m^12*s^9*t^2 - 44132*m^10*s^10*t^2 + 25060*m^8*s^11*t^2 - 11088*m^6*s^12*t^2 + 3572*m^4*s^13*t^2 - 724*m^2*s^14*t^2 + 68*s^15*t^2 - 466*m^28*t^3 + 5036*m^26*s*t^3 - 21217*m^24*s^2*t^3 + 42488*m^22*s^3*t^3 - 29548*m^20*s^4*t^3 - 41332*m^18*s^5*t^3 + 108321*m^16*s^6*t^3 - 93392*m^14*s^7*t^3 + 30398*m^12*s^8*t^3 - 7196*m^10*s^9*t^3 + 26273*m^8*s^10*t^3 - 34152*m^6*s^11*t^3 + 19744*m^4*s^12*t^3 - 5596*m^2*s^13*t^3 + 639*s^14*t^3 + 1910*m^26*t^4 - 14098*m^24*s*t^4 + 40564*m^22*s^2*t^4 - 42880*m^20*s^3*t^4 - 42534*m^18*s^4*t^4 + 170130*m^16*s^5*t^4 - 170224*m^14*s^6*t^4 + 14104*m^12*s^7*t^4 + 94402*m^10*s^8*t^4 - 44006*m^8*s^9*t^4 - 38820*m^6*s^10*t^4 + 47272*m^4*s^11*t^4 - 18418*m^2*s^12*t^4 + 2598*s^13*t^4 - 4454*m^24*t^5 + 26990*m^22*s*t^5 - 58631*m^20*s^2*t^5 + 26000*m^18*s^3*t^5 + 110725*m^16*s^4*t^5 - 199756*m^14*s^5*t^5 + 70506*m^12*s^6*t^5 + 131288*m^10*s^7*t^5 - 139324*m^8*s^8*t^5 + 3278*m^6*s^9*t^5 + 62125*m^4*s^10*t^5 - 34904*m^2*s^11*t^5 + 6157*s^12*t^5 + 5698*m^22*t^6 - 30616*m^20*s*t^6 + 51260*m^18*s^2*t^6 + 12040*m^16*s^3*t^6 - 137524*m^14*s^4*t^6 + 130088*m^12*s^5*t^6 + 53856*m^10*s^6*t^6 - 158040*m^8*s^7*t^6 + 61186*m^6*s^8*t^6 + 44784*m^4*s^9*t^6 - 42284*m^2*s^10*t^6 + 9552*s^11*t^6 - 4406*m^20*t^7 + 22150*m^18*s*t^7 - 28221*m^16*s^2*t^7 - 31434*m^14*s^3*t^7 + 98634*m^12*s^4*t^7 - 36346*m^10*s^5*t^7 - 85112*m^8*s^6*t^7 + 78538*m^6*s^7*t^7 + 9412*m^4*s^8*t^7 - 33420*m^2*s^9*t^7 + 10205*s^10*t^7 + 2086*m^18*t^8 - 10664*m^16*s*t^8 + 10024*m^14*s^2*t^8 + 24098*m^12*s^3*t^8 - 42428*m^10*s^4*t^8 - 8634*m^8*s^5*t^8 + 46536*m^6*s^6*t^8 - 12402*m^4*s^7*t^8 - 16218*m^2*s^8*t^8 + 7602*s^9*t^8 - 570*m^16*t^9 + 3484*m^14*s*t^9 - 2303*m^12*s^2*t^9 - 10480*m^10*s^3*t^9 + 10387*m^8*s^4*t^9 + 10720*m^6*s^5*t^9 - 11357*m^4*s^6*t^9 - 3692*m^2*s^7*t^9 + 3875*s^8*t^9 + 78*m^14*t^10 - 746*m^12*s*t^10 + 376*m^10*s^2*t^10 + 2900*m^8*s^3*t^10 - 906*m^6*s^4*t^10 - 3530*m^4*s^5*t^10 + 356*m^2*s^6*t^10 + 1280*s^7*t^10 - 4*m^12*t^11 + 88*m^10*s*t^11 - 68*m^8*s^2*t^11 - 528*m^6*s^3*t^11 - 236*m^4*s^4*t^11 + 376*m^2*s^5*t^11 + 244*s^6*t^11 - 4*m^8*s*t^12 + 8*m^6*s^2*t^12 + 48*m^4*s^3*t^12 + 56*m^2*s^4*t^12 + 20*s^5*t^12))/((m^2 - s)^3*(m^2 + s)^3*(m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X1*Y4) +
  (((-I)*(16*m^14 - 96*m^12*s + 240*m^10*s^2 - 320*m^8*s^3 + 240*m^6*s^4 - 96*m^4*s^5 + 16*m^2*s^6 - 92*m^12*t + 462*m^10*s*t - 924*m^8*s^2*t + 924*m^6*s^3*t - 464*m^4*s^4*t + 94*m^2*s^5*t + 226*m^10*t^2 - 847*m^8*s*t^2 + 1273*m^6*s^2*t^2 - 866*m^4*s^3*t^2 + 228*m^2*s^4*t^2 - 2*s^5*t^2 - 292*m^8*t^3 + 837*m^6*s*t^3 - 847*m^4*s^2*t^3 + 305*m^2*s^3*t^3 - 8*s^4*t^3 + 230*m^6*t^4 - 455*m^4*s*t^4 + 245*m^2*s^2*t^4 - 13*s^3*t^4 - 106*m^4*t^5 + 113*m^2*s*t^5 - 11*s^2*t^5 + 23*m^2*t^6 - 5*s*t^6 - t^7))/m^2)*(X1) +
  (((-16*I)*s^3)/(m^2 - s))*(X3^4*Y2) +
  (((8*I)*s^3*(m^2 - s - t))/(m^2 - s))*(X3^4) +
  (((16*I)*s^2*(m^6 - m^4*s + 4*m^2*s^2 - 4*s^3 + m^2*s*t))/(m^2*(m^2 - s)^2))*(X3^3*Y1*Y2) +
  (((-8*I)*s^2*(m^2 - s - t)*(m^6 - m^4*s + 4*m^2*s^2 - 4*s^3 + m^2*s*t))/(m^2*(m^2 - s)^2))*(X3^3*Y1) +
  (((64*I)*s^3)/(m^2 - s))*(X3^3*Y2*Y3) +
  (((-8*I)*s*(2*m^10 - 12*m^8*s + 27*m^6*s^2 - 26*m^4*s^3 + 9*m^2*s^4 + 4*m^6*s*t - 10*m^4*s^2*t + 8*m^2*s^3*t - 4*s^4*t + m^2*s^2*t^2))/(m^2*(m^2 - s)^2))*(X3^3*Y2) +
  (((-32*I)*s^3*(m^2 - s - t))/(m^2 - s))*(X3^3*Y3) +
  (((4*I)*s*(2*m^12 - 13*m^10*s + 32*m^8*s^2 - 38*m^6*s^3 + 22*m^4*s^4 - 5*m^2*s^5 - 2*m^10*t + 16*m^8*s*t - 39*m^6*s^2*t + 42*m^4*s^3*t - 21*m^2*s^4*t + 4*s^5*t - 4*m^6*s*t^2 + 11*m^4*s^2*t^2 - 9*m^2*s^3*t^2 + 4*s^4*t^2 - m^2*s^2*t^3))/(m^2*(m^2 - s)^2))*(X3^3) +
  (((-16*I)*m^2*s*(m^2 - s - t))/t)*(X3^2*X4*Y1^2) +
  (((16*I)*s^3*(m^4 - m^2*s + s*t))/(m^2*(m^2 - s)^2))*(X3^2*X4*Y1*Y2) +
  (((-8*I)*s*(m^2 - s - t)*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 3*m^8*t + 6*m^6*s*t - 2*m^4*s^2*t - m^2*s^3*t + s^3*t^2))/(m^2*(m^2 - s)^2*t))*(X3^2*X4*Y1) +
  (((-8*I)*s^3*t*(m^4 - 3*m^2*s + s*t))/(m^2*(m^2 - s)^2))*(X3^2*X4*Y2) +
  (((4*I)*s*(2*m^18*s - 14*m^16*s^2 + 42*m^14*s^3 - 70*m^12*s^4 + 70*m^10*s^5 - 42*m^8*s^6 + 14*m^6*s^7 - 2*m^4*s^8 - 24*m^18*t + 150*m^16*s*t - 391*m^14*s^2*t + 545*m^12*s^3*t - 430*m^10*s^4*t + 184*m^8*s^5*t - 35*m^6*s^6*t + m^4*s^7*t + 83*m^16*t^2 - 509*m^14*s*t^2 + 1256*m^12*s^2*t^2 - 1592*m^10*s^3*t^2 + 1085*m^8*s^4*t^2 - 371*m^6*s^5*t^2 + 48*m^4*s^6*t^2 - 120*m^14*t^3 + 733*m^12*s*t^3 - 1649*m^10*s^2*t^3 + 1727*m^8*s^3*t^3 - 835*m^6*s^4*t^3 + 140*m^4*s^5*t^3 + 4*m^2*s^6*t^3 + 98*m^12*t^4 - 602*m^10*s*t^4 + 1172*m^8*s^2*t^4 - 885*m^6*s^3*t^4 + 203*m^4*s^4*t^4 + 15*m^2*s^5*t^4 - s^6*t^4 - 45*m^10*t^5 + 299*m^8*s*t^5 - 455*m^6*s^2*t^5 + 177*m^4*s^3*t^5 + 14*m^2*s^4*t^5 - 2*s^5*t^5 + 7*m^8*t^6 - 89*m^6*s*t^6 + 77*m^4*s^2*t^6 + 4*m^2*s^3*t^6 - s^4*t^6 + m^6*t^7 + 14*m^4*s*t^7 + m^2*s^2*t^7))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3^2*X4) +
  ((-16*I)*m^2*(m^2 - s - t))*(X3^2*Y1^3) +
  (((-16*I)*s*(m^10 - 2*m^8*s + m^6*s^2 + 4*m^4*s^3 + 2*m^2*s^4 - 6*s^5 + m^6*s*t + 4*s^4*t))/(m^4*(m^2 - s)^2))*(X3^2*Y1^2*Y2) +
  (((16*I)*m^2*s*(m^2 - s - t))/t)*(X3^2*Y1^2*Y4) +
  (((-8*I)*(m^2 - s - t)*(5*m^12 - 16*m^10*s + 17*m^8*s^2 - 6*m^6*s^3 - 4*m^4*s^4 - 2*m^2*s^5 + 6*s^6 - 4*m^10*t + 8*m^8*s*t - 5*m^6*s^2*t - 4*s^5*t))/(m^4*(m^2 - s)^2))*(X3^2*Y1^2) +
  (((-48*I)*s^2*(m^6 - m^4*s + 4*m^2*s^2 - 4*s^3 + m^2*s*t))/(m^2*(m^2 - s)^2))*(X3^2*Y1*Y2*Y3) +
  (((-16*I)*s^3*(m^4 - m^2*s + s*t))/(m^2*(m^2 - s)^2))*(X3^2*Y1*Y2*Y4) +
  (((8*I)*(m^14 - 8*m^12*s + 27*m^10*s^2 - 58*m^8*s^3 + 89*m^6*s^4 - 78*m^4*s^5 + 27*m^2*s^6 + 6*m^10*s*t - 19*m^8*s^2*t + 30*m^6*s^3*t - 21*m^4*s^4*t + 8*m^2*s^5*t - 12*s^6*t + 5*m^6*s^2*t^2 - 4*m^4*s^3*t^2 + 8*s^5*t^2))/(m^4*(m^2 - s)^2))*(X3^2*Y1*Y2) +
  (((24*I)*s^2*(m^2 - s - t)*(m^6 - m^4*s + 4*m^2*s^2 - 4*s^3 + m^2*s*t))/(m^2*(m^2 - s)^2))*(X3^2*Y1*Y3) +
  (((8*I)*s*(m^2 - s - t)*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 3*m^8*t + 6*m^6*s*t - 2*m^4*s^2*t - m^2*s^3*t + s^3*t^2))/(m^2*(m^2 - s)^2*t))*(X3^2*Y1*Y4) +
  (((4*I)*(6*m^16 - 29*m^14*s + 58*m^12*s^2 - 42*m^10*s^3 - 41*m^8*s^4 + 104*m^6*s^5 - 75*m^4*s^6 + 19*m^2*s^7 - 23*m^14*t + 102*m^12*s*t - 193*m^10*s^2*t + 177*m^8*s^3*t - 49*m^6*s^4*t - 45*m^4*s^5*t + 43*m^2*s^6*t - 12*s^7*t + 35*m^12*t^2 - 141*m^10*s*t^2 + 224*m^8*s^2*t^2 - 170*m^6*s^3*t^2 + 60*m^4*s^4*t^2 - 13*m^2*s^5*t^2 - 4*s^6*t^2 - 26*m^10*t^3 + 88*m^8*s*t^3 - 104*m^6*s^2*t^3 + 54*m^4*s^3*t^3 - 11*m^2*s^4*t^3 + 8*s^5*t^3 + 9*m^8*t^4 - 23*m^6*s*t^4 + 19*m^4*s^2*t^4 - 5*m^2*s^3*t^4 - m^6*t^5 + 2*m^4*s*t^5 - m^2*s^2*t^5))/(m^4*(m^2 - s)^2))*(X3^2*Y1) +
  (((-96*I)*s^3)/(m^2 - s))*(X3^2*Y2*Y3^2) +
  (((24*I)*s*(2*m^10 - 12*m^8*s + 27*m^6*s^2 - 26*m^4*s^3 + 9*m^2*s^4 + 4*m^6*s*t - 10*m^4*s^2*t + 8*m^2*s^3*t - 4*s^4*t + m^2*s^2*t^2))/(m^2*(m^2 - s)^2))*(X3^2*Y2*Y3) +
  (((8*I)*s^3*t*(m^4 - 3*m^2*s + s*t))/(m^2*(m^2 - s)^2))*(X3^2*Y2*Y4) +
  (((4*I)*(m^16 - 26*m^14*s + 117*m^12*s^2 - 228*m^10*s^3 + 227*m^8*s^4 - 114*m^6*s^5 + 23*m^4*s^6 - m^14*t + 24*m^12*s*t - 103*m^10*s^2*t + 187*m^8*s^3*t - 183*m^6*s^4*t + 103*m^4*s^5*t - 27*m^2*s^6*t - 7*m^10*s*t^2 + 32*m^8*s^2*t^2 - 48*m^6*s^3*t^2 + 30*m^4*s^4*t^2 - 6*m^2*s^5*t^2 + 6*s^6*t^2 - 4*m^6*s^2*t^3 + 4*m^4*s^3*t^3 - 4*s^5*t^3))/(m^4*(m^2 - s)^2))*(X3^2*Y2) +
  (((48*I)*s^3*(m^2 - s - t))/(m^2 - s))*(X3^2*Y3^2) +
  (((-12*I)*s*(2*m^12 - 13*m^10*s + 32*m^8*s^2 - 38*m^6*s^3 + 22*m^4*s^4 - 5*m^2*s^5 - 2*m^10*t + 16*m^8*s*t - 39*m^6*s^2*t + 42*m^4*s^3*t - 21*m^2*s^4*t + 4*s^5*t - 4*m^6*s*t^2 + 11*m^4*s^2*t^2 - 9*m^2*s^3*t^2 + 4*s^4*t^2 - m^2*s^2*t^3))/(m^2*(m^2 - s)^2))*(X3^2*Y3) +
  (((-4*I)*s*(2*m^18*s - 14*m^16*s^2 + 42*m^14*s^3 - 70*m^12*s^4 + 70*m^10*s^5 - 42*m^8*s^6 + 14*m^6*s^7 - 2*m^4*s^8 - 24*m^18*t + 150*m^16*s*t - 391*m^14*s^2*t + 545*m^12*s^3*t - 430*m^10*s^4*t + 184*m^8*s^5*t - 35*m^6*s^6*t + m^4*s^7*t + 83*m^16*t^2 - 509*m^14*s*t^2 + 1256*m^12*s^2*t^2 - 1592*m^10*s^3*t^2 + 1085*m^8*s^4*t^2 - 371*m^6*s^5*t^2 + 48*m^4*s^6*t^2 - 120*m^14*t^3 + 733*m^12*s*t^3 - 1649*m^10*s^2*t^3 + 1727*m^8*s^3*t^3 - 835*m^6*s^4*t^3 + 140*m^4*s^5*t^3 + 4*m^2*s^6*t^3 + 98*m^12*t^4 - 602*m^10*s*t^4 + 1172*m^8*s^2*t^4 - 885*m^6*s^3*t^4 + 203*m^4*s^4*t^4 + 15*m^2*s^5*t^4 - s^6*t^4 - 45*m^10*t^5 + 299*m^8*s*t^5 - 455*m^6*s^2*t^5 + 177*m^4*s^3*t^5 + 14*m^2*s^4*t^5 - 2*s^5*t^5 + 7*m^8*t^6 - 89*m^6*s*t^6 + 77*m^4*s^2*t^6 + 4*m^2*s^3*t^6 - s^4*t^6 + m^6*t^7 + 14*m^4*s*t^7 + m^2*s^2*t^7))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3^2*Y4) +
  (((2*I)*(12*m^18 - 60*m^16*s + 120*m^14*s^2 - 120*m^12*s^3 + 60*m^10*s^4 - 12*m^8*s^5 - 47*m^16*t + 217*m^14*s*t - 390*m^12*s^2*t + 312*m^10*s^3*t - 42*m^8*s^4*t - 114*m^6*s^5*t + 83*m^4*s^6*t - 19*m^2*s^7*t + 86*m^14*t^2 - 369*m^12*s*t^2 + 621*m^10*s^2*t^2 - 494*m^8*s^3*t^2 + 148*m^6*s^4*t^2 + 37*m^4*s^5*t^2 - 35*m^2*s^6*t^2 + 6*s^7*t^2 - 83*m^12*t^3 + 312*m^10*s*t^3 - 442*m^8*s^2*t^3 + 289*m^6*s^3*t^3 - 81*m^4*s^4*t^3 + 11*m^2*s^5*t^3 + 2*s^6*t^3 + 43*m^10*t^4 - 134*m^8*s*t^4 + 146*m^6*s^2*t^4 - 66*m^4*s^3*t^4 + 11*m^2*s^4*t^4 - 4*s^5*t^4 - 11*m^8*t^5 + 27*m^6*s*t^5 - 21*m^4*s^2*t^5 + 5*m^2*s^3*t^5 + m^6*t^6 - 2*m^4*s*t^6 + m^2*s^2*t^6))/(m^4*(m^2 - s)^2))*(X3^2) +
  (((16*I)*s*(m^2 - s - t)*(s + t))/t)*(X3*X4*Y1^3) +
  (((-16*I)*s*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 24*m^14*t + 113*m^12*s*t - 213*m^10*s^2*t + 201*m^8*s^3*t - 95*m^6*s^4*t + 18*m^4*s^5*t + 21*m^12*t^2 - 86*m^10*s*t^2 + 138*m^8*s^2*t^2 - 104*m^6*s^3*t^2 + 33*m^4*s^4*t^2 - 2*m^2*s^5*t^2 - 8*m^10*t^3 + 27*m^8*s*t^3 - 33*m^6*s^2*t^3 + 13*m^4*s^3*t^3 + s^5*t^3 + m^8*t^4 - 3*m^6*s*t^4 + 3*m^4*s^2*t^4 + 5*m^2*s^3*t^4 - s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*X4*Y1^2*Y2) +
  (((32*I)*m^2*s*(m^2 - s - t))/t)*(X3*X4*Y1^2*Y3) +
  (((8*I)*s*(m^2 - s - t)*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 25*m^14*t + 122*m^12*s*t - 243*m^10*s^2*t + 251*m^8*s^3*t - 140*m^6*s^4*t + 39*m^4*s^5*t - 4*m^2*s^6*t + 27*m^12*t^2 - 119*m^10*s*t^2 + 213*m^8*s^2*t^2 - 191*m^6*s^3*t^2 + 84*m^4*s^4*t^2 - 14*m^2*s^5*t^2 - 12*m^10*t^3 + 49*m^8*s*t^3 - 77*m^6*s^2*t^3 + 51*m^4*s^3*t^3 - 12*m^2*s^4*t^3 + s^5*t^3 + m^8*t^4 - 7*m^6*s*t^4 + 11*m^4*s^2*t^4 + m^2*s^3*t^4 - s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*X4*Y1^2) +
  (((-16*I)*s*(8*m^20 - 56*m^18*s + 168*m^16*s^2 - 280*m^14*s^3 + 280*m^12*s^4 - 168*m^10*s^5 + 56*m^8*s^6 - 8*m^6*s^7 - 32*m^18*t + 216*m^16*s*t - 600*m^14*s^2*t + 896*m^12*s^3*t - 784*m^10*s^4*t + 408*m^8*s^5*t - 120*m^6*s^6*t + 16*m^4*s^7*t + 45*m^16*t^2 - 290*m^14*s*t^2 + 723*m^12*s^2*t^2 - 907*m^10*s^3*t^2 + 604*m^8*s^4*t^2 - 197*m^6*s^5*t^2 + 20*m^4*s^6*t^2 + 2*m^2*s^7*t^2 - 29*m^14*t^3 + 174*m^12*s*t^3 - 375*m^10*s^2*t^3 + 380*m^8*s^3*t^3 - 163*m^6*s^4*t^3 + 2*m^4*s^5*t^3 + 11*m^2*s^6*t^3 + 9*m^12*t^4 - 49*m^10*s*t^4 + 86*m^8*s^2*t^4 - 82*m^6*s^3*t^4 + 2*m^4*s^4*t^4 + 16*m^2*s^5*t^4 - m^10*t^5 + 5*m^8*s*t^5 - 7*m^6*s^2*t^5 + 13*m^4*s^3*t^5 + 9*m^2*s^4*t^5 - s^5*t^5 - m^2*s^3*t^6 - s^4*t^6))/(m^2*(m^2 - s)^2*(m^2 + s)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*X4*Y1*Y2^2) +
  (((-32*I)*s^3*(m^4 - m^2*s + s*t))/(m^2*(m^2 - s)^2))*(X3*X4*Y1*Y2*Y3) +
  (((8*I)*s*(20*m^26 - 176*m^24*s + 684*m^22*s^2 - 1536*m^20*s^3 + 2184*m^18*s^4 - 2016*m^16*s^5 + 1176*m^14*s^6 - 384*m^12*s^7 + 36*m^10*s^8 + 16*m^8*s^9 - 4*m^6*s^10 - 122*m^24*t + 942*m^22*s*t - 3184*m^20*s^2*t + 6136*m^18*s^3*t - 7308*m^16*s^4*t + 5348*m^14*s^5*t - 2072*m^12*s^6*t + 24*m^10*s^7*t + 374*m^8*s^8*t - 162*m^6*s^9*t + 24*m^4*s^10*t + 262*m^22*t^2 - 1748*m^20*s*t^2 + 4896*m^18*s^2*t^2 - 7362*m^16*s^3*t^2 + 6178*m^14*s^4*t^2 - 2482*m^12*s^5*t^2 - 82*m^10*s^6*t^2 + 474*m^8*s^7*t^2 - 128*m^6*s^8*t^2 - 18*m^4*s^9*t^2 + 10*m^2*s^10*t^2 - 249*m^20*t^3 + 1481*m^18*s*t^3 - 3435*m^16*s^2*t^3 + 3681*m^14*s^3*t^3 - 1283*m^12*s^4*t^3 - 823*m^10*s^5*t^3 + 707*m^8*s^6*t^3 + 63*m^6*s^7*t^3 - 188*m^4*s^8*t^3 + 46*m^2*s^9*t^3 + 128*m^18*t^4 - 667*m^16*s*t^4 + 1234*m^14*s^2*t^4 - 739*m^12*s^3*t^4 - 482*m^10*s^4*t^4 + 759*m^8*s^5*t^4 - 106*m^6*s^6*t^4 - 201*m^4*s^7*t^4 + 74*m^2*s^8*t^4 - 36*m^16*t^5 + 155*m^14*s*t^5 - 212*m^12*s^2*t^5 + 19*m^10*s^3*t^5 + 234*m^8*s^4*t^5 - 159*m^6*s^5*t^5 - 48*m^4*s^6*t^5 + 49*m^2*s^7*t^5 - 2*s^8*t^5 + 4*m^14*t^6 - 14*m^12*s*t^6 + 14*m^10*s^2*t^6 + 6*m^8*s^3*t^6 - 30*m^6*s^4*t^6 + 6*m^4*s^5*t^6 + 8*m^2*s^6*t^6 - 2*s^7*t^6))/(m^2*(m^2 - s)^3*(m^2 + s)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*X4*Y1*Y2) +
  (((16*I)*s*(m^2 - s - t)*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 3*m^8*t + 6*m^6*s*t - 2*m^4*s^2*t - m^2*s^3*t + s^3*t^2))/(m^2*(m^2 - s)^2*t))*(X3*X4*Y1*Y3) +
  (((-4*I)*s*(12*m^32 - 148*m^30*s + 840*m^28*s^2 - 2904*m^26*s^3 + 6820*m^24*s^4 - 11484*m^22*s^5 + 14256*m^20*s^6 - 13200*m^18*s^7 + 9108*m^16*s^8 - 4620*m^14*s^9 + 1672*m^12*s^10 - 408*m^10*s^11 + 60*m^8*s^12 - 4*m^6*s^13 - 74*m^30*t + 852*m^28*s*t - 4494*m^26*s^2*t + 14356*m^24*s^3*t - 30918*m^22*s^4*t + 47248*m^20*s^5*t - 52434*m^18*s^6*t + 42408*m^16*s^7*t - 24582*m^14*s^8*t + 9716*m^12*s^9*t - 2274*m^10*s^10*t + 132*m^8*s^11*t + 86*m^6*s^12*t - 24*m^4*s^13*t + 2*m^2*s^14*t + 160*m^28*t^2 - 1732*m^26*s*t^2 + 8428*m^24*s^2*t^2 - 24373*m^22*s^3*t^2 + 46646*m^20*s^4*t^2 - 62265*m^18*s^5*t^2 + 59568*m^16*s^6*t^2 - 41418*m^14*s^7*t^2 + 21108*m^12*s^8*t^2 - 7966*m^10*s^9*t^2 + 2260*m^8*s^10*t^2 - 481*m^6*s^11*t^2 + 70*m^4*s^12*t^2 - 5*m^2*s^13*t^2 - 164*m^26*t^3 + 1850*m^24*s*t^3 - 8589*m^22*s^2*t^3 + 21911*m^20*s^3*t^3 - 34077*m^18*s^4*t^3 + 33892*m^16*s^5*t^3 - 23074*m^14*s^6*t^3 + 13854*m^12*s^7*t^3 - 10406*m^10*s^8*t^3 + 7642*m^8*s^9*t^3 - 3713*m^6*s^10*t^3 + 979*m^4*s^11*t^3 - 105*m^2*s^12*t^3 + 109*m^24*t^4 - 1524*m^22*s*t^4 + 6911*m^20*s^2*t^4 - 14486*m^18*s^3*t^4 + 13639*m^16*s^4*t^4 - 813*m^14*s^5*t^4 - 7745*m^12*s^6*t^4 + 835*m^10*s^7*t^4 + 8592*m^8*s^8*t^4 - 8163*m^6*s^9*t^4 + 3070*m^4*s^10*t^4 - 425*m^2*s^11*t^4 - 94*m^22*t^5 + 1353*m^20*s*t^5 - 5452*m^18*s^2*t^5 + 8539*m^16*s^3*t^5 - 1304*m^14*s^4*t^5 - 11956*m^12*s^5*t^5 + 12136*m^10*s^6*t^5 + 1156*m^8*s^7*t^5 - 8306*m^6*s^8*t^5 + 4811*m^4*s^9*t^5 - 884*m^2*s^10*t^5 + s^11*t^5 + 80*m^20*t^6 - 1017*m^18*s*t^6 + 3509*m^16*s^2*t^6 - 3906*m^14*s^3*t^6 - 2794*m^12*s^4*t^6 + 9457*m^10*s^5*t^6 - 4825*m^8*s^6*t^6 - 3688*m^6*s^7*t^6 + 4284*m^4*s^8*t^6 - 1102*m^2*s^9*t^6 + 2*s^10*t^6 - 45*m^18*t^7 + 510*m^16*s*t^7 - 1529*m^14*s^2*t^7 + 1101*m^12*s^3*t^7 + 2297*m^10*s^4*t^7 - 3762*m^8*s^5*t^7 + 143*m^6*s^6*t^7 + 2151*m^4*s^7*t^7 - 866*m^2*s^8*t^7 + 13*m^16*t^8 - 153*m^14*s*t^8 + 419*m^12*s^2*t^8 - 151*m^10*s^3*t^8 - 893*m^8*s^4*t^8 + 759*m^6*s^5*t^8 + 487*m^4*s^6*t^8 - 431*m^2*s^7*t^8 - 2*s^8*t^8 - m^14*t^9 + 24*m^12*s*t^9 - 69*m^10*s^2*t^9 + 5*m^8*s^3*t^9 + 195*m^6*s^4*t^9 - 28*m^4*s^5*t^9 - 125*m^2*s^6*t^9 - s^7*t^9 - m^10*s*t^10 + 6*m^8*s^2*t^10 - 22*m^4*s^4*t^10 - 15*m^2*s^5*t^10))/(m^2*(m^2 - s)^3*(m^2 + s)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3*X4*Y1) +
  (((-16*I)*s*(8*m^18 - 48*m^16*s + 120*m^14*s^2 - 160*m^12*s^3 + 120*m^10*s^4 - 48*m^8*s^5 + 8*m^6*s^6 - 40*m^16*t + 200*m^14*s*t - 416*m^12*s^2*t + 464*m^10*s^3*t - 296*m^8*s^4*t + 104*m^6*s^5*t - 16*m^4*s^6*t + 70*m^14*t^2 - 288*m^12*s*t^2 + 472*m^10*s^2*t^2 - 386*m^8*s^3*t^2 + 156*m^6*s^4*t^2 - 22*m^4*s^5*t^2 - 2*m^2*s^6*t^2 - 51*m^12*t^3 + 171*m^10*s*t^3 - 214*m^8*s^2*t^3 + 123*m^6*s^3*t^3 - 11*m^4*s^4*t^3 - 14*m^2*s^5*t^3 + 17*m^10*t^4 - 44*m^8*s*t^4 + 38*m^6*s^2*t^4 - 24*m^4*s^3*t^4 - 14*m^2*s^4*t^4 + 3*s^5*t^4 - 2*m^8*t^5 + 4*m^6*s*t^5 - 2*m^4*s^2*t^5 + 3*m^2*s^3*t^5 + 3*s^4*t^5))/((m^2 - s)^2*(m^2 + s)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*X4*Y2^3) +
  (((8*I)*s*(12*m^24 - 88*m^22*s + 280*m^20*s^2 - 504*m^18*s^3 + 560*m^16*s^4 - 392*m^14*s^5 + 168*m^12*s^6 - 40*m^10*s^7 + 4*m^8*s^8 - 82*m^22*t + 490*m^20*s*t - 1250*m^18*s^2*t + 1770*m^16*s^3*t - 1510*m^14*s^4*t + 782*m^12*s^5*t - 230*m^10*s^6*t + 30*m^8*s^7*t + 204*m^20*t^2 - 908*m^18*s*t^2 + 1604*m^16*s^2*t^2 - 1432*m^14*s^3*t^2 + 732*m^12*s^4*t^2 - 332*m^10*s^5*t^2 + 220*m^8*s^6*t^2 - 112*m^6*s^7*t^2 + 24*m^4*s^8*t^2 - 231*m^18*t^3 + 761*m^16*s*t^3 - 782*m^14*s^2*t^3 + 90*m^12*s^3*t^3 + 147*m^10*s^4*t^3 + 197*m^8*s^5*t^3 - 248*m^6*s^6*t^3 + 64*m^4*s^7*t^3 + 2*m^2*s^8*t^3 + 136*m^16*t^4 - 315*m^14*s*t^4 + 107*m^12*s^2*t^4 + 254*m^10*s^3*t^4 - 128*m^8*s^4*t^4 - 151*m^6*s^5*t^4 + 97*m^4*s^6*t^4 - 42*m^14*t^5 + 53*m^12*s*t^5 + 19*m^10*s^2*t^5 - 80*m^8*s^3*t^5 + 18*m^6*s^4*t^5 + 49*m^4*s^5*t^5 - 5*m^2*s^6*t^5 + 5*m^12*t^6 - 2*m^10*s*t^6 - 4*m^8*s^2*t^6 + 10*m^6*s^3*t^6 + 6*m^4*s^4*t^6 - 2*m^2*s^5*t^6 - s^6*t^6 - m^4*s^3*t^7 - 2*m^2*s^4*t^7 - s^5*t^7))/(m^2*(m^2 - s)^2*(m^2 + s)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*X4*Y2^2) +
  (((16*I)*s^3*t*(m^4 - 3*m^2*s + s*t))/(m^2*(m^2 - s)^2))*(X3*X4*Y2*Y3) +
  (((4*I)*s*(4*m^28*s - 40*m^26*s^2 + 176*m^24*s^3 - 440*m^22*s^4 + 660*m^20*s^5 - 528*m^18*s^6 + 528*m^14*s^8 - 660*m^12*s^9 + 440*m^10*s^10 - 176*m^8*s^11 + 40*m^6*s^12 - 4*m^4*s^13 - 32*m^28*t + 258*m^26*s*t - 852*m^24*s^2*t + 1348*m^22*s^3*t - 524*m^20*s^4*t - 1890*m^18*s^5*t + 3960*m^16*s^6*t - 3720*m^14*s^7*t + 1800*m^12*s^8*t - 226*m^10*s^9*t - 228*m^8*s^10*t + 132*m^6*s^11*t - 28*m^4*s^12*t + 2*m^2*s^13*t + 176*m^26*t^2 - 1370*m^24*s*t^2 + 4256*m^22*s^2*t^2 - 5977*m^20*s^3*t^2 + 861*m^18*s^4*t^2 + 10176*m^16*s^5*t^2 - 16716*m^14*s^6*t^2 + 12522*m^12*s^7*t^2 - 3978*m^10*s^8*t^2 - 686*m^8*s^9*t^2 + 1028*m^6*s^10*t^2 - 329*m^4*s^11*t^2 + 37*m^2*s^12*t^2 - 295*m^24*t^3 + 2558*m^22*s*t^3 - 8372*m^20*s^2*t^3 + 11842*m^18*s^3*t^3 - 1515*m^16*s^4*t^3 - 18603*m^14*s^5*t^3 + 26771*m^12*s^6*t^3 - 15683*m^10*s^7*t^3 + 1918*m^8*s^8*t^3 + 2425*m^6*s^9*t^3 - 1227*m^4*s^10*t^3 + 181*m^2*s^11*t^3 + 219*m^22*t^4 - 2538*m^20*s*t^4 + 9299*m^18*s^2*t^4 - 13660*m^16*s^3*t^4 + 2115*m^14*s^4*t^4 + 18414*m^12*s^5*t^4 - 22979*m^10*s^6*t^4 + 9696*m^8*s^7*t^4 + 922*m^6*s^8*t^4 - 1896*m^4*s^9*t^4 + 408*m^2*s^10*t^4 - 64*m^20*t^5 + 1549*m^18*s*t^5 - 6432*m^16*s^2*t^5 + 9376*m^14*s^3*t^5 - 697*m^12*s^4*t^5 - 11926*m^10*s^5*t^5 + 11513*m^8*s^6*t^5 - 2576*m^6*s^7*t^5 - 1247*m^4*s^8*t^5 + 505*m^2*s^9*t^5 - s^10*t^5 - 13*m^18*t^6 - 612*m^16*s*t^6 + 2854*m^14*s^2*t^6 - 3838*m^12*s^3*t^6 - 599*m^10*s^4*t^6 + 5050*m^8*s^5*t^6 - 3094*m^6*s^6*t^6 - 108*m^4*s^7*t^6 + 364*m^2*s^8*t^6 - 4*s^9*t^6 + 17*m^16*t^7 + 154*m^14*s*t^7 - 800*m^12*s^2*t^7 + 915*m^10*s^3*t^7 + 540*m^8*s^4*t^7 - 1249*m^6*s^5*t^7 + 281*m^4*s^6*t^7 + 148*m^2*s^7*t^7 - 6*s^8*t^7 - 4*m^14*t^8 - 18*m^12*s*t^8 + 136*m^10*s^2*t^8 - 113*m^8*s^3*t^8 - 163*m^6*s^4*t^8 + 131*m^4*s^5*t^8 + 27*m^2*s^6*t^8 - 4*s^7*t^8 - m^10*s*t^9 - 14*m^8*s^2*t^9 + m^6*s^3*t^9 + 15*m^4*s^4*t^9 - s^6*t^9))/(m^2*(m^2 - s)^3*(m^2 + s)*(m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3*X4*Y2) +
  (((-8*I)*s*(2*m^18*s - 14*m^16*s^2 + 42*m^14*s^3 - 70*m^12*s^4 + 70*m^10*s^5 - 42*m^8*s^6 + 14*m^6*s^7 - 2*m^4*s^8 - 24*m^18*t + 150*m^16*s*t - 391*m^14*s^2*t + 545*m^12*s^3*t - 430*m^10*s^4*t + 184*m^8*s^5*t - 35*m^6*s^6*t + m^4*s^7*t + 83*m^16*t^2 - 509*m^14*s*t^2 + 1256*m^12*s^2*t^2 - 1592*m^10*s^3*t^2 + 1085*m^8*s^4*t^2 - 371*m^6*s^5*t^2 + 48*m^4*s^6*t^2 - 120*m^14*t^3 + 733*m^12*s*t^3 - 1649*m^10*s^2*t^3 + 1727*m^8*s^3*t^3 - 835*m^6*s^4*t^3 + 140*m^4*s^5*t^3 + 4*m^2*s^6*t^3 + 98*m^12*t^4 - 602*m^10*s*t^4 + 1172*m^8*s^2*t^4 - 885*m^6*s^3*t^4 + 203*m^4*s^4*t^4 + 15*m^2*s^5*t^4 - s^6*t^4 - 45*m^10*t^5 + 299*m^8*s*t^5 - 455*m^6*s^2*t^5 + 177*m^4*s^3*t^5 + 14*m^2*s^4*t^5 - 2*s^5*t^5 + 7*m^8*t^6 - 89*m^6*s*t^6 + 77*m^4*s^2*t^6 + 4*m^2*s^3*t^6 - s^4*t^6 + m^6*t^7 + 14*m^4*s*t^7 + m^2*s^2*t^7))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3*X4*Y3) +
  (((2*I)*s*(12*m^26 - 124*m^24*s + 580*m^22*s^2 - 1620*m^20*s^3 + 3000*m^18*s^4 - 3864*m^16*s^5 + 3528*m^14*s^6 - 2280*m^12*s^7 + 1020*m^10*s^8 - 300*m^8*s^9 + 52*m^6*s^10 - 4*m^4*s^11 - 62*m^24*t + 596*m^22*s*t - 2572*m^20*s^2*t + 6552*m^18*s^3*t - 10886*m^16*s^4*t + 12280*m^14*s^5*t - 9464*m^12*s^6*t + 4864*m^10*s^7*t - 1562*m^8*s^8*t + 276*m^6*s^9*t - 28*m^4*s^10*t + 8*m^2*s^11*t - 2*s^12*t + 146*m^22*t^2 - 1194*m^20*s*t^2 + 4228*m^18*s^2*t^2 - 8449*m^16*s^3*t^2 + 10444*m^14*s^4*t^2 - 8404*m^12*s^5*t^2 + 4952*m^10*s^6*t^2 - 2978*m^8*s^7*t^2 + 2114*m^6*s^8*t^2 - 1194*m^4*s^9*t^2 + 388*m^2*s^10*t^2 - 53*s^11*t^2 - 230*m^20*t^3 + 1578*m^18*s*t^3 - 4309*m^16*s^2*t^3 + 5458*m^14*s^3*t^3 - 1996*m^12*s^4*t^3 - 2242*m^10*s^5*t^3 + 1278*m^8*s^6*t^3 + 2550*m^6*s^7*t^3 - 3382*m^4*s^8*t^3 + 1552*m^2*s^9*t^3 - 257*s^10*t^3 + 347*m^18*t^4 - 1896*m^16*s*t^4 + 3644*m^14*s^2*t^4 - 1625*m^12*s^3*t^4 - 4148*m^10*s^4*t^4 + 5989*m^8*s^5*t^4 - 808*m^6*s^6*t^4 - 3583*m^4*s^7*t^4 + 2661*m^2*s^8*t^4 - 581*s^9*t^4 - 363*m^16*t^5 + 1685*m^14*s*t^5 - 2266*m^12*s^2*t^5 - 811*m^10*s^3*t^5 + 4724*m^8*s^4*t^5 - 3257*m^6*s^5*t^5 - 1454*m^4*s^6*t^5 + 2511*m^2*s^7*t^5 - 769*s^8*t^5 + 234*m^14*t^6 - 966*m^12*s*t^6 + 840*m^10*s^2*t^6 + 1236*m^8*s^3*t^6 - 2428*m^6*s^4*t^6 + 380*m^4*s^5*t^6 + 1354*m^2*s^6*t^6 - 650*s^7*t^6 - 91*m^12*t^7 + 330*m^10*s*t^7 - 151*m^8*s^2*t^7 - 630*m^6*s^3*t^7 + 617*m^4*s^4*t^7 + 324*m^2*s^5*t^7 - 351*s^6*t^7 + 18*m^10*t^8 - 62*m^8*s*t^8 + 12*m^6*s^2*t^8 + 172*m^4*s^3*t^8 - 30*m^2*s^4*t^8 - 110*s^5*t^8 - m^8*t^9 + 6*m^6*s*t^9 - 22*m^2*s^3*t^9 - 15*s^4*t^9))/((m^2 - s)^3*(m^2 + s)^2*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3*X4) +
  ((16*I)*(m^2 - s - t)*(s + t))*(X3*Y1^4) +
  (((16*I)*(6*m^2*s^5 - 6*s^6 + m^10*t - m^8*s*t + 10*s^5*t - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(X3*Y1^3*Y2) +
  ((32*I)*m^2*(m^2 - s - t))*(X3*Y1^3*Y3) +
  (((-16*I)*s*(m^2 - s - t)*(s + t))/t)*(X3*Y1^3*Y4) +
  (((-8*I)*(m^2 - s - t)*(m^12 - 8*m^10*s + 18*m^8*s^2 - 16*m^6*s^3 + 5*m^4*s^4 + 6*m^2*s^5 - 6*s^6 - 6*m^10*t + 23*m^8*s*t - 27*m^6*s^2*t + 10*m^4*s^3*t + 10*s^5*t + 5*m^8*t^2 - 10*m^6*s*t^2 + 5*m^4*s^2*t^2 - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(X3*Y1^3) +
  (((32*I)*s^4*(m^4 - 3*m^2*s + 5*m^2*t + 3*s*t - 2*t^2))/(m^4*(m^2 - s)^2))*(X3*Y1^2*Y2^2) +
  (((32*I)*s*(m^10 - 2*m^8*s + m^6*s^2 + 4*m^4*s^3 + 2*m^2*s^4 - 6*s^5 + m^6*s*t + 4*s^4*t))/(m^4*(m^2 - s)^2))*(X3*Y1^2*Y2*Y3) +
  (((16*I)*s*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 24*m^14*t + 113*m^12*s*t - 213*m^10*s^2*t + 201*m^8*s^3*t - 95*m^6*s^4*t + 18*m^4*s^5*t + 21*m^12*t^2 - 86*m^10*s*t^2 + 138*m^8*s^2*t^2 - 104*m^6*s^3*t^2 + 33*m^4*s^4*t^2 - 2*m^2*s^5*t^2 - 8*m^10*t^3 + 27*m^8*s*t^3 - 33*m^6*s^2*t^3 + 13*m^4*s^3*t^3 + s^5*t^3 + m^8*t^4 - 3*m^6*s*t^4 + 3*m^4*s^2*t^4 + 5*m^2*s^3*t^4 - s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*Y1^2*Y2*Y4) +
  (((8*I)*(-9*m^10*s^2 + 44*m^8*s^3 - 88*m^6*s^4 + 80*m^4*s^5 - 27*m^2*s^6 + 4*m^12*t - 7*m^10*s*t - 7*m^8*s^2*t + 28*m^6*s^3*t - 41*m^4*s^4*t + 9*m^2*s^5*t + 18*s^6*t - 4*m^10*t^2 + 3*m^8*s*t^2 + m^6*s^2*t^2 - 12*m^4*s^3*t^2 + 20*m^2*s^4*t^2 - 18*s^5*t^2 + 4*s^4*t^3))/(m^4*(m^2 - s)^2))*(X3*Y1^2*Y2) +
  (((-32*I)*m^2*s*(m^2 - s - t))/t)*(X3*Y1^2*Y3*Y4) +
  (((16*I)*(m^2 - s - t)*(5*m^12 - 16*m^10*s + 17*m^8*s^2 - 6*m^6*s^3 - 4*m^4*s^4 - 2*m^2*s^5 + 6*s^6 - 4*m^10*t + 8*m^8*s*t - 5*m^6*s^2*t - 4*s^5*t))/(m^4*(m^2 - s)^2))*(X3*Y1^2*Y3) +
  (((-4*I)*s*(m^2 - s - t)*(16*m^16 - 80*m^14*s + 160*m^12*s^2 - 160*m^10*s^3 + 80*m^8*s^4 - 16*m^6*s^5 - 50*m^14*t + 244*m^12*s*t - 485*m^10*s^2*t + 500*m^8*s^3*t - 280*m^6*s^4*t + 80*m^4*s^5*t - 9*m^2*s^6*t + 54*m^12*t^2 - 238*m^10*s*t^2 + 423*m^8*s^2*t^2 - 379*m^6*s^3*t^2 + 171*m^4*s^4*t^2 - 31*m^2*s^5*t^2 - 24*m^10*t^3 + 98*m^8*s*t^3 - 151*m^6*s^2*t^3 + 102*m^4*s^3*t^3 - 27*m^2*s^4*t^3 + 2*s^5*t^3 + 2*m^8*t^4 - 14*m^6*s*t^4 + 21*m^4*s^2*t^4 + m^2*s^3*t^4 - 2*s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*Y1^2*Y4) +
  (((-4*I)*(21*m^16 - 117*m^14*s + 270*m^12*s^2 - 310*m^10*s^3 + 146*m^8*s^4 + 36*m^6*s^5 - 65*m^4*s^6 + 19*m^2*s^7 - 74*m^14*t + 359*m^12*s*t - 712*m^10*s^2*t + 721*m^8*s^3*t - 370*m^6*s^4*t + 62*m^4*s^5*t + 26*m^2*s^6*t - 12*s^7*t + 100*m^12*t^2 - 412*m^10*s*t^2 + 651*m^8*s^2*t^2 - 501*m^6*s^3*t^2 + 200*m^4*s^4*t^2 - 58*m^2*s^5*t^2 + 8*s^6*t^2 - 66*m^10*t^3 + 213*m^8*s*t^3 - 234*m^6*s^2*t^3 + 110*m^4*s^3*t^3 - 9*m^2*s^4*t^3 + 12*s^5*t^3 + 19*m^8*t^4 - 43*m^6*s*t^4 + 29*m^4*s^2*t^4 - 5*m^2*s^3*t^4 - 8*s^4*t^4 - m^6*t^5 + 2*m^4*s*t^5 - m^2*s^2*t^5))/(m^4*(m^2 - s)^2))*(X3*Y1^2) +
  (((-32*I)*s^4*(4*m^2 - 3*t))/(m^2*(m^2 - s)^2))*(X3*Y1*Y2^3) +
  (((16*I)*s*(8*m^20 - 56*m^18*s + 168*m^16*s^2 - 280*m^14*s^3 + 280*m^12*s^4 - 168*m^10*s^5 + 56*m^8*s^6 - 8*m^6*s^7 - 32*m^18*t + 216*m^16*s*t - 600*m^14*s^2*t + 896*m^12*s^3*t - 784*m^10*s^4*t + 408*m^8*s^5*t - 120*m^6*s^6*t + 16*m^4*s^7*t + 45*m^16*t^2 - 290*m^14*s*t^2 + 723*m^12*s^2*t^2 - 907*m^10*s^3*t^2 + 604*m^8*s^4*t^2 - 197*m^6*s^5*t^2 + 20*m^4*s^6*t^2 + 2*m^2*s^7*t^2 - 29*m^14*t^3 + 174*m^12*s*t^3 - 375*m^10*s^2*t^3 + 380*m^8*s^3*t^3 - 163*m^6*s^4*t^3 + 2*m^4*s^5*t^3 + 11*m^2*s^6*t^3 + 9*m^12*t^4 - 49*m^10*s*t^4 + 86*m^8*s^2*t^4 - 82*m^6*s^3*t^4 + 2*m^4*s^4*t^4 + 16*m^2*s^5*t^4 - m^10*t^5 + 5*m^8*s*t^5 - 7*m^6*s^2*t^5 + 13*m^4*s^3*t^5 + 9*m^2*s^4*t^5 - s^5*t^5 - m^2*s^3*t^6 - s^4*t^6))/(m^2*(m^2 - s)^2*(m^2 + s)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*Y1*Y2^2*Y4) +
  (((8*I)*s^2*(9*m^10 - 41*m^8*s + 55*m^6*s^2 - 23*m^4*s^3 - 9*m^8*t + 51*m^6*s*t - 79*m^4*s^2*t + 45*m^2*s^3*t - 12*m^4*s*t^2 - 2*m^2*s^2*t^2 - 12*s^3*t^2 + 8*s^2*t^3))/(m^4*(m^2 - s)^2))*(X3*Y1*Y2^2) +
  (((48*I)*s^2*(m^6 - m^4*s + 4*m^2*s^2 - 4*s^3 + m^2*s*t))/(m^2*(m^2 - s)^2))*(X3*Y1*Y2*Y3^2) +
  (((32*I)*s^3*(m^4 - m^2*s + s*t))/(m^2*(m^2 - s)^2))*(X3*Y1*Y2*Y3*Y4) +
  (((-16*I)*(m^14 - 8*m^12*s + 27*m^10*s^2 - 58*m^8*s^3 + 89*m^6*s^4 - 78*m^4*s^5 + 27*m^2*s^6 + 6*m^10*s*t - 19*m^8*s^2*t + 30*m^6*s^3*t - 21*m^4*s^4*t + 8*m^2*s^5*t - 12*s^6*t + 5*m^6*s^2*t^2 - 4*m^4*s^3*t^2 + 8*s^5*t^2))/(m^4*(m^2 - s)^2))*(X3*Y1*Y2*Y3) +
  (((-8*I)*s*(20*m^26 - 176*m^24*s + 684*m^22*s^2 - 1536*m^20*s^3 + 2184*m^18*s^4 - 2016*m^16*s^5 + 1176*m^14*s^6 - 384*m^12*s^7 + 36*m^10*s^8 + 16*m^8*s^9 - 4*m^6*s^10 - 122*m^24*t + 942*m^22*s*t - 3184*m^20*s^2*t + 6136*m^18*s^3*t - 7308*m^16*s^4*t + 5348*m^14*s^5*t - 2072*m^12*s^6*t + 24*m^10*s^7*t + 374*m^8*s^8*t - 162*m^6*s^9*t + 24*m^4*s^10*t + 262*m^22*t^2 - 1748*m^20*s*t^2 + 4896*m^18*s^2*t^2 - 7362*m^16*s^3*t^2 + 6178*m^14*s^4*t^2 - 2482*m^12*s^5*t^2 - 82*m^10*s^6*t^2 + 474*m^8*s^7*t^2 - 128*m^6*s^8*t^2 - 18*m^4*s^9*t^2 + 10*m^2*s^10*t^2 - 249*m^20*t^3 + 1481*m^18*s*t^3 - 3435*m^16*s^2*t^3 + 3681*m^14*s^3*t^3 - 1283*m^12*s^4*t^3 - 823*m^10*s^5*t^3 + 707*m^8*s^6*t^3 + 63*m^6*s^7*t^3 - 188*m^4*s^8*t^3 + 46*m^2*s^9*t^3 + 128*m^18*t^4 - 667*m^16*s*t^4 + 1234*m^14*s^2*t^4 - 739*m^12*s^3*t^4 - 482*m^10*s^4*t^4 + 759*m^8*s^5*t^4 - 106*m^6*s^6*t^4 - 201*m^4*s^7*t^4 + 74*m^2*s^8*t^4 - 36*m^16*t^5 + 155*m^14*s*t^5 - 212*m^12*s^2*t^5 + 19*m^10*s^3*t^5 + 234*m^8*s^4*t^5 - 159*m^6*s^5*t^5 - 48*m^4*s^6*t^5 + 49*m^2*s^7*t^5 - 2*s^8*t^5 + 4*m^14*t^6 - 14*m^12*s*t^6 + 14*m^10*s^2*t^6 + 6*m^8*s^3*t^6 - 30*m^6*s^4*t^6 + 6*m^4*s^5*t^6 + 8*m^2*s^6*t^6 - 2*s^7*t^6))/(m^2*(m^2 - s)^3*(m^2 + s)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*Y1*Y2*Y4) +
  (((4*I)*(4*m^18 - 20*m^16*s + 40*m^14*s^2 - 40*m^12*s^3 + 20*m^10*s^4 - 4*m^8*s^5 + 4*m^16*t - 22*m^14*s*t + 33*m^12*s^2*t + 4*m^10*s^3*t - 50*m^8*s^4*t + 42*m^6*s^5*t - 11*m^4*s^6*t - 23*m^14*t^2 + 120*m^12*s*t^2 - 222*m^10*s^2*t^2 + 136*m^8*s^3*t^2 + 75*m^6*s^4*t^2 - 132*m^4*s^5*t^2 + 46*m^2*s^6*t^2 + 29*m^12*t^3 - 135*m^10*s*t^3 + 231*m^8*s^2*t^3 - 154*m^6*s^3*t^3 + 27*m^4*s^4*t^3 + 28*m^2*s^5*t^3 - 18*s^6*t^3 - 20*m^10*t^4 + 75*m^8*s*t^4 - 93*m^6*s^2*t^4 + 45*m^4*s^3*t^4 - 29*m^2*s^4*t^4 + 6*s^5*t^4 + 8*m^8*t^5 - 20*m^6*s*t^5 + 16*m^4*s^2*t^5 - 4*m^2*s^3*t^5 + 4*s^4*t^5 - m^6*t^6 + 2*m^4*s*t^6 - m^2*s^2*t^6))/(m^4*(m^2 - s)^2*t))*(X3*Y1*Y2) +
  (((-24*I)*s^2*(m^2 - s - t)*(m^6 - m^4*s + 4*m^2*s^2 - 4*s^3 + m^2*s*t))/(m^2*(m^2 - s)^2))*(X3*Y1*Y3^2) +
  (((-16*I)*s*(m^2 - s - t)*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 3*m^8*t + 6*m^6*s*t - 2*m^4*s^2*t - m^2*s^3*t + s^3*t^2))/(m^2*(m^2 - s)^2*t))*(X3*Y1*Y3*Y4) +
  (((-8*I)*(6*m^16 - 29*m^14*s + 58*m^12*s^2 - 42*m^10*s^3 - 41*m^8*s^4 + 104*m^6*s^5 - 75*m^4*s^6 + 19*m^2*s^7 - 23*m^14*t + 102*m^12*s*t - 193*m^10*s^2*t + 177*m^8*s^3*t - 49*m^6*s^4*t - 45*m^4*s^5*t + 43*m^2*s^6*t - 12*s^7*t + 35*m^12*t^2 - 141*m^10*s*t^2 + 224*m^8*s^2*t^2 - 170*m^6*s^3*t^2 + 60*m^4*s^4*t^2 - 13*m^2*s^5*t^2 - 4*s^6*t^2 - 26*m^10*t^3 + 88*m^8*s*t^3 - 104*m^6*s^2*t^3 + 54*m^4*s^3*t^3 - 11*m^2*s^4*t^3 + 8*s^5*t^3 + 9*m^8*t^4 - 23*m^6*s*t^4 + 19*m^4*s^2*t^4 - 5*m^2*s^3*t^4 - m^6*t^5 + 2*m^4*s*t^5 - m^2*s^2*t^5))/(m^4*(m^2 - s)^2))*(X3*Y1*Y3) +
  (((4*I)*s*(14*m^34 - 178*m^32*s + 1036*m^30*s^2 - 3642*m^28*s^3 + 8580*m^26*s^4 - 14170*m^24*s^5 + 16588*m^22*s^6 - 13442*m^20*s^7 + 6864*m^18*s^8 - 1430*m^16*s^9 - 572*m^14*s^10 + 338*m^12*s^11 + 156*m^10*s^12 - 222*m^8*s^13 + 100*m^6*s^14 - 22*m^4*s^15 + 2*m^2*s^16 - 70*m^32*t + 836*m^30*s*t - 4603*m^28*s^2*t + 15329*m^26*s^3*t - 33980*m^24*s^4*t + 51794*m^22*s^5*t - 53597*m^20*s^6*t + 34491*m^18*s^7*t - 8838*m^16*s^8*t - 5120*m^14*s^9*t + 4747*m^12*s^10*t - 89*m^10*s^11*t - 1688*m^8*s^12*t + 1034*m^6*s^13*t - 275*m^4*s^14*t + 29*m^2*s^15*t + 107*m^30*t^2 - 1122*m^28*s*t^2 + 5596*m^26*s^2*t^2 - 17500*m^24*s^3*t^2 + 37383*m^22*s^4*t^2 - 54994*m^20*s^5*t^2 + 52628*m^18*s^6*t^2 - 26104*m^16*s^7*t^2 - 3463*m^14*s^8*t^2 + 13290*m^12*s^9*t^2 - 5908*m^10*s^10*t^2 - 1676*m^8*s^11*t^2 + 2613*m^6*s^12*t^2 - 982*m^4*s^13*t^2 + 132*m^2*s^14*t^2 - 67*m^28*t^3 + 740*m^26*s*t^3 - 3237*m^24*s^2*t^3 + 8429*m^22*s^3*t^3 - 16195*m^20*s^4*t^3 + 24172*m^18*s^5*t^3 - 24378*m^16*s^6*t^3 + 10690*m^14*s^7*t^3 + 6271*m^12*s^8*t^3 - 10220*m^10*s^9*t^3 + 3335*m^8*s^10*t^3 + 1513*m^6*s^11*t^3 - 1313*m^4*s^12*t^3 + 260*m^2*s^13*t^3 + 20*m^26*t^4 - 607*m^24*s*t^4 + 2396*m^22*s^2*t^4 - 2925*m^20*s^3*t^4 - 64*m^18*s^4*t^4 + 124*m^16*s^5*t^4 + 6378*m^14*s^6*t^4 - 8024*m^12*s^7*t^4 + 310*m^10*s^8*t^4 + 4619*m^8*s^9*t^4 - 2414*m^6*s^10*t^4 + 29*m^4*s^11*t^4 + 158*m^2*s^12*t^4 - 19*m^24*t^5 + 755*m^22*s*t^5 - 2631*m^20*s^2*t^5 + 1353*m^18*s^3*t^5 + 5803*m^16*s^4*t^5 - 7352*m^14*s^5*t^5 - 3302*m^12*s^6*t^5 + 9304*m^10*s^7*t^5 - 2409*m^8*s^8*t^5 - 3259*m^6*s^9*t^5 + 2045*m^4*s^10*t^5 - 289*m^2*s^11*t^5 + s^12*t^5 + 34*m^22*t^6 - 677*m^20*s*t^6 + 1990*m^18*s^2*t^6 - 207*m^16*s^3*t^6 - 5523*m^14*s^4*t^6 + 4759*m^12*s^5*t^6 + 4299*m^10*s^6*t^6 - 6251*m^8*s^7*t^6 - 95*m^6*s^8*t^6 + 2374*m^4*s^9*t^6 - 705*m^2*s^10*t^6 + 2*s^11*t^6 - 32*m^20*t^7 + 370*m^18*s*t^7 - 894*m^16*s^2*t^7 - 344*m^14*s^3*t^7 + 2931*m^12*s^4*t^7 - 1175*m^10*s^5*t^7 - 3108*m^8*s^6*t^7 + 1846*m^6*s^7*t^7 + 1103*m^4*s^8*t^7 - 697*m^2*s^9*t^7 + 12*m^18*t^8 - 121*m^16*s*t^8 + 242*m^14*s^2*t^8 + 231*m^12*s^3*t^8 - 942*m^10*s^4*t^8 - 109*m^8*s^5*t^8 + 1126*m^6*s^6*t^8 + 49*m^4*s^7*t^8 - 390*m^2*s^8*t^8 - 2*s^9*t^8 - m^16*t^9 + 22*m^14*s*t^9 - 41*m^12*s^2*t^9 - 57*m^10*s^3*t^9 + 192*m^8*s^4*t^9 + 156*m^6*s^5*t^9 - 149*m^4*s^6*t^9 - 121*m^2*s^7*t^9 - s^8*t^9 - m^12*s*t^10 + 5*m^10*s^2*t^10 + 6*m^8*s^3*t^10 - 22*m^6*s^4*t^10 - 37*m^4*s^5*t^10 - 15*m^2*s^6*t^10))/(m^2*(m^2 - s)^3*(m^2 + s)^3*t^3*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3*Y1*Y4) +
  (((-2*I)*(4*m^20 - 24*m^18*s + 60*m^16*s^2 - 80*m^14*s^3 + 60*m^12*s^4 - 24*m^10*s^5 + 4*m^8*s^6 + 20*m^18*t - 144*m^16*s*t + 436*m^14*s^2*t - 724*m^12*s^3*t + 716*m^10*s^4*t - 424*m^8*s^5*t + 140*m^6*s^6*t - 20*m^4*s^7*t - 128*m^16*t^2 + 732*m^14*s*t^2 - 1730*m^12*s^2*t^2 + 2147*m^10*s^3*t^2 - 1444*m^8*s^4*t^2 + 458*m^6*s^5*t^2 - 18*m^4*s^6*t^2 - 17*m^2*s^7*t^2 + 247*m^14*t^3 - 1205*m^12*s*t^3 + 2368*m^10*s^2*t^3 - 2366*m^8*s^3*t^3 + 1219*m^6*s^4*t^3 - 263*m^4*s^5*t^3 - 6*m^2*s^6*t^3 + 6*s^7*t^3 - 234*m^12*t^4 + 948*m^10*s*t^4 - 1462*m^8*s^2*t^4 + 1079*m^6*s^3*t^4 - 378*m^4*s^4*t^4 + 67*m^2*s^5*t^4 - 4*s^6*t^4 + 119*m^10*t^5 - 378*m^8*s*t^5 + 417*m^6*s^2*t^5 - 192*m^4*s^3*t^5 + 24*m^2*s^4*t^5 - 6*s^5*t^5 - 29*m^8*t^6 + 68*m^6*s*t^6 - 49*m^4*s^2*t^6 + 10*m^2*s^3*t^6 + 4*s^4*t^6 + 2*m^6*t^7 - 4*m^4*s*t^7 + 2*m^2*s^2*t^7))/(m^4*(m^2 - s)^2*t))*(X3*Y1) +
  (((-64*I)*s^4)/(m^2 - s)^2)*(X3*Y2^4) +
  (((16*I)*s*(8*m^18 - 48*m^16*s + 120*m^14*s^2 - 160*m^12*s^3 + 120*m^10*s^4 - 48*m^8*s^5 + 8*m^6*s^6 - 40*m^16*t + 200*m^14*s*t - 416*m^12*s^2*t + 464*m^10*s^3*t - 296*m^8*s^4*t + 104*m^6*s^5*t - 16*m^4*s^6*t + 70*m^14*t^2 - 288*m^12*s*t^2 + 472*m^10*s^2*t^2 - 386*m^8*s^3*t^2 + 156*m^6*s^4*t^2 - 22*m^4*s^5*t^2 - 2*m^2*s^6*t^2 - 51*m^12*t^3 + 171*m^10*s*t^3 - 214*m^8*s^2*t^3 + 123*m^6*s^3*t^3 - 11*m^4*s^4*t^3 - 14*m^2*s^5*t^3 + 17*m^10*t^4 - 44*m^8*s*t^4 + 38*m^6*s^2*t^4 - 24*m^4*s^3*t^4 - 14*m^2*s^4*t^4 + 3*s^5*t^4 - 2*m^8*t^5 + 4*m^6*s*t^5 - 2*m^4*s^2*t^5 + 3*m^2*s^3*t^5 + 3*s^4*t^5))/((m^2 - s)^2*(m^2 + s)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*Y2^3*Y4) +
  (((8*I)*s^2*(9*m^8 - 37*m^6*s + 47*m^4*s^2 - 19*m^2*s^3 + 12*m^4*s*t - 8*m^2*s^2*t - 6*s^2*t^2))/(m^2*(m^2 - s)^2))*(X3*Y2^3) +
  (((-8*I)*s*(12*m^24 - 88*m^22*s + 280*m^20*s^2 - 504*m^18*s^3 + 560*m^16*s^4 - 392*m^14*s^5 + 168*m^12*s^6 - 40*m^10*s^7 + 4*m^8*s^8 - 82*m^22*t + 490*m^20*s*t - 1250*m^18*s^2*t + 1770*m^16*s^3*t - 1510*m^14*s^4*t + 782*m^12*s^5*t - 230*m^10*s^6*t + 30*m^8*s^7*t + 204*m^20*t^2 - 908*m^18*s*t^2 + 1604*m^16*s^2*t^2 - 1432*m^14*s^3*t^2 + 732*m^12*s^4*t^2 - 332*m^10*s^5*t^2 + 220*m^8*s^6*t^2 - 112*m^6*s^7*t^2 + 24*m^4*s^8*t^2 - 231*m^18*t^3 + 761*m^16*s*t^3 - 782*m^14*s^2*t^3 + 90*m^12*s^3*t^3 + 147*m^10*s^4*t^3 + 197*m^8*s^5*t^3 - 248*m^6*s^6*t^3 + 64*m^4*s^7*t^3 + 2*m^2*s^8*t^3 + 136*m^16*t^4 - 315*m^14*s*t^4 + 107*m^12*s^2*t^4 + 254*m^10*s^3*t^4 - 128*m^8*s^4*t^4 - 151*m^6*s^5*t^4 + 97*m^4*s^6*t^4 - 42*m^14*t^5 + 53*m^12*s*t^5 + 19*m^10*s^2*t^5 - 80*m^8*s^3*t^5 + 18*m^6*s^4*t^5 + 49*m^4*s^5*t^5 - 5*m^2*s^6*t^5 + 5*m^12*t^6 - 2*m^10*s*t^6 - 4*m^8*s^2*t^6 + 10*m^6*s^3*t^6 + 6*m^4*s^4*t^6 - 2*m^2*s^5*t^6 - s^6*t^6 - m^4*s^3*t^7 - 2*m^2*s^4*t^7 - s^5*t^7))/(m^2*(m^2 - s)^2*(m^2 + s)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*Y2^2*Y4) +
  (((4*I)*(4*m^18 - 16*m^16*s + 24*m^14*s^2 - 16*m^12*s^3 + 4*m^10*s^4 - 12*m^16*t + 58*m^14*s*t - 165*m^12*s^2*t + 296*m^10*s^3*t - 302*m^8*s^4*t + 158*m^6*s^5*t - 33*m^4*s^6*t + 14*m^14*t^2 - 64*m^12*s*t^2 + 149*m^10*s^2*t^2 - 198*m^8*s^3*t^2 + 135*m^6*s^4*t^2 - 36*m^4*s^5*t^2 - 13*m^12*t^3 + 44*m^10*s*t^3 - 57*m^8*s^2*t^3 + 13*m^6*s^3*t^3 + 48*m^4*s^4*t^3 - 39*m^2*s^5*t^3 + 6*m^10*t^4 - 16*m^8*s*t^4 + 14*m^6*s^2*t^4 + 8*m^4*s^3*t^4 - 8*m^2*s^4*t^4 + 6*s^5*t^4 - m^8*t^5 + 2*m^6*s*t^5 - m^4*s^2*t^5 - 4*s^4*t^5))/(m^4*(m^2 - s)^2*t))*(X3*Y2^2) +
  (((64*I)*s^3)/(m^2 - s))*(X3*Y2*Y3^3) +
  (((-24*I)*s*(2*m^10 - 12*m^8*s + 27*m^6*s^2 - 26*m^4*s^3 + 9*m^2*s^4 + 4*m^6*s*t - 10*m^4*s^2*t + 8*m^2*s^3*t - 4*s^4*t + m^2*s^2*t^2))/(m^2*(m^2 - s)^2))*(X3*Y2*Y3^2) +
  (((-16*I)*s^3*t*(m^4 - 3*m^2*s + s*t))/(m^2*(m^2 - s)^2))*(X3*Y2*Y3*Y4) +
  (((-8*I)*(m^16 - 26*m^14*s + 117*m^12*s^2 - 228*m^10*s^3 + 227*m^8*s^4 - 114*m^6*s^5 + 23*m^4*s^6 - m^14*t + 24*m^12*s*t - 103*m^10*s^2*t + 187*m^8*s^3*t - 183*m^6*s^4*t + 103*m^4*s^5*t - 27*m^2*s^6*t - 7*m^10*s*t^2 + 32*m^8*s^2*t^2 - 48*m^6*s^3*t^2 + 30*m^4*s^4*t^2 - 6*m^2*s^5*t^2 + 6*s^6*t^2 - 4*m^6*s^2*t^3 + 4*m^4*s^3*t^3 - 4*s^5*t^3))/(m^4*(m^2 - s)^2))*(X3*Y2*Y3) +
  (((-4*I)*s*(4*m^28*s - 40*m^26*s^2 + 176*m^24*s^3 - 440*m^22*s^4 + 660*m^20*s^5 - 528*m^18*s^6 + 528*m^14*s^8 - 660*m^12*s^9 + 440*m^10*s^10 - 176*m^8*s^11 + 40*m^6*s^12 - 4*m^4*s^13 - 32*m^28*t + 258*m^26*s*t - 852*m^24*s^2*t + 1348*m^22*s^3*t - 524*m^20*s^4*t - 1890*m^18*s^5*t + 3960*m^16*s^6*t - 3720*m^14*s^7*t + 1800*m^12*s^8*t - 226*m^10*s^9*t - 228*m^8*s^10*t + 132*m^6*s^11*t - 28*m^4*s^12*t + 2*m^2*s^13*t + 176*m^26*t^2 - 1370*m^24*s*t^2 + 4256*m^22*s^2*t^2 - 5977*m^20*s^3*t^2 + 861*m^18*s^4*t^2 + 10176*m^16*s^5*t^2 - 16716*m^14*s^6*t^2 + 12522*m^12*s^7*t^2 - 3978*m^10*s^8*t^2 - 686*m^8*s^9*t^2 + 1028*m^6*s^10*t^2 - 329*m^4*s^11*t^2 + 37*m^2*s^12*t^2 - 295*m^24*t^3 + 2558*m^22*s*t^3 - 8372*m^20*s^2*t^3 + 11842*m^18*s^3*t^3 - 1515*m^16*s^4*t^3 - 18603*m^14*s^5*t^3 + 26771*m^12*s^6*t^3 - 15683*m^10*s^7*t^3 + 1918*m^8*s^8*t^3 + 2425*m^6*s^9*t^3 - 1227*m^4*s^10*t^3 + 181*m^2*s^11*t^3 + 219*m^22*t^4 - 2538*m^20*s*t^4 + 9299*m^18*s^2*t^4 - 13660*m^16*s^3*t^4 + 2115*m^14*s^4*t^4 + 18414*m^12*s^5*t^4 - 22979*m^10*s^6*t^4 + 9696*m^8*s^7*t^4 + 922*m^6*s^8*t^4 - 1896*m^4*s^9*t^4 + 408*m^2*s^10*t^4 - 64*m^20*t^5 + 1549*m^18*s*t^5 - 6432*m^16*s^2*t^5 + 9376*m^14*s^3*t^5 - 697*m^12*s^4*t^5 - 11926*m^10*s^5*t^5 + 11513*m^8*s^6*t^5 - 2576*m^6*s^7*t^5 - 1247*m^4*s^8*t^5 + 505*m^2*s^9*t^5 - s^10*t^5 - 13*m^18*t^6 - 612*m^16*s*t^6 + 2854*m^14*s^2*t^6 - 3838*m^12*s^3*t^6 - 599*m^10*s^4*t^6 + 5050*m^8*s^5*t^6 - 3094*m^6*s^6*t^6 - 108*m^4*s^7*t^6 + 364*m^2*s^8*t^6 - 4*s^9*t^6 + 17*m^16*t^7 + 154*m^14*s*t^7 - 800*m^12*s^2*t^7 + 915*m^10*s^3*t^7 + 540*m^8*s^4*t^7 - 1249*m^6*s^5*t^7 + 281*m^4*s^6*t^7 + 148*m^2*s^7*t^7 - 6*s^8*t^7 - 4*m^14*t^8 - 18*m^12*s*t^8 + 136*m^10*s^2*t^8 - 113*m^8*s^3*t^8 - 163*m^6*s^4*t^8 + 131*m^4*s^5*t^8 + 27*m^2*s^6*t^8 - 4*s^7*t^8 - m^10*s*t^9 - 14*m^8*s^2*t^9 + m^6*s^3*t^9 + 15*m^4*s^4*t^9 - s^6*t^9))/(m^2*(m^2 - s)^3*(m^2 + s)*(m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3*Y2*Y4) +
  (((2*I)*(16*m^18 - 124*m^16*s + 412*m^14*s^2 - 756*m^12*s^3 + 824*m^10*s^4 - 532*m^8*s^5 + 188*m^6*s^6 - 28*m^4*s^7 - 70*m^16*t + 418*m^14*s*t - 1123*m^12*s^2*t + 1670*m^10*s^3*t - 1412*m^8*s^4*t + 636*m^6*s^5*t - 119*m^4*s^6*t + 109*m^14*t^2 - 542*m^12*s*t^2 + 1113*m^10*s^2*t^2 - 1141*m^8*s^3*t^2 + 547*m^6*s^4*t^2 - 67*m^4*s^5*t^2 - 19*m^2*s^6*t^2 - 99*m^12*t^3 + 384*m^10*s*t^3 - 579*m^8*s^2*t^3 + 359*m^6*s^3*t^3 - 44*m^4*s^4*t^3 - 43*m^2*s^5*t^3 + 6*s^6*t^3 + 49*m^10*t^4 - 149*m^8*s*t^4 + 158*m^6*s^2*t^4 - 53*m^4*s^3*t^4 + 9*m^2*s^4*t^4 + 2*s^5*t^4 - 12*m^8*t^5 + 28*m^6*s*t^5 - 20*m^4*s^2*t^5 + 4*m^2*s^3*t^5 - 4*s^4*t^5 + m^6*t^6 - 2*m^4*s*t^6 + m^2*s^2*t^6))/(m^4*(m^2 - s)^2))*(X3*Y2) +
  (((-32*I)*s^3*(m^2 - s - t))/(m^2 - s))*(X3*Y3^3) +
  (((12*I)*s*(2*m^12 - 13*m^10*s + 32*m^8*s^2 - 38*m^6*s^3 + 22*m^4*s^4 - 5*m^2*s^5 - 2*m^10*t + 16*m^8*s*t - 39*m^6*s^2*t + 42*m^4*s^3*t - 21*m^2*s^4*t + 4*s^5*t - 4*m^6*s*t^2 + 11*m^4*s^2*t^2 - 9*m^2*s^3*t^2 + 4*s^4*t^2 - m^2*s^2*t^3))/(m^2*(m^2 - s)^2))*(X3*Y3^2) +
  (((8*I)*s*(2*m^18*s - 14*m^16*s^2 + 42*m^14*s^3 - 70*m^12*s^4 + 70*m^10*s^5 - 42*m^8*s^6 + 14*m^6*s^7 - 2*m^4*s^8 - 24*m^18*t + 150*m^16*s*t - 391*m^14*s^2*t + 545*m^12*s^3*t - 430*m^10*s^4*t + 184*m^8*s^5*t - 35*m^6*s^6*t + m^4*s^7*t + 83*m^16*t^2 - 509*m^14*s*t^2 + 1256*m^12*s^2*t^2 - 1592*m^10*s^3*t^2 + 1085*m^8*s^4*t^2 - 371*m^6*s^5*t^2 + 48*m^4*s^6*t^2 - 120*m^14*t^3 + 733*m^12*s*t^3 - 1649*m^10*s^2*t^3 + 1727*m^8*s^3*t^3 - 835*m^6*s^4*t^3 + 140*m^4*s^5*t^3 + 4*m^2*s^6*t^3 + 98*m^12*t^4 - 602*m^10*s*t^4 + 1172*m^8*s^2*t^4 - 885*m^6*s^3*t^4 + 203*m^4*s^4*t^4 + 15*m^2*s^5*t^4 - s^6*t^4 - 45*m^10*t^5 + 299*m^8*s*t^5 - 455*m^6*s^2*t^5 + 177*m^4*s^3*t^5 + 14*m^2*s^4*t^5 - 2*s^5*t^5 + 7*m^8*t^6 - 89*m^6*s*t^6 + 77*m^4*s^2*t^6 + 4*m^2*s^3*t^6 - s^4*t^6 + m^6*t^7 + 14*m^4*s*t^7 + m^2*s^2*t^7))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3*Y3*Y4) +
  (((-4*I)*(12*m^18 - 60*m^16*s + 120*m^14*s^2 - 120*m^12*s^3 + 60*m^10*s^4 - 12*m^8*s^5 - 47*m^16*t + 217*m^14*s*t - 390*m^12*s^2*t + 312*m^10*s^3*t - 42*m^8*s^4*t - 114*m^6*s^5*t + 83*m^4*s^6*t - 19*m^2*s^7*t + 86*m^14*t^2 - 369*m^12*s*t^2 + 621*m^10*s^2*t^2 - 494*m^8*s^3*t^2 + 148*m^6*s^4*t^2 + 37*m^4*s^5*t^2 - 35*m^2*s^6*t^2 + 6*s^7*t^2 - 83*m^12*t^3 + 312*m^10*s*t^3 - 442*m^8*s^2*t^3 + 289*m^6*s^3*t^3 - 81*m^4*s^4*t^3 + 11*m^2*s^5*t^3 + 2*s^6*t^3 + 43*m^10*t^4 - 134*m^8*s*t^4 + 146*m^6*s^2*t^4 - 66*m^4*s^3*t^4 + 11*m^2*s^4*t^4 - 4*s^5*t^4 - 11*m^8*t^5 + 27*m^6*s*t^5 - 21*m^4*s^2*t^5 + 5*m^2*s^3*t^5 + m^6*t^6 - 2*m^4*s*t^6 + m^2*s^2*t^6))/(m^4*(m^2 - s)^2))*(X3*Y3) +
  (((-I)*s*(52*m^34 - 704*m^32*s + 4404*m^30*s^2 - 16844*m^28*s^3 + 43892*m^26*s^4 - 82108*m^24*s^5 + 112996*m^22*s^6 - 114972*m^20*s^7 + 85228*m^18*s^8 - 44044*m^16*s^9 + 14300*m^14*s^10 - 2340*m^12*s^11 + 572*m^10*s^12 - 884*m^8*s^13 + 652*m^6*s^14 - 244*m^4*s^15 + 48*m^2*s^16 - 4*s^17 - 248*m^32*t + 3264*m^30*s*t - 19830*m^28*s^2*t + 73356*m^26*s^3*t - 183362*m^24*s^4*t + 324408*m^22*s^5*t - 412390*m^20*s^6*t + 372020*m^18*s^7*t - 225522*m^16*s^8*t + 77264*m^14*s^9*t - 3762*m^12*s^10*t - 4812*m^10*s^11*t - 3990*m^8*s^12*t + 5816*m^6*s^13*t - 2802*m^4*s^14*t + 652*m^2*s^15*t - 62*s^16*t + 298*m^30*t^2 - 3890*m^28*s*t^2 + 23644*m^26*s^2*t^2 - 88078*m^24*s^3*t^2 + 221798*m^22*s^4*t^2 - 391706*m^20*s^5*t^2 + 485376*m^18*s^6*t^2 - 405462*m^16*s^7*t^2 + 199062*m^14*s^8*t^2 - 23350*m^12*s^9*t^2 - 31636*m^10*s^10*t^2 + 11414*m^8*s^11*t^2 + 8218*m^6*s^12*t^2 - 7934*m^4*s^13*t^2 + 2552*m^2*s^14*t^2 - 306*s^15*t^2 - 196*m^28*t^3 + 2386*m^26*s*t^3 - 12931*m^24*s^2*t^3 + 44404*m^22*s^3*t^3 - 111018*m^20*s^4*t^3 + 206842*m^18*s^5*t^3 - 274153*m^16*s^6*t^3 + 234600*m^14*s^7*t^3 - 99056*m^12*s^8*t^3 - 16938*m^10*s^9*t^3 + 39659*m^8*s^10*t^3 - 12028*m^6*s^11*t^3 - 4514*m^4*s^12*t^3 + 3582*m^2*s^13*t^3 - 639*s^14*t^3 + 482*m^26*t^4 - 3934*m^24*s*t^4 + 11826*m^22*s^2*t^4 - 14906*m^20*s^3*t^4 + 7600*m^18*s^4*t^4 - 21104*m^16*s^5*t^4 + 76932*m^14*s^6*t^4 - 110884*m^12*s^7*t^4 + 61730*m^10*s^8*t^4 + 12050*m^8*s^9*t^4 - 31958*m^6*s^10*t^4 + 13662*m^4*s^11*t^4 - 1172*m^2*s^12*t^4 - 324*s^13*t^4 - 884*m^24*t^5 + 6596*m^22*s*t^5 - 16489*m^20*s^2*t^5 + 7572*m^18*s^3*t^5 + 34293*m^16*s^4*t^5 - 50992*m^14*s^5*t^5 - 11714*m^12*s^6*t^5 + 75760*m^10*s^7*t^5 - 49842*m^8*s^8*t^5 - 10996*m^6*s^9*t^5 + 25755*m^4*s^10*t^5 - 10276*m^2*s^11*t^5 + 1217*s^12*t^5 + 862*m^22*t^6 - 6310*m^20*s*t^6 + 14514*m^18*s^2*t^6 - 2264*m^16*s^3*t^6 - 37268*m^14*s^4*t^6 + 44080*m^12*s^5*t^6 + 14516*m^10*s^6*t^6 - 55060*m^8*s^7*t^6 + 22902*m^6*s^8*t^6 + 15478*m^4*s^9*t^6 - 14502*m^2*s^10*t^6 + 3052*s^11*t^6 - 512*m^20*t^7 + 3748*m^18*s*t^7 - 7907*m^16*s^2*t^7 - 1736*m^14*s^3*t^7 + 23404*m^12*s^4*t^7 - 17868*m^10*s^5*t^7 - 17462*m^8*s^6*t^7 + 25984*m^6*s^7*t^7 - 1068*m^4*s^8*t^7 - 10128*m^2*s^9*t^7 + 3545*s^10*t^7 + 188*m^18*t^8 - 1436*m^16*s*t^8 + 2840*m^14*s^2*t^8 + 1976*m^12*s^3*t^8 - 9420*m^10*s^4*t^8 + 3060*m^8*s^5*t^8 + 9792*m^6*s^6*t^8 - 6080*m^4*s^7*t^8 - 3400*m^2*s^8*t^8 + 2480*s^9*t^8 - 36*m^16*t^9 + 352*m^14*s*t^9 - 681*m^12*s^2*t^9 - 808*m^10*s^3*t^9 + 2443*m^8*s^4*t^9 + 408*m^6*s^5*t^9 - 2899*m^4*s^6*t^9 - 48*m^2*s^7*t^9 + 1077*s^8*t^9 + 2*m^14*t^10 - 50*m^12*s*t^10 + 102*m^10*s^2*t^10 + 146*m^8*s^3*t^10 - 434*m^6*s^4*t^10 - 366*m^4*s^5*t^10 + 330*m^2*s^6*t^10 + 270*s^7*t^10 + 2*m^10*s*t^11 - 10*m^8*s^2*t^11 - 12*m^6*s^3*t^11 + 44*m^4*s^4*t^11 + 74*m^2*s^5*t^11 + 30*s^6*t^11))/((m^2 - s)^3*(m^2 + s)^3*(m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3*Y4) +
  (((-I)*(12*m^14 - 80*m^12*s + 216*m^10*s^2 - 304*m^8*s^3 + 236*m^6*s^4 - 96*m^4*s^5 + 16*m^2*s^6 - 76*m^12*t + 414*m^10*s*t - 876*m^8*s^2*t + 908*m^6*s^3*t - 464*m^4*s^4*t + 94*m^2*s^5*t + 190*m^10*t^2 - 783*m^8*s*t^2 + 1227*m^6*s^2*t^2 - 850*m^4*s^3*t^2 + 224*m^2*s^4*t^2 - 2*s^5*t^2 - 244*m^8*t^3 + 745*m^6*s*t^3 - 775*m^4*s^2*t^3 + 283*m^2*s^3*t^3 - 8*s^4*t^3 + 182*m^6*t^4 - 370*m^4*s*t^4 + 206*m^2*s^2*t^4 - 13*s^3*t^4 - 77*m^4*t^5 + 85*m^2*s*t^5 - 11*s^2*t^5 + 16*m^2*t^6 - 5*s*t^6 - t^7))/m^2)*(X3) +
  (((16*I)*s*(m^2 - s - t)^2)/t)*(X4*Y1^4) +
  (((16*I)*s*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 17*m^14*t + 86*m^12*s*t - 175*m^10*s^2*t + 179*m^8*s^3*t - 92*m^6*s^4*t + 19*m^4*s^5*t - 2*m^12*t^2 - 3*m^10*s*t^2 + 26*m^8*s^2*t^2 - 36*m^6*s^3*t^2 + 16*m^4*s^4*t^2 - m^2*s^5*t^2 + 13*m^10*t^3 - 36*m^8*s*t^3 + 33*m^6*s^2*t^3 - 16*m^4*s^3*t^3 + 6*m^2*s^4*t^3 - 7*m^8*t^4 + 16*m^6*s*t^4 - 11*m^4*s^2*t^4 + 8*m^2*s^3*t^4 - s^4*t^4 + m^6*t^5 - 2*m^4*s*t^5 + m^2*s^2*t^5 - s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y1^3*Y2) +
  (((-16*I)*s*(m^2 - s - t)*(s + t))/t)*(X4*Y1^3*Y3) +
  (((-4*I)*s*(m^2 - s - t)*(16*m^18 - 96*m^16*s + 240*m^14*s^2 - 320*m^12*s^3 + 240*m^10*s^4 - 96*m^8*s^5 + 16*m^6*s^6 - 42*m^16*t + 262*m^14*s*t - 689*m^12*s^2*t + 985*m^10*s^3*t - 820*m^8*s^4*t + 392*m^6*s^5*t - 97*m^4*s^6*t + 9*m^2*s^7*t + 12*m^14*t^2 - 106*m^12*s*t^2 + 334*m^10*s^2*t^2 - 516*m^8*s^3*t^2 + 424*m^6*s^4*t^2 - 178*m^4*s^5*t^2 + 30*m^2*s^6*t^2 + 18*m^12*t^3 - 42*m^10*s*t^3 + 72*m^6*s^3*t^3 - 66*m^4*s^4*t^3 + 18*m^2*s^5*t^3 - 14*m^10*t^4 + 38*m^8*s*t^4 - 34*m^6*s^2*t^4 + 14*m^4*s^3*t^4 - 6*m^2*s^4*t^4 + 2*s^5*t^4 + 2*m^8*t^5 - 6*m^6*s*t^5 + 7*m^4*s^2*t^5 - 3*m^2*s^3*t^5 + 2*s^4*t^5))/(m^2*(m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y1^3) +
  (((16*I)*s*(8*m^20 - 56*m^18*s + 168*m^16*s^2 - 280*m^14*s^3 + 280*m^12*s^4 - 168*m^10*s^5 + 56*m^8*s^6 - 8*m^6*s^7 - 40*m^18*t + 240*m^16*s*t - 616*m^14*s^2*t + 880*m^12*s^3*t - 760*m^10*s^4*t + 400*m^8*s^5*t - 120*m^6*s^6*t + 16*m^4*s^7*t + 70*m^16*t^2 - 358*m^14*s*t^2 + 760*m^12*s^2*t^2 - 858*m^10*s^3*t^2 + 542*m^8*s^4*t^2 - 178*m^6*s^5*t^2 + 20*m^4*s^6*t^2 + 2*m^2*s^7*t^2 - 51*m^14*t^3 + 221*m^12*s*t^3 - 382*m^10*s^2*t^3 + 334*m^8*s^3*t^3 - 134*m^6*s^4*t^3 + m^4*s^5*t^3 + 11*m^2*s^6*t^3 + 17*m^12*t^4 - 61*m^10*s*t^4 + 82*m^8*s^2*t^4 - 65*m^6*s^3*t^4 + 2*m^4*s^4*t^4 + 15*m^2*s^5*t^4 - 2*m^10*t^5 + 6*m^8*s*t^5 - 6*m^6*s^2*t^5 + 11*m^4*s^3*t^5 + 8*m^2*s^4*t^5 - s^5*t^5 - m^2*s^3*t^6 - s^4*t^6))/(m^2*(m^2 - s)^2*(m^2 + s)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y1^2*Y2^2) +
  (((16*I)*s*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 24*m^14*t + 113*m^12*s*t - 213*m^10*s^2*t + 201*m^8*s^3*t - 95*m^6*s^4*t + 18*m^4*s^5*t + 21*m^12*t^2 - 86*m^10*s*t^2 + 138*m^8*s^2*t^2 - 104*m^6*s^3*t^2 + 33*m^4*s^4*t^2 - 2*m^2*s^5*t^2 - 8*m^10*t^3 + 27*m^8*s*t^3 - 33*m^6*s^2*t^3 + 13*m^4*s^3*t^3 + s^5*t^3 + m^8*t^4 - 3*m^6*s*t^4 + 3*m^4*s^2*t^4 + 5*m^2*s^3*t^4 - s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y1^2*Y2*Y3) +
  (((-4*I)*s*(40*m^26 - 352*m^24*s + 1368*m^22*s^2 - 3072*m^20*s^3 + 4368*m^18*s^4 - 4032*m^16*s^5 + 2352*m^14*s^6 - 768*m^12*s^7 + 72*m^10*s^8 + 32*m^8*s^9 - 8*m^6*s^10 - 244*m^24*t + 1884*m^22*s*t - 6368*m^20*s^2*t + 12272*m^18*s^3*t - 14616*m^16*s^4*t + 10696*m^14*s^5*t - 4144*m^12*s^6*t + 48*m^10*s^7*t + 748*m^8*s^8*t - 324*m^6*s^9*t + 48*m^4*s^10*t + 516*m^22*t^2 - 3472*m^20*s*t^2 + 9792*m^18*s^2*t^2 - 14788*m^16*s^3*t^2 + 12404*m^14*s^4*t^2 - 4916*m^12*s^5*t^2 - 228*m^10*s^6*t^2 + 948*m^8*s^7*t^2 - 232*m^6*s^8*t^2 - 44*m^4*s^9*t^2 + 20*m^2*s^10*t^2 - 396*m^20*t^3 + 2618*m^18*s*t^3 - 6657*m^16*s^2*t^3 + 7835*m^14*s^3*t^3 - 3257*m^12*s^4*t^3 - 1561*m^10*s^5*t^3 + 1749*m^8*s^6*t^3 - 87*m^6*s^7*t^3 - 335*m^4*s^8*t^3 + 91*m^2*s^9*t^3 + 74*m^18*t^4 - 806*m^16*s*t^4 + 2314*m^14*s^2*t^4 - 2324*m^12*s^3*t^4 - 136*m^10*s^4*t^4 + 1626*m^8*s^5*t^4 - 678*m^6*s^6*t^4 - 192*m^4*s^7*t^4 + 122*m^2*s^8*t^4 + 64*m^16*t^5 + 8*m^14*s*t^5 - 506*m^12*s^2*t^5 + 584*m^10*s^3*t^5 + 218*m^8*s^4*t^5 - 512*m^6*s^5*t^5 + 98*m^4*s^6*t^5 + 48*m^2*s^7*t^5 - 2*s^8*t^5 - 40*m^14*t^6 + 44*m^12*s*t^6 + 106*m^10*s^2*t^6 - 118*m^8*s^3*t^6 - 56*m^6*s^4*t^6 + 76*m^4*s^5*t^6 - 10*m^2*s^6*t^6 - 2*s^7*t^6 + 6*m^12*t^7 - 6*m^10*s*t^7 - 13*m^8*s^2*t^7 + 9*m^6*s^3*t^7 + 3*m^4*s^4*t^7 - 7*m^2*s^5*t^7))/(m^2*(m^2 - s)^3*(m^2 + s)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y1^2*Y2) +
  (((-16*I)*m^2*s*(m^2 - s - t))/t)*(X4*Y1^2*Y3^2) +
  (((-8*I)*s*(m^2 - s - t)*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 25*m^14*t + 122*m^12*s*t - 243*m^10*s^2*t + 251*m^8*s^3*t - 140*m^6*s^4*t + 39*m^4*s^5*t - 4*m^2*s^6*t + 27*m^12*t^2 - 119*m^10*s*t^2 + 213*m^8*s^2*t^2 - 191*m^6*s^3*t^2 + 84*m^4*s^4*t^2 - 14*m^2*s^5*t^2 - 12*m^10*t^3 + 49*m^8*s*t^3 - 77*m^6*s^2*t^3 + 51*m^4*s^3*t^3 - 12*m^2*s^4*t^3 + s^5*t^3 + m^8*t^4 - 7*m^6*s*t^4 + 11*m^4*s^2*t^4 + m^2*s^3*t^4 - s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y1^2*Y3) +
  (((4*I)*s*(14*m^34 - 178*m^32*s + 1036*m^30*s^2 - 3642*m^28*s^3 + 8580*m^26*s^4 - 14170*m^24*s^5 + 16588*m^22*s^6 - 13442*m^20*s^7 + 6864*m^18*s^8 - 1430*m^16*s^9 - 572*m^14*s^10 + 338*m^12*s^11 + 156*m^10*s^12 - 222*m^8*s^13 + 100*m^6*s^14 - 22*m^4*s^15 + 2*m^2*s^16 - 72*m^32*t + 874*m^30*s*t - 4893*m^28*s^2*t + 16567*m^26*s^3*t - 37342*m^24*s^4*t + 57960*m^22*s^5*t - 61423*m^20*s^6*t + 41361*m^18*s^7*t - 12924*m^16*s^8*t - 3486*m^14*s^9*t + 4181*m^12*s^10*t + 249*m^10*s^11*t - 1918*m^8*s^12*t + 1132*m^6*s^13*t - 297*m^4*s^14*t + 31*m^2*s^15*t + 119*m^30*t^2 - 1288*m^28*s*t^2 + 6730*m^26*s^2*t^2 - 22173*m^24*s^3*t^2 + 49792*m^22*s^4*t^2 - 76855*m^20*s^5*t^2 + 78237*m^18*s^6*t^2 - 45426*m^16*s^7*t^2 + 5103*m^14*s^8*t^2 + 11386*m^12*s^9*t^2 - 5204*m^10*s^10*t^2 - 2689*m^8*s^11*t^2 + 3306*m^6*s^12*t^2 - 1195*m^4*s^13*t^2 + 157*m^2*s^14*t^2 - 11*m^28*t^3 + 380*m^26*s*t^3 - 2721*m^24*s^2*t^3 + 10852*m^22*s^3*t^3 - 28680*m^20*s^4*t^3 + 50012*m^18*s^5*t^3 - 53186*m^16*s^6*t^3 + 26832*m^14*s^7*t^3 + 4517*m^12*s^8*t^3 - 11940*m^10*s^9*t^3 + 2179*m^8*s^10*t^3 + 3596*m^6*s^11*t^3 - 2226*m^4*s^12*t^3 + 396*m^2*s^13*t^3 - 79*m^26*t^4 + 272*m^24*s*t^4 - 372*m^22*s^2*t^4 - 453*m^20*s^3*t^4 + 6125*m^18*s^4*t^4 - 18588*m^16*s^5*t^4 + 24392*m^14*s^6*t^4 - 10646*m^12*s^7*t^4 - 6373*m^10*s^8*t^4 + 6884*m^8*s^9*t^4 + 316*m^6*s^10*t^4 - 2045*m^4*s^11*t^4 + 567*m^2*s^12*t^4 - 84*m^24*t^5 + 445*m^22*s*t^5 - 224*m^20*s^2*t^5 - 2487*m^18*s^3*t^5 + 3632*m^16*s^4*t^5 + 3972*m^14*s^5*t^5 - 10936*m^12*s^6*t^5 + 4356*m^10*s^7*t^5 + 4164*m^8*s^8*t^5 - 2825*m^6*s^9*t^5 - 456*m^4*s^10*t^5 + 443*m^2*s^11*t^5 + 234*m^22*t^6 - 1010*m^20*s*t^6 + 865*m^18*s^2*t^6 + 2790*m^16*s^3*t^6 - 5001*m^14*s^4*t^6 - 1383*m^12*s^5*t^6 + 6551*m^10*s^6*t^6 - 1701*m^8*s^7*t^6 - 2465*m^6*s^8*t^6 + 1049*m^4*s^9*t^6 + 72*m^2*s^10*t^6 - s^11*t^6 - 197*m^20*t^7 + 769*m^18*s*t^7 - 546*m^16*s^2*t^7 - 2172*m^14*s^3*t^7 + 2929*m^12*s^4*t^7 + 1756*m^10*s^5*t^7 - 3407*m^8*s^6*t^7 - 108*m^6*s^7*t^7 + 1224*m^4*s^8*t^7 - 245*m^2*s^9*t^7 - 3*s^10*t^7 + 83*m^18*t^8 - 333*m^16*s*t^8 + 180*m^14*s^2*t^8 + 1144*m^12*s^3*t^8 - 899*m^10*s^4*t^8 - 1278*m^8*s^5*t^8 + 948*m^6*s^6*t^8 + 486*m^4*s^7*t^8 - 296*m^2*s^8*t^8 - 3*s^9*t^8 - 16*m^16*t^9 + 97*m^14*s*t^9 - 35*m^12*s^2*t^9 - 394*m^10*s^3*t^9 + 79*m^8*s^4*t^9 + 459*m^6*s^5*t^9 - 27*m^4*s^6*t^9 - 162*m^2*s^7*t^9 - s^8*t^9 + m^14*t^10 - 17*m^12*s*t^10 + 6*m^10*s^2*t^10 + 86*m^8*s^3*t^10 + 37*m^6*s^4*t^10 - 69*m^4*s^5*t^10 - 44*m^2*s^6*t^10 + m^10*s*t^11 - 2*m^8*s^2*t^11 - 12*m^6*s^3*t^11 - 14*m^4*s^4*t^11 - 5*m^2*s^5*t^11))/(m^2*(m^2 - s)^3*(m^2 + s)^3*t^3*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X4*Y1^2) +
  (((-16*I)*s*(16*m^16 - 88*m^14*s + 200*m^12*s^2 - 240*m^10*s^3 + 160*m^8*s^4 - 56*m^6*s^5 + 8*m^4*s^6 - 48*m^14*t + 256*m^12*s*t - 560*m^10*s^2*t + 640*m^8*s^3*t - 400*m^6*s^4*t + 128*m^4*s^5*t - 16*m^2*s^6*t + 42*m^12*t^2 - 220*m^10*s*t^2 + 458*m^8*s^2*t^2 - 465*m^6*s^3*t^2 + 223*m^4*s^4*t^2 - 39*m^2*s^5*t^2 + s^6*t^2 - 16*m^10*t^3 + 85*m^8*s*t^3 - 166*m^6*s^2*t^3 + 156*m^4*s^3*t^3 - 36*m^2*s^4*t^3 - s^5*t^3 + 2*m^8*t^4 - 15*m^6*s*t^4 + 29*m^4*s^2*t^4 - 24*m^2*s^3*t^4 - s^4*t^4 + m^4*s*t^5 - 2*m^2*s^2*t^5 + s^3*t^5))/((m^2 - s)^2*(m^2 + s)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y1*Y2^3) +
  (((16*I)*s*(8*m^20 - 56*m^18*s + 168*m^16*s^2 - 280*m^14*s^3 + 280*m^12*s^4 - 168*m^10*s^5 + 56*m^8*s^6 - 8*m^6*s^7 - 32*m^18*t + 216*m^16*s*t - 600*m^14*s^2*t + 896*m^12*s^3*t - 784*m^10*s^4*t + 408*m^8*s^5*t - 120*m^6*s^6*t + 16*m^4*s^7*t + 45*m^16*t^2 - 290*m^14*s*t^2 + 723*m^12*s^2*t^2 - 907*m^10*s^3*t^2 + 604*m^8*s^4*t^2 - 197*m^6*s^5*t^2 + 20*m^4*s^6*t^2 + 2*m^2*s^7*t^2 - 29*m^14*t^3 + 174*m^12*s*t^3 - 375*m^10*s^2*t^3 + 380*m^8*s^3*t^3 - 163*m^6*s^4*t^3 + 2*m^4*s^5*t^3 + 11*m^2*s^6*t^3 + 9*m^12*t^4 - 49*m^10*s*t^4 + 86*m^8*s^2*t^4 - 82*m^6*s^3*t^4 + 2*m^4*s^4*t^4 + 16*m^2*s^5*t^4 - m^10*t^5 + 5*m^8*s*t^5 - 7*m^6*s^2*t^5 + 13*m^4*s^3*t^5 + 9*m^2*s^4*t^5 - s^5*t^5 - m^2*s^3*t^6 - s^4*t^6))/(m^2*(m^2 - s)^2*(m^2 + s)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y1*Y2^2*Y3) +
  (((8*I)*s*(48*m^22 - 292*m^20*s + 740*m^18*s^2 - 996*m^16*s^3 + 740*m^14*s^4 - 268*m^12*s^5 + 12*m^10*s^6 + 20*m^8*s^7 - 4*m^6*s^8 - 196*m^20*t + 1130*m^18*s*t - 2644*m^16*s^2*t + 3106*m^14*s^3*t - 1700*m^12*s^4*t + 46*m^10*s^5*t + 420*m^8*s^6*t - 186*m^6*s^7*t + 24*m^4*s^8*t + 219*m^18*t^2 - 1235*m^16*s*t^2 + 2640*m^14*s^2*t^2 - 2476*m^12*s^3*t^2 + 560*m^10*s^4*t^2 + 709*m^8*s^5*t^2 - 520*m^6*s^6*t^2 + 106*m^4*s^7*t^2 - 3*m^2*s^8*t^2 - 119*m^16*t^3 + 687*m^14*s*t^3 - 1315*m^12*s^2*t^3 + 785*m^10*s^3*t^3 + 384*m^8*s^4*t^3 - 548*m^6*s^5*t^3 + 138*m^4*s^6*t^3 - 4*m^2*s^7*t^3 + 35*m^14*t^4 - 213*m^12*s*t^4 + 370*m^10*s^2*t^4 - 60*m^8*s^3*t^4 - 288*m^6*s^4*t^4 + 113*m^4*s^5*t^4 - m^2*s^6*t^4 - 4*m^12*t^5 + 37*m^10*s*t^5 - 56*m^8*s^2*t^5 - 24*m^6*s^3*t^5 + 52*m^4*s^4*t^5 - 4*m^2*s^5*t^5 + s^6*t^5 - 3*m^8*s*t^6 + 3*m^6*s^2*t^6 + 4*m^4*s^3*t^6 - m^2*s^4*t^6 + s^5*t^6))/(m^2*(m^2 - s)^2*(m^2 + s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y1*Y2^2) +
  (((16*I)*s^3*(m^4 - m^2*s + s*t))/(m^2*(m^2 - s)^2))*(X4*Y1*Y2*Y3^2) +
  (((-8*I)*s*(20*m^26 - 176*m^24*s + 684*m^22*s^2 - 1536*m^20*s^3 + 2184*m^18*s^4 - 2016*m^16*s^5 + 1176*m^14*s^6 - 384*m^12*s^7 + 36*m^10*s^8 + 16*m^8*s^9 - 4*m^6*s^10 - 122*m^24*t + 942*m^22*s*t - 3184*m^20*s^2*t + 6136*m^18*s^3*t - 7308*m^16*s^4*t + 5348*m^14*s^5*t - 2072*m^12*s^6*t + 24*m^10*s^7*t + 374*m^8*s^8*t - 162*m^6*s^9*t + 24*m^4*s^10*t + 262*m^22*t^2 - 1748*m^20*s*t^2 + 4896*m^18*s^2*t^2 - 7362*m^16*s^3*t^2 + 6178*m^14*s^4*t^2 - 2482*m^12*s^5*t^2 - 82*m^10*s^6*t^2 + 474*m^8*s^7*t^2 - 128*m^6*s^8*t^2 - 18*m^4*s^9*t^2 + 10*m^2*s^10*t^2 - 249*m^20*t^3 + 1481*m^18*s*t^3 - 3435*m^16*s^2*t^3 + 3681*m^14*s^3*t^3 - 1283*m^12*s^4*t^3 - 823*m^10*s^5*t^3 + 707*m^8*s^6*t^3 + 63*m^6*s^7*t^3 - 188*m^4*s^8*t^3 + 46*m^2*s^9*t^3 + 128*m^18*t^4 - 667*m^16*s*t^4 + 1234*m^14*s^2*t^4 - 739*m^12*s^3*t^4 - 482*m^10*s^4*t^4 + 759*m^8*s^5*t^4 - 106*m^6*s^6*t^4 - 201*m^4*s^7*t^4 + 74*m^2*s^8*t^4 - 36*m^16*t^5 + 155*m^14*s*t^5 - 212*m^12*s^2*t^5 + 19*m^10*s^3*t^5 + 234*m^8*s^4*t^5 - 159*m^6*s^5*t^5 - 48*m^4*s^6*t^5 + 49*m^2*s^7*t^5 - 2*s^8*t^5 + 4*m^14*t^6 - 14*m^12*s*t^6 + 14*m^10*s^2*t^6 + 6*m^8*s^3*t^6 - 30*m^6*s^4*t^6 + 6*m^4*s^5*t^6 + 8*m^2*s^6*t^6 - 2*s^7*t^6))/(m^2*(m^2 - s)^3*(m^2 + s)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y1*Y2*Y3) +
  (((-4*I)*s*(42*m^34 - 560*m^32*s + 3386*m^30*s^2 - 12276*m^28*s^3 + 29686*m^26*s^4 - 50296*m^24*s^5 + 60874*m^22*s^6 - 52492*m^20*s^7 + 31482*m^18*s^8 - 12672*m^16*s^9 + 3806*m^14*s^10 - 1868*m^12*s^11 + 1506*m^10*s^12 - 856*m^8*s^13 + 286*m^6*s^14 - 52*m^4*s^15 + 4*m^2*s^16 - 162*m^32*t + 2266*m^30*s*t - 14174*m^28*s^2*t + 52008*m^26*s^3*t - 123690*m^24*s^4*t + 198518*m^22*s^5*t - 215718*m^20*s^6*t + 152652*m^18*s^7*t - 62022*m^16*s^8*t + 9414*m^14*s^9*t - 2266*m^12*s^10*t + 7952*m^10*s^11*t - 7278*m^8*s^12*t + 3114*m^6*s^13*t - 674*m^4*s^14*t + 60*m^2*s^15*t + 67*m^30*t^2 - 1394*m^28*s*t^2 + 12329*m^26*s^2*t^2 - 57021*m^24*s^3*t^2 + 154662*m^22*s^4*t^2 - 258549*m^20*s^5*t^2 + 262942*m^18*s^6*t^2 - 141682*m^16*s^7*t^2 + 11103*m^14*s^8*t^2 + 25380*m^12*s^9*t^2 + 1357*m^10*s^10*t^2 - 18113*m^8*s^11*t^2 + 11848*m^6*s^12*t^2 - 3277*m^4*s^13*t^2 + 348*m^2*s^14*t^2 + 314*m^28*t^3 - 2111*m^26*s*t^3 + 2886*m^24*s^2*t^3 + 18759*m^22*s^3*t^3 - 92663*m^20*s^4*t^3 + 181381*m^18*s^5*t^3 - 171904*m^16*s^6*t^3 + 47570*m^14*s^7*t^3 + 49224*m^12*s^8*t^3 - 35497*m^10*s^9*t^3 - 11310*m^8*s^10*t^3 + 20255*m^6*s^11*t^3 - 7971*m^4*s^12*t^3 + 1067*m^2*s^13*t^3 - 608*m^26*t^4 + 3686*m^24*s*t^4 - 9375*m^22*s^2*t^4 + 4397*m^20*s^3*t^4 + 35922*m^18*s^4*t^4 - 88166*m^16*s^5*t^4 + 69896*m^14*s^6*t^4 + 14720*m^12*s^7*t^4 - 50886*m^10*s^8*t^4 + 13504*m^8*s^9*t^4 + 15815*m^6*s^10*t^4 - 10861*m^4*s^11*t^4 + 1956*m^2*s^12*t^4 + 721*m^24*t^5 - 3172*m^22*s*t^5 + 6079*m^20*s^2*t^5 - 3465*m^18*s^3*t^5 - 14418*m^16*s^4*t^5 + 33465*m^14*s^5*t^5 - 14413*m^12*s^6*t^5 - 23741*m^10*s^7*t^5 + 21934*m^8*s^8*t^5 + 3447*m^6*s^9*t^5 - 8734*m^4*s^10*t^5 + 2298*m^2*s^11*t^5 - s^12*t^5 - 564*m^22*t^6 + 1983*m^20*s*t^6 - 2027*m^18*s^2*t^6 - 874*m^16*s^3*t^6 + 6897*m^14*s^4*t^6 - 8982*m^12*s^5*t^6 - 2855*m^10*s^6*t^6 + 11586*m^8*s^7*t^6 - 2749*m^6*s^8*t^6 - 4221*m^4*s^9*t^6 + 1810*m^2*s^10*t^6 - 4*s^11*t^6 + 256*m^20*t^7 - 873*m^18*s*t^7 + 351*m^16*s^2*t^7 + 1360*m^14*s^3*t^7 - 2651*m^12*s^4*t^7 + 882*m^10*s^5*t^7 + 3223*m^8*s^6*t^7 - 2348*m^6*s^7*t^7 - 1173*m^4*s^8*t^7 + 979*m^2*s^9*t^7 - 6*s^10*t^7 - 59*m^18*t^8 + 249*m^16*s*t^8 - 36*m^14*s^2*t^8 - 559*m^12*s^3*t^8 + 671*m^10*s^4*t^8 + 437*m^8*s^5*t^8 - 920*m^6*s^6*t^8 - 107*m^4*s^7*t^8 + 360*m^2*s^8*t^8 - 4*s^9*t^8 + 5*m^16*t^9 - 40*m^14*s*t^9 + 16*m^12*s^2*t^9 + 132*m^10*s^3*t^9 - 88*m^8*s^4*t^9 - 192*m^6*s^5*t^9 + 52*m^4*s^6*t^9 + 84*m^2*s^7*t^9 - s^8*t^9 + 2*m^12*s*t^10 - 6*m^10*s^2*t^10 - 20*m^8*s^3*t^10 - 4*m^6*s^4*t^10 + 18*m^4*s^5*t^10 + 10*m^2*s^6*t^10))/(m^2*(m^2 - s)^3*(m^2 + s)^3*(m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X4*Y1*Y2) +
  (((-8*I)*s*(m^2 - s - t)*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 3*m^8*t + 6*m^6*s*t - 2*m^4*s^2*t - m^2*s^3*t + s^3*t^2))/(m^2*(m^2 - s)^2*t))*(X4*Y1*Y3^2) +
  (((4*I)*s*(12*m^32 - 148*m^30*s + 840*m^28*s^2 - 2904*m^26*s^3 + 6820*m^24*s^4 - 11484*m^22*s^5 + 14256*m^20*s^6 - 13200*m^18*s^7 + 9108*m^16*s^8 - 4620*m^14*s^9 + 1672*m^12*s^10 - 408*m^10*s^11 + 60*m^8*s^12 - 4*m^6*s^13 - 74*m^30*t + 852*m^28*s*t - 4494*m^26*s^2*t + 14356*m^24*s^3*t - 30918*m^22*s^4*t + 47248*m^20*s^5*t - 52434*m^18*s^6*t + 42408*m^16*s^7*t - 24582*m^14*s^8*t + 9716*m^12*s^9*t - 2274*m^10*s^10*t + 132*m^8*s^11*t + 86*m^6*s^12*t - 24*m^4*s^13*t + 2*m^2*s^14*t + 160*m^28*t^2 - 1732*m^26*s*t^2 + 8428*m^24*s^2*t^2 - 24373*m^22*s^3*t^2 + 46646*m^20*s^4*t^2 - 62265*m^18*s^5*t^2 + 59568*m^16*s^6*t^2 - 41418*m^14*s^7*t^2 + 21108*m^12*s^8*t^2 - 7966*m^10*s^9*t^2 + 2260*m^8*s^10*t^2 - 481*m^6*s^11*t^2 + 70*m^4*s^12*t^2 - 5*m^2*s^13*t^2 - 164*m^26*t^3 + 1850*m^24*s*t^3 - 8589*m^22*s^2*t^3 + 21911*m^20*s^3*t^3 - 34077*m^18*s^4*t^3 + 33892*m^16*s^5*t^3 - 23074*m^14*s^6*t^3 + 13854*m^12*s^7*t^3 - 10406*m^10*s^8*t^3 + 7642*m^8*s^9*t^3 - 3713*m^6*s^10*t^3 + 979*m^4*s^11*t^3 - 105*m^2*s^12*t^3 + 109*m^24*t^4 - 1524*m^22*s*t^4 + 6911*m^20*s^2*t^4 - 14486*m^18*s^3*t^4 + 13639*m^16*s^4*t^4 - 813*m^14*s^5*t^4 - 7745*m^12*s^6*t^4 + 835*m^10*s^7*t^4 + 8592*m^8*s^8*t^4 - 8163*m^6*s^9*t^4 + 3070*m^4*s^10*t^4 - 425*m^2*s^11*t^4 - 94*m^22*t^5 + 1353*m^20*s*t^5 - 5452*m^18*s^2*t^5 + 8539*m^16*s^3*t^5 - 1304*m^14*s^4*t^5 - 11956*m^12*s^5*t^5 + 12136*m^10*s^6*t^5 + 1156*m^8*s^7*t^5 - 8306*m^6*s^8*t^5 + 4811*m^4*s^9*t^5 - 884*m^2*s^10*t^5 + s^11*t^5 + 80*m^20*t^6 - 1017*m^18*s*t^6 + 3509*m^16*s^2*t^6 - 3906*m^14*s^3*t^6 - 2794*m^12*s^4*t^6 + 9457*m^10*s^5*t^6 - 4825*m^8*s^6*t^6 - 3688*m^6*s^7*t^6 + 4284*m^4*s^8*t^6 - 1102*m^2*s^9*t^6 + 2*s^10*t^6 - 45*m^18*t^7 + 510*m^16*s*t^7 - 1529*m^14*s^2*t^7 + 1101*m^12*s^3*t^7 + 2297*m^10*s^4*t^7 - 3762*m^8*s^5*t^7 + 143*m^6*s^6*t^7 + 2151*m^4*s^7*t^7 - 866*m^2*s^8*t^7 + 13*m^16*t^8 - 153*m^14*s*t^8 + 419*m^12*s^2*t^8 - 151*m^10*s^3*t^8 - 893*m^8*s^4*t^8 + 759*m^6*s^5*t^8 + 487*m^4*s^6*t^8 - 431*m^2*s^7*t^8 - 2*s^8*t^8 - m^14*t^9 + 24*m^12*s*t^9 - 69*m^10*s^2*t^9 + 5*m^8*s^3*t^9 + 195*m^6*s^4*t^9 - 28*m^4*s^5*t^9 - 125*m^2*s^6*t^9 - s^7*t^9 - m^10*s*t^10 + 6*m^8*s^2*t^10 - 22*m^4*s^4*t^10 - 15*m^2*s^5*t^10))/(m^2*(m^2 - s)^3*(m^2 + s)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X4*Y1*Y3) +
  (((-I)*s*(12*m^30 - 148*m^28*s + 840*m^26*s^2 - 2904*m^24*s^3 + 6820*m^22*s^4 - 11484*m^20*s^5 + 14256*m^18*s^6 - 13200*m^16*s^7 + 9108*m^14*s^8 - 4620*m^12*s^9 + 1672*m^10*s^10 - 408*m^8*s^11 + 60*m^6*s^12 - 4*m^4*s^13 - 48*m^28*t + 556*m^26*s*t - 2960*m^24*s^2*t + 9572*m^22*s^3*t - 20924*m^20*s^4*t + 32536*m^18*s^5*t - 36852*m^16*s^6*t + 30600*m^14*s^7*t - 18504*m^12*s^8*t + 8028*m^10*s^9*t - 2488*m^8*s^10*t + 596*m^6*s^11*t - 140*m^4*s^12*t + 32*m^2*s^13*t - 4*s^14*t - 42*m^26*t^2 + 194*m^24*s*t^2 - 1974*m^20*s^3*t^2 + 6406*m^18*s^4*t^2 - 10984*m^16*s^5*t^2 + 12560*m^14*s^6*t^2 - 11116*m^12*s^7*t^2 + 8738*m^10*s^8*t^2 - 6286*m^8*s^9*t^2 + 3696*m^6*s^10*t^2 - 1534*m^4*s^11*t^2 + 386*m^2*s^12*t^2 - 44*s^13*t^2 + 220*m^24*t^3 - 1698*m^22*s*t^3 + 5665*m^20*s^2*t^3 - 11122*m^18*s^3*t^3 + 15437*m^16*s^4*t^3 - 17552*m^14*s^5*t^3 + 16254*m^12*s^6*t^3 - 9376*m^10*s^7*t^3 - 38*m^8*s^8*t^3 + 4898*m^6*s^9*t^3 - 3823*m^4*s^10*t^3 + 1314*m^2*s^11*t^3 - 179*s^12*t^3 + 462*m^22*t^4 - 1936*m^20*s*t^4 + 1380*m^18*s^2*t^4 + 7156*m^16*s^3*t^4 - 21618*m^14*s^4*t^4 + 29298*m^12*s^5*t^4 - 21838*m^10*s^6*t^4 + 5730*m^8*s^7*t^4 + 5564*m^6*s^8*t^4 - 6522*m^4*s^9*t^4 + 2770*m^2*s^10*t^4 - 446*s^11*t^4 - 1588*m^20*t^5 + 8106*m^18*s*t^5 - 13427*m^16*s^2*t^5 - 88*m^14*s^3*t^5 + 27658*m^12*s^4*t^5 - 34828*m^10*s^5*t^5 + 12396*m^8*s^6*t^5 + 9608*m^6*s^7*t^5 - 12342*m^4*s^8*t^5 + 5426*m^2*s^9*t^5 - 921*s^10*t^5 + 1828*m^18*t^6 - 9430*m^16*s*t^6 + 15108*m^14*s^2*t^6 + 1666*m^12*s^3*t^6 - 29132*m^10*s^4*t^6 + 26098*m^8*s^5*t^6 + 1900*m^6*s^6*t^6 - 14802*m^4*s^7*t^6 + 8344*m^2*s^8*t^6 - 1580*s^9*t^6 - 1130*m^16*t^7 + 5956*m^14*s*t^7 - 8733*m^12*s^2*t^7 - 4196*m^10*s^3*t^7 + 19039*m^8*s^4*t^7 - 9672*m^6*s^5*t^7 - 7123*m^4*s^6*t^7 + 7784*m^2*s^7*t^7 - 1925*s^8*t^7 + 388*m^14*t^8 - 2328*m^12*s*t^8 + 3086*m^10*s^2*t^8 + 3188*m^8*s^3*t^8 - 7306*m^6*s^4*t^8 + 630*m^4*s^5*t^8 + 3816*m^2*s^6*t^8 - 1506*s^7*t^8 - 66*m^12*t^9 + 576*m^10*s*t^9 - 703*m^8*s^2*t^9 - 1264*m^6*s^3*t^9 + 1504*m^4*s^4*t^9 + 712*m^2*s^5*t^9 - 711*s^6*t^9 + 4*m^10*t^10 - 80*m^8*s*t^10 + 112*m^6*s^2*t^10 + 296*m^4*s^3*t^10 - 84*m^2*s^4*t^10 - 184*s^5*t^10 + 4*m^6*s*t^11 - 12*m^4*s^2*t^11 - 36*m^2*s^3*t^11 - 20*s^4*t^11))/((m^2 - s)^3*(m^2 + s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X4*Y1) +
  (((-16*I)*s*(16*m^16 - 80*m^14*s + 160*m^12*s^2 - 160*m^10*s^3 + 80*m^8*s^4 - 16*m^6*s^5 - 56*m^14*t + 256*m^12*s*t - 464*m^10*s^2*t + 416*m^8*s^3*t - 184*m^6*s^4*t + 32*m^4*s^5*t + 68*m^12*t^2 - 268*m^10*s*t^2 + 404*m^8*s^2*t^2 - 272*m^6*s^3*t^2 + 64*m^4*s^4*t^2 + 4*m^2*s^5*t^2 - 38*m^10*t^3 + 124*m^8*s*t^3 - 146*m^6*s^2*t^3 + 69*m^4*s^3*t^3 + 6*m^2*s^4*t^3 - 3*s^5*t^3 + 10*m^8*t^4 - 26*m^6*s*t^4 + 22*m^4*s^2*t^4 - 6*m^2*s^3*t^4 - 3*s^4*t^4 - m^6*t^5 + 2*m^4*s*t^5 - m^2*s^2*t^5))/((m^2 - s)^2*(m^2 + s)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y2^4) +
  (((16*I)*s*(8*m^18 - 48*m^16*s + 120*m^14*s^2 - 160*m^12*s^3 + 120*m^10*s^4 - 48*m^8*s^5 + 8*m^6*s^6 - 40*m^16*t + 200*m^14*s*t - 416*m^12*s^2*t + 464*m^10*s^3*t - 296*m^8*s^4*t + 104*m^6*s^5*t - 16*m^4*s^6*t + 70*m^14*t^2 - 288*m^12*s*t^2 + 472*m^10*s^2*t^2 - 386*m^8*s^3*t^2 + 156*m^6*s^4*t^2 - 22*m^4*s^5*t^2 - 2*m^2*s^6*t^2 - 51*m^12*t^3 + 171*m^10*s*t^3 - 214*m^8*s^2*t^3 + 123*m^6*s^3*t^3 - 11*m^4*s^4*t^3 - 14*m^2*s^5*t^3 + 17*m^10*t^4 - 44*m^8*s*t^4 + 38*m^6*s^2*t^4 - 24*m^4*s^3*t^4 - 14*m^2*s^4*t^4 + 3*s^5*t^4 - 2*m^8*t^5 + 4*m^6*s*t^5 - 2*m^4*s^2*t^5 + 3*m^2*s^3*t^5 + 3*s^4*t^5))/((m^2 - s)^2*(m^2 + s)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y2^3*Y3) +
  (((8*I)*s*(48*m^20 - 272*m^18*s + 624*m^16*s^2 - 720*m^14*s^3 + 400*m^12*s^4 - 48*m^10*s^5 - 48*m^8*s^6 + 16*m^6*s^7 - 244*m^18*t + 1184*m^16*s*t - 2252*m^14*s^2*t + 1992*m^12*s^3*t - 588*m^10*s^4*t - 304*m^8*s^5*t + 268*m^6*s^6*t - 56*m^4*s^7*t + 418*m^16*t^2 - 1642*m^14*s*t^2 + 2264*m^12*s^2*t^2 - 966*m^10*s^3*t^2 - 498*m^8*s^4*t^2 + 502*m^6*s^5*t^2 - 40*m^4*s^6*t^2 - 38*m^2*s^7*t^2 - 361*m^14*t^3 + 1106*m^12*s*t^3 - 918*m^10*s^2*t^3 - 294*m^8*s^3*t^3 + 668*m^6*s^4*t^3 - 89*m^4*s^5*t^3 - 121*m^2*s^6*t^3 + 17*s^7*t^3 + 169*m^12*t^4 - 376*m^10*s*t^4 + 105*m^8*s^2*t^4 + 307*m^6*s^3*t^4 - 198*m^4*s^4*t^4 - 67*m^2*s^5*t^4 + 32*s^6*t^4 - 41*m^10*t^5 + 59*m^8*s*t^5 + 24*m^6*s^2*t^5 - 64*m^4*s^3*t^5 + 12*m^2*s^4*t^5 + 16*s^5*t^5 + 4*m^8*t^6 - 3*m^6*s*t^6 - 5*m^4*s^2*t^6 + 3*m^2*s^3*t^6 + s^4*t^6))/((m^2 - s)^2*(m^2 + s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y2^3) +
  (((-8*I)*s*(12*m^24 - 88*m^22*s + 280*m^20*s^2 - 504*m^18*s^3 + 560*m^16*s^4 - 392*m^14*s^5 + 168*m^12*s^6 - 40*m^10*s^7 + 4*m^8*s^8 - 82*m^22*t + 490*m^20*s*t - 1250*m^18*s^2*t + 1770*m^16*s^3*t - 1510*m^14*s^4*t + 782*m^12*s^5*t - 230*m^10*s^6*t + 30*m^8*s^7*t + 204*m^20*t^2 - 908*m^18*s*t^2 + 1604*m^16*s^2*t^2 - 1432*m^14*s^3*t^2 + 732*m^12*s^4*t^2 - 332*m^10*s^5*t^2 + 220*m^8*s^6*t^2 - 112*m^6*s^7*t^2 + 24*m^4*s^8*t^2 - 231*m^18*t^3 + 761*m^16*s*t^3 - 782*m^14*s^2*t^3 + 90*m^12*s^3*t^3 + 147*m^10*s^4*t^3 + 197*m^8*s^5*t^3 - 248*m^6*s^6*t^3 + 64*m^4*s^7*t^3 + 2*m^2*s^8*t^3 + 136*m^16*t^4 - 315*m^14*s*t^4 + 107*m^12*s^2*t^4 + 254*m^10*s^3*t^4 - 128*m^8*s^4*t^4 - 151*m^6*s^5*t^4 + 97*m^4*s^6*t^4 - 42*m^14*t^5 + 53*m^12*s*t^5 + 19*m^10*s^2*t^5 - 80*m^8*s^3*t^5 + 18*m^6*s^4*t^5 + 49*m^4*s^5*t^5 - 5*m^2*s^6*t^5 + 5*m^12*t^6 - 2*m^10*s*t^6 - 4*m^8*s^2*t^6 + 10*m^6*s^3*t^6 + 6*m^4*s^4*t^6 - 2*m^2*s^5*t^6 - s^6*t^6 - m^4*s^3*t^7 - 2*m^2*s^4*t^7 - s^5*t^7))/(m^2*(m^2 - s)^2*(m^2 + s)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y2^2*Y3) +
  (((-4*I)*s*(44*m^26 - 400*m^24*s + 1588*m^22*s^2 - 3576*m^20*s^3 + 4928*m^18*s^4 - 4096*m^16*s^5 + 1736*m^14*s^6 - 16*m^12*s^7 - 244*m^10*s^8 - 48*m^8*s^9 + 132*m^6*s^10 - 56*m^4*s^11 + 8*m^2*s^12 - 286*m^24*t + 2248*m^22*s*t - 7826*m^20*s^2*t + 15386*m^18*s^3*t - 17766*m^16*s^4*t + 10672*m^14*s^5*t - 852*m^12*s^6*t - 2652*m^10*s^7*t + 694*m^8*s^8*t + 856*m^6*s^9*t - 586*m^4*s^10*t + 114*m^2*s^11*t - 2*s^12*t + 808*m^22*t^2 - 4582*m^20*s*t^2 + 12019*m^18*s^2*t^2 - 19139*m^16*s^3*t^2 + 18426*m^14*s^4*t^2 - 7386*m^12*s^5*t^2 - 3520*m^10*s^6*t^2 + 4124*m^8*s^7*t^2 + 222*m^6*s^8*t^2 - 1408*m^4*s^9*t^2 + 461*m^2*s^10*t^2 - 25*s^11*t^2 - 1333*m^20*t^3 + 5117*m^18*s*t^3 - 7938*m^16*s^2*t^3 + 8385*m^14*s^3*t^3 - 7835*m^12*s^4*t^3 + 2723*m^10*s^5*t^3 + 3319*m^8*s^6*t^3 - 2405*m^6*s^7*t^3 - 612*m^4*s^8*t^3 + 644*m^2*s^9*t^3 - 65*s^10*t^3 + 1384*m^18*t^4 - 3519*m^16*s*t^4 + 1409*m^14*s^2*t^4 + 812*m^12*s^3*t^4 + 2428*m^10*s^4*t^4 - 2161*m^8*s^5*t^4 - 1463*m^6*s^6*t^4 + 998*m^4*s^7*t^4 + 162*m^2*s^8*t^4 - 50*s^9*t^4 - 878*m^16*t^5 + 1433*m^14*s*t^5 + 1248*m^12*s^2*t^5 - 1735*m^10*s^3*t^5 - 1659*m^8*s^4*t^5 + 1167*m^6*s^5*t^5 + 706*m^4*s^6*t^5 - 321*m^2*s^7*t^5 + 23*s^8*t^5 + 329*m^14*t^6 - 290*m^12*s*t^6 - 829*m^10*s^2*t^6 + 377*m^8*s^3*t^6 + 775*m^6*s^4*t^6 - 156*m^4*s^5*t^6 - 227*m^2*s^6*t^6 + 53*s^7*t^6 - 68*m^12*t^7 + 8*m^10*s*t^7 + 179*m^8*s^2*t^7 + 15*m^6*s^3*t^7 - 141*m^4*s^4*t^7 - 27*m^2*s^5*t^7 + 26*s^6*t^7 + 6*m^10*t^8 + 4*m^8*s*t^8 - 12*m^6*s^2*t^8 - 8*m^4*s^3*t^8 + 6*m^2*s^4*t^8 + 4*s^5*t^8))/((m^2 - s)^2*(m^2 + s)^3*(m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y2^2) +
  (((-8*I)*s^3*t*(m^4 - 3*m^2*s + s*t))/(m^2*(m^2 - s)^2))*(X4*Y2*Y3^2) +
  (((-4*I)*s*(4*m^28*s - 40*m^26*s^2 + 176*m^24*s^3 - 440*m^22*s^4 + 660*m^20*s^5 - 528*m^18*s^6 + 528*m^14*s^8 - 660*m^12*s^9 + 440*m^10*s^10 - 176*m^8*s^11 + 40*m^6*s^12 - 4*m^4*s^13 - 32*m^28*t + 258*m^26*s*t - 852*m^24*s^2*t + 1348*m^22*s^3*t - 524*m^20*s^4*t - 1890*m^18*s^5*t + 3960*m^16*s^6*t - 3720*m^14*s^7*t + 1800*m^12*s^8*t - 226*m^10*s^9*t - 228*m^8*s^10*t + 132*m^6*s^11*t - 28*m^4*s^12*t + 2*m^2*s^13*t + 176*m^26*t^2 - 1370*m^24*s*t^2 + 4256*m^22*s^2*t^2 - 5977*m^20*s^3*t^2 + 861*m^18*s^4*t^2 + 10176*m^16*s^5*t^2 - 16716*m^14*s^6*t^2 + 12522*m^12*s^7*t^2 - 3978*m^10*s^8*t^2 - 686*m^8*s^9*t^2 + 1028*m^6*s^10*t^2 - 329*m^4*s^11*t^2 + 37*m^2*s^12*t^2 - 295*m^24*t^3 + 2558*m^22*s*t^3 - 8372*m^20*s^2*t^3 + 11842*m^18*s^3*t^3 - 1515*m^16*s^4*t^3 - 18603*m^14*s^5*t^3 + 26771*m^12*s^6*t^3 - 15683*m^10*s^7*t^3 + 1918*m^8*s^8*t^3 + 2425*m^6*s^9*t^3 - 1227*m^4*s^10*t^3 + 181*m^2*s^11*t^3 + 219*m^22*t^4 - 2538*m^20*s*t^4 + 9299*m^18*s^2*t^4 - 13660*m^16*s^3*t^4 + 2115*m^14*s^4*t^4 + 18414*m^12*s^5*t^4 - 22979*m^10*s^6*t^4 + 9696*m^8*s^7*t^4 + 922*m^6*s^8*t^4 - 1896*m^4*s^9*t^4 + 408*m^2*s^10*t^4 - 64*m^20*t^5 + 1549*m^18*s*t^5 - 6432*m^16*s^2*t^5 + 9376*m^14*s^3*t^5 - 697*m^12*s^4*t^5 - 11926*m^10*s^5*t^5 + 11513*m^8*s^6*t^5 - 2576*m^6*s^7*t^5 - 1247*m^4*s^8*t^5 + 505*m^2*s^9*t^5 - s^10*t^5 - 13*m^18*t^6 - 612*m^16*s*t^6 + 2854*m^14*s^2*t^6 - 3838*m^12*s^3*t^6 - 599*m^10*s^4*t^6 + 5050*m^8*s^5*t^6 - 3094*m^6*s^6*t^6 - 108*m^4*s^7*t^6 + 364*m^2*s^8*t^6 - 4*s^9*t^6 + 17*m^16*t^7 + 154*m^14*s*t^7 - 800*m^12*s^2*t^7 + 915*m^10*s^3*t^7 + 540*m^8*s^4*t^7 - 1249*m^6*s^5*t^7 + 281*m^4*s^6*t^7 + 148*m^2*s^7*t^7 - 6*s^8*t^7 - 4*m^14*t^8 - 18*m^12*s*t^8 + 136*m^10*s^2*t^8 - 113*m^8*s^3*t^8 - 163*m^6*s^4*t^8 + 131*m^4*s^5*t^8 + 27*m^2*s^6*t^8 - 4*s^7*t^8 - m^10*s*t^9 - 14*m^8*s^2*t^9 + m^6*s^3*t^9 + 15*m^4*s^4*t^9 - s^6*t^9))/(m^2*(m^2 - s)^3*(m^2 + s)*(m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X4*Y2*Y3) +
  (((-I)*s*(52*m^30 - 556*m^28*s + 2720*m^26*s^2 - 8088*m^24*s^3 + 16412*m^22*s^4 - 24244*m^20*s^5 + 27192*m^18*s^6 - 23760*m^16*s^7 + 16236*m^14*s^8 - 8404*m^12*s^9 + 2992*m^10*s^10 - 536*m^8*s^11 - 60*m^6*s^12 + 52*m^4*s^13 - 8*m^2*s^14 - 588*m^28*t + 5572*m^26*s*t - 23356*m^24*s^2*t + 56772*m^22*s^3*t - 88384*m^20*s^4*t + 93072*m^18*s^5*t - 71928*m^16*s^6*t + 50568*m^14*s^7*t - 40908*m^12*s^8*t + 32484*m^10*s^9*t - 19084*m^8*s^10*t + 7156*m^6*s^11*t - 1512*m^4*s^12*t + 136*m^2*s^13*t + 1902*m^26*t^2 - 16858*m^24*s*t^2 + 63598*m^22*s^2*t^2 - 130548*m^20*s^3*t^2 + 151520*m^18*s^4*t^2 - 87486*m^16*s^5*t^2 + 11356*m^14*s^6*t^2 - 11800*m^12*s^7*t^2 + 59502*m^10*s^8*t^2 - 72950*m^8*s^9*t^2 + 43734*m^6*s^10*t^2 - 14068*m^4*s^11*t^2 + 2212*m^2*s^12*t^2 - 114*s^13*t^2 - 2898*m^24*t^3 + 25260*m^22*s*t^3 - 88531*m^20*s^2*t^3 + 153484*m^18*s^3*t^3 - 113489*m^16*s^4*t^3 - 31804*m^14*s^5*t^3 + 106726*m^12*s^6*t^3 - 20972*m^10*s^7*t^3 - 87424*m^8*s^8*t^3 + 94144*m^6*s^9*t^3 - 43043*m^4*s^10*t^3 + 9264*m^2*s^11*t^3 - 717*s^12*t^3 + 2466*m^22*t^4 - 22902*m^20*s*t^4 + 76992*m^18*s^2*t^4 - 110674*m^16*s^3*t^4 + 26014*m^14*s^4*t^4 + 117674*m^12*s^5*t^4 - 125630*m^10*s^6*t^4 - 6582*m^8*s^7*t^4 + 90424*m^6*s^8*t^4 - 64764*m^4*s^9*t^4 + 18950*m^2*s^10*t^4 - 1968*s^11*t^4 - 1316*m^20*t^5 + 14384*m^18*s*t^5 - 46795*m^16*s^2*t^5 + 52524*m^14*s^3*t^5 + 23154*m^12*s^4*t^5 - 100436*m^10*s^5*t^5 + 60748*m^8*s^6*t^5 + 31316*m^6*s^7*t^5 - 52798*m^4*s^8*t^5 + 22308*m^2*s^9*t^5 - 3089*s^10*t^5 + 462*m^18*t^6 - 6804*m^16*s*t^6 + 20756*m^14*s^2*t^6 - 15566*m^12*s^3*t^6 - 24864*m^10*s^4*t^6 + 45170*m^8*s^5*t^6 - 9796*m^6*s^6*t^6 - 22218*m^4*s^7*t^6 + 15906*m^2*s^8*t^6 - 3046*s^9*t^6 - 92*m^16*t^7 + 2462*m^14*s*t^7 - 6573*m^12*s^2*t^7 + 1958*m^10*s^3*t^7 + 11435*m^8*s^4*t^7 - 11042*m^6*s^5*t^7 - 2955*m^4*s^6*t^7 + 6750*m^2*s^7*t^7 - 1943*s^8*t^7 + 2*m^14*t^8 - 628*m^12*s*t^8 + 1394*m^10*s^2*t^8 + 350*m^8*s^3*t^8 - 2920*m^6*s^4*t^8 + 1050*m^4*s^5*t^8 + 1508*m^2*s^6*t^8 - 788*s^7*t^8 + 2*m^12*t^9 + 90*m^10*s*t^9 - 191*m^8*s^2*t^9 - 176*m^6*s^3*t^9 + 384*m^4*s^4*t^9 + 94*m^2*s^5*t^9 - 187*s^6*t^9 - 4*m^8*s*t^10 + 16*m^6*s^2*t^10 + 24*m^4*s^3*t^10 - 16*m^2*s^4*t^10 - 20*s^5*t^10))/((m^2 - s)^3*(m^2 + s)^2*(m^2 - s - t)*t*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X4*Y2) +
  (((4*I)*s*(2*m^18*s - 14*m^16*s^2 + 42*m^14*s^3 - 70*m^12*s^4 + 70*m^10*s^5 - 42*m^8*s^6 + 14*m^6*s^7 - 2*m^4*s^8 - 24*m^18*t + 150*m^16*s*t - 391*m^14*s^2*t + 545*m^12*s^3*t - 430*m^10*s^4*t + 184*m^8*s^5*t - 35*m^6*s^6*t + m^4*s^7*t + 83*m^16*t^2 - 509*m^14*s*t^2 + 1256*m^12*s^2*t^2 - 1592*m^10*s^3*t^2 + 1085*m^8*s^4*t^2 - 371*m^6*s^5*t^2 + 48*m^4*s^6*t^2 - 120*m^14*t^3 + 733*m^12*s*t^3 - 1649*m^10*s^2*t^3 + 1727*m^8*s^3*t^3 - 835*m^6*s^4*t^3 + 140*m^4*s^5*t^3 + 4*m^2*s^6*t^3 + 98*m^12*t^4 - 602*m^10*s*t^4 + 1172*m^8*s^2*t^4 - 885*m^6*s^3*t^4 + 203*m^4*s^4*t^4 + 15*m^2*s^5*t^4 - s^6*t^4 - 45*m^10*t^5 + 299*m^8*s*t^5 - 455*m^6*s^2*t^5 + 177*m^4*s^3*t^5 + 14*m^2*s^4*t^5 - 2*s^5*t^5 + 7*m^8*t^6 - 89*m^6*s*t^6 + 77*m^4*s^2*t^6 + 4*m^2*s^3*t^6 - s^4*t^6 + m^6*t^7 + 14*m^4*s*t^7 + m^2*s^2*t^7))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X4*Y3^2) +
  (((-2*I)*s*(12*m^26 - 124*m^24*s + 580*m^22*s^2 - 1620*m^20*s^3 + 3000*m^18*s^4 - 3864*m^16*s^5 + 3528*m^14*s^6 - 2280*m^12*s^7 + 1020*m^10*s^8 - 300*m^8*s^9 + 52*m^6*s^10 - 4*m^4*s^11 - 62*m^24*t + 596*m^22*s*t - 2572*m^20*s^2*t + 6552*m^18*s^3*t - 10886*m^16*s^4*t + 12280*m^14*s^5*t - 9464*m^12*s^6*t + 4864*m^10*s^7*t - 1562*m^8*s^8*t + 276*m^6*s^9*t - 28*m^4*s^10*t + 8*m^2*s^11*t - 2*s^12*t + 146*m^22*t^2 - 1194*m^20*s*t^2 + 4228*m^18*s^2*t^2 - 8449*m^16*s^3*t^2 + 10444*m^14*s^4*t^2 - 8404*m^12*s^5*t^2 + 4952*m^10*s^6*t^2 - 2978*m^8*s^7*t^2 + 2114*m^6*s^8*t^2 - 1194*m^4*s^9*t^2 + 388*m^2*s^10*t^2 - 53*s^11*t^2 - 230*m^20*t^3 + 1578*m^18*s*t^3 - 4309*m^16*s^2*t^3 + 5458*m^14*s^3*t^3 - 1996*m^12*s^4*t^3 - 2242*m^10*s^5*t^3 + 1278*m^8*s^6*t^3 + 2550*m^6*s^7*t^3 - 3382*m^4*s^8*t^3 + 1552*m^2*s^9*t^3 - 257*s^10*t^3 + 347*m^18*t^4 - 1896*m^16*s*t^4 + 3644*m^14*s^2*t^4 - 1625*m^12*s^3*t^4 - 4148*m^10*s^4*t^4 + 5989*m^8*s^5*t^4 - 808*m^6*s^6*t^4 - 3583*m^4*s^7*t^4 + 2661*m^2*s^8*t^4 - 581*s^9*t^4 - 363*m^16*t^5 + 1685*m^14*s*t^5 - 2266*m^12*s^2*t^5 - 811*m^10*s^3*t^5 + 4724*m^8*s^4*t^5 - 3257*m^6*s^5*t^5 - 1454*m^4*s^6*t^5 + 2511*m^2*s^7*t^5 - 769*s^8*t^5 + 234*m^14*t^6 - 966*m^12*s*t^6 + 840*m^10*s^2*t^6 + 1236*m^8*s^3*t^6 - 2428*m^6*s^4*t^6 + 380*m^4*s^5*t^6 + 1354*m^2*s^6*t^6 - 650*s^7*t^6 - 91*m^12*t^7 + 330*m^10*s*t^7 - 151*m^8*s^2*t^7 - 630*m^6*s^3*t^7 + 617*m^4*s^4*t^7 + 324*m^2*s^5*t^7 - 351*s^6*t^7 + 18*m^10*t^8 - 62*m^8*s*t^8 + 12*m^6*s^2*t^8 + 172*m^4*s^3*t^8 - 30*m^2*s^4*t^8 - 110*s^5*t^8 - m^8*t^9 + 6*m^6*s*t^9 - 22*m^2*s^3*t^9 - 15*s^4*t^9))/((m^2 - s)^3*(m^2 + s)^2*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X4*Y3) +
  ((I*s*(4*m^22 - 42*m^20*s + 200*m^18*s^2 - 570*m^16*s^3 + 1080*m^14*s^4 - 1428*m^12*s^5 + 1344*m^10*s^6 - 900*m^8*s^7 + 420*m^6*s^8 - 130*m^4*s^9 + 24*m^2*s^10 - 2*s^11 - 42*m^20*t + 398*m^18*s*t - 1693*m^16*s^2*t + 4256*m^14*s^3*t - 7000*m^12*s^4*t + 7868*m^10*s^5*t - 6118*m^8*s^6*t + 3248*m^6*s^7*t - 1126*m^4*s^8*t + 230*m^2*s^9*t - 21*s^10*t + 98*m^18*t^2 - 904*m^16*s*t^2 + 3659*m^14*s^2*t^2 - 8541*m^12*s^3*t^2 + 12683*m^10*s^4*t^2 - 12433*m^8*s^5*t^2 + 8049*m^6*s^6*t^2 - 3319*m^4*s^7*t^2 + 791*m^2*s^8*t^2 - 83*s^9*t^2 - 253*m^16*t^3 + 1942*m^14*s*t^3 - 6531*m^12*s^2*t^3 + 12558*m^10*s^3*t^3 - 15089*m^8*s^4*t^3 + 11594*m^6*s^5*t^3 - 5561*m^4*s^6*t^3 + 1522*m^2*s^7*t^3 - 182*s^8*t^3 + 583*m^14*t^4 - 3737*m^12*s*t^4 + 10192*m^10*s^2*t^4 - 15340*m^8*s^3*t^4 + 13779*m^6*s^4*t^4 - 7405*m^4*s^5*t^4 + 2214*m^2*s^6*t^4 - 286*s^7*t^4 - 827*m^12*t^5 + 4592*m^10*s*t^5 - 10431*m^8*s^2*t^5 + 12368*m^6*s^3*t^5 - 8057*m^4*s^4*t^5 + 2736*m^2*s^5*t^5 - 381*s^6*t^5 + 707*m^10*t^6 - 3427*m^8*s*t^6 + 6450*m^6*s^2*t^6 - 5838*m^4*s^3*t^6 + 2523*m^2*s^4*t^6 - 415*s^5*t^6 - 366*m^8*t^7 + 1562*m^6*s*t^7 - 2361*m^4*s^2*t^7 + 1478*m^2*s^3*t^7 - 321*s^4*t^7 + 110*m^6*t^8 - 430*m^4*s*t^8 + 481*m^2*s^2*t^8 - 157*s^3*t^8 - 17*m^4*t^9 + 68*m^2*s*t^9 - 43*s^2*t^9 + m^2*t^10 - 5*s*t^10))/((m^2 - s)^3*t*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X4) +
  ((16*I)*(m^2 - s - t)^2)*(Y1^5) +
  (((-16*I)*(m^12 - 4*m^10*s + 6*m^8*s^2 - 4*m^6*s^3 + m^4*s^4 + m^8*s*t - 2*m^6*s^2*t + m^4*s^3*t + 6*s^5*t + m^8*t^2 - 2*m^6*s*t^2 + m^4*s^2*t^2 - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(Y1^4*Y2) +
  ((-16*I)*(m^2 - s - t)*(s + t))*(Y1^4*Y3) +
  (((-16*I)*s*(m^2 - s - t)^2)/t)*(Y1^4*Y4) +
  (((8*I)*(m^2 - s - t)*(6*m^12 - 24*m^10*s + 36*m^8*s^2 - 24*m^6*s^3 + 6*m^4*s^4 - 10*m^10*t + 31*m^8*s*t - 32*m^6*s^2*t + 11*m^4*s^3*t + 6*s^5*t + 6*m^8*t^2 - 12*m^6*s*t^2 + 6*m^4*s^2*t^2 - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(Y1^4) +
  (((16*I)*(m^12 - 4*m^10*s + 6*m^8*s^2 - 4*m^6*s^3 + 2*m^4*s^4 - 6*m^2*s^4*t - 6*s^5*t + 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(Y1^3*Y2^2) +
  (((-16*I)*(6*m^2*s^5 - 6*s^6 + m^10*t - m^8*s*t + 10*s^5*t - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(Y1^3*Y2*Y3) +
  (((-16*I)*s*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 17*m^14*t + 86*m^12*s*t - 175*m^10*s^2*t + 179*m^8*s^3*t - 92*m^6*s^4*t + 19*m^4*s^5*t - 2*m^12*t^2 - 3*m^10*s*t^2 + 26*m^8*s^2*t^2 - 36*m^6*s^3*t^2 + 16*m^4*s^4*t^2 - m^2*s^5*t^2 + 13*m^10*t^3 - 36*m^8*s*t^3 + 33*m^6*s^2*t^3 - 16*m^4*s^3*t^3 + 6*m^2*s^4*t^3 - 7*m^8*t^4 + 16*m^6*s*t^4 - 11*m^4*s^2*t^4 + 8*m^2*s^3*t^4 - s^4*t^4 + m^6*t^5 - 2*m^4*s*t^5 + m^2*s^2*t^5 - s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y1^3*Y2*Y4) +
  (((-8*I)*(6*m^14 - 30*m^12*s + 60*m^10*s^2 - 61*m^8*s^3 + 32*m^6*s^4 - 7*m^4*s^5 - 7*m^12*t + 32*m^10*s*t - 63*m^8*s^2*t + 79*m^6*s^3*t - 70*m^4*s^4*t + 21*m^2*s^5*t + 6*s^6*t + 7*m^10*t^2 - 24*m^8*s*t^2 + 27*m^6*s^2*t^2 - 22*m^4*s^3*t^2 + 20*m^2*s^4*t^2 - 10*s^5*t^2 - 5*m^8*t^3 + 10*m^6*s*t^3 - 5*m^4*s^2*t^3 + 4*s^4*t^3))/(m^4*(m^2 - s)^2))*(Y1^3*Y2) +
  ((-16*I)*m^2*(m^2 - s - t))*(Y1^3*Y3^2) +
  (((16*I)*s*(m^2 - s - t)*(s + t))/t)*(Y1^3*Y3*Y4) +
  (((8*I)*(m^2 - s - t)*(m^12 - 8*m^10*s + 18*m^8*s^2 - 16*m^6*s^3 + 5*m^4*s^4 + 6*m^2*s^5 - 6*s^6 - 6*m^10*t + 23*m^8*s*t - 27*m^6*s^2*t + 10*m^4*s^3*t + 10*s^5*t + 5*m^8*t^2 - 10*m^6*s*t^2 + 5*m^4*s^2*t^2 - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(Y1^3*Y3) +
  (((4*I)*s*(m^2 - s - t)*(16*m^16 - 80*m^14*s + 160*m^12*s^2 - 160*m^10*s^3 + 80*m^8*s^4 - 16*m^6*s^5 - 42*m^14*t + 220*m^12*s*t - 469*m^10*s^2*t + 516*m^8*s^3*t - 304*m^6*s^4*t + 88*m^4*s^5*t - 9*m^2*s^6*t + 12*m^12*t^2 - 94*m^10*s*t^2 + 241*m^8*s^2*t^2 - 277*m^6*s^3*t^2 + 147*m^4*s^4*t^2 - 29*m^2*s^5*t^2 + 18*m^10*t^3 - 24*m^8*s*t^3 - 27*m^6*s^2*t^3 + 48*m^4*s^3*t^3 - 15*m^2*s^4*t^3 - 14*m^8*t^4 + 24*m^6*s*t^4 - 7*m^4*s^2*t^4 + 7*m^2*s^3*t^4 - 2*s^4*t^4 + 2*m^6*t^5 - 4*m^4*s*t^5 + 2*m^2*s^2*t^5 - 2*s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y1^3*Y4) +
  (((4*I)*(15*m^16 - 90*m^14*s + 225*m^12*s^2 - 300*m^10*s^3 + 225*m^8*s^4 - 90*m^6*s^5 + 15*m^4*s^6 - 51*m^14*t + 259*m^12*s*t - 535*m^10*s^2*t + 583*m^8*s^3*t - 363*m^6*s^4*t + 128*m^4*s^5*t - 21*m^2*s^6*t + 70*m^12*t^2 - 291*m^10*s*t^2 + 461*m^8*s^2*t^2 - 362*m^6*s^3*t^2 + 154*m^4*s^4*t^2 - 49*m^2*s^5*t^2 + 12*s^6*t^2 - 51*m^10*t^3 + 157*m^8*s*t^3 - 161*m^6*s^2*t^3 + 67*m^4*s^3*t^3 + 2*m^2*s^4*t^3 + 4*s^5*t^3 + 15*m^8*t^4 - 30*m^6*s*t^4 + 15*m^4*s^2*t^4 - 8*s^4*t^4))/(m^4*(m^2 - s)^2))*(Y1^3) +
  (((-16*I)*(m^10 - 4*m^8*s + 6*m^6*s^2 - 4*m^4*s^3 - 2*m^2*s^4 + 6*s^4*t))/(m^2*(m^2 - s)^2))*(Y1^2*Y2^3) +
  (((-32*I)*s^4*(m^4 - 3*m^2*s + 5*m^2*t + 3*s*t - 2*t^2))/(m^4*(m^2 - s)^2))*(Y1^2*Y2^2*Y3) +
  (((-16*I)*s*(8*m^20 - 56*m^18*s + 168*m^16*s^2 - 280*m^14*s^3 + 280*m^12*s^4 - 168*m^10*s^5 + 56*m^8*s^6 - 8*m^6*s^7 - 40*m^18*t + 240*m^16*s*t - 616*m^14*s^2*t + 880*m^12*s^3*t - 760*m^10*s^4*t + 400*m^8*s^5*t - 120*m^6*s^6*t + 16*m^4*s^7*t + 70*m^16*t^2 - 358*m^14*s*t^2 + 760*m^12*s^2*t^2 - 858*m^10*s^3*t^2 + 542*m^8*s^4*t^2 - 178*m^6*s^5*t^2 + 20*m^4*s^6*t^2 + 2*m^2*s^7*t^2 - 51*m^14*t^3 + 221*m^12*s*t^3 - 382*m^10*s^2*t^3 + 334*m^8*s^3*t^3 - 134*m^6*s^4*t^3 + m^4*s^5*t^3 + 11*m^2*s^6*t^3 + 17*m^12*t^4 - 61*m^10*s*t^4 + 82*m^8*s^2*t^4 - 65*m^6*s^3*t^4 + 2*m^4*s^4*t^4 + 15*m^2*s^5*t^4 - 2*m^10*t^5 + 6*m^8*s*t^5 - 6*m^6*s^2*t^5 + 11*m^4*s^3*t^5 + 8*m^2*s^4*t^5 - s^5*t^5 - m^2*s^3*t^6 - s^4*t^6))/(m^2*(m^2 - s)^2*(m^2 + s)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y1^2*Y2^2*Y4) +
  (((8*I)*(6*m^14 - 30*m^12*s + 57*m^10*s^2 - 46*m^8*s^3 + 11*m^6*s^4 + 2*m^4*s^5 - 6*m^12*t + 24*m^10*s*t - 27*m^8*s^2*t - 19*m^6*s^3*t + 61*m^4*s^4*t - 27*m^2*s^5*t + 12*m^4*s^3*t^2 - 10*m^2*s^4*t^2 + 12*s^5*t^2 - 8*s^4*t^3))/(m^4*(m^2 - s)^2))*(Y1^2*Y2^2) +
  (((-16*I)*s*(m^10 - 2*m^8*s + m^6*s^2 + 4*m^4*s^3 + 2*m^2*s^4 - 6*s^5 + m^6*s*t + 4*s^4*t))/(m^4*(m^2 - s)^2))*(Y1^2*Y2*Y3^2) +
  (((-16*I)*s*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 24*m^14*t + 113*m^12*s*t - 213*m^10*s^2*t + 201*m^8*s^3*t - 95*m^6*s^4*t + 18*m^4*s^5*t + 21*m^12*t^2 - 86*m^10*s*t^2 + 138*m^8*s^2*t^2 - 104*m^6*s^3*t^2 + 33*m^4*s^4*t^2 - 2*m^2*s^5*t^2 - 8*m^10*t^3 + 27*m^8*s*t^3 - 33*m^6*s^2*t^3 + 13*m^4*s^3*t^3 + s^5*t^3 + m^8*t^4 - 3*m^6*s*t^4 + 3*m^4*s^2*t^4 + 5*m^2*s^3*t^4 - s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y1^2*Y2*Y3*Y4) +
  (((-8*I)*(-9*m^10*s^2 + 44*m^8*s^3 - 88*m^6*s^4 + 80*m^4*s^5 - 27*m^2*s^6 + 4*m^12*t - 7*m^10*s*t - 7*m^8*s^2*t + 28*m^6*s^3*t - 41*m^4*s^4*t + 9*m^2*s^5*t + 18*s^6*t - 4*m^10*t^2 + 3*m^8*s*t^2 + m^6*s^2*t^2 - 12*m^4*s^3*t^2 + 20*m^2*s^4*t^2 - 18*s^5*t^2 + 4*s^4*t^3))/(m^4*(m^2 - s)^2))*(Y1^2*Y2*Y3) +
  (((4*I)*s*(40*m^26 - 352*m^24*s + 1368*m^22*s^2 - 3072*m^20*s^3 + 4368*m^18*s^4 - 4032*m^16*s^5 + 2352*m^14*s^6 - 768*m^12*s^7 + 72*m^10*s^8 + 32*m^8*s^9 - 8*m^6*s^10 - 244*m^24*t + 1884*m^22*s*t - 6368*m^20*s^2*t + 12272*m^18*s^3*t - 14616*m^16*s^4*t + 10696*m^14*s^5*t - 4144*m^12*s^6*t + 48*m^10*s^7*t + 748*m^8*s^8*t - 324*m^6*s^9*t + 48*m^4*s^10*t + 516*m^22*t^2 - 3472*m^20*s*t^2 + 9792*m^18*s^2*t^2 - 14788*m^16*s^3*t^2 + 12404*m^14*s^4*t^2 - 4916*m^12*s^5*t^2 - 228*m^10*s^6*t^2 + 948*m^8*s^7*t^2 - 232*m^6*s^8*t^2 - 44*m^4*s^9*t^2 + 20*m^2*s^10*t^2 - 396*m^20*t^3 + 2618*m^18*s*t^3 - 6657*m^16*s^2*t^3 + 7835*m^14*s^3*t^3 - 3257*m^12*s^4*t^3 - 1561*m^10*s^5*t^3 + 1749*m^8*s^6*t^3 - 87*m^6*s^7*t^3 - 335*m^4*s^8*t^3 + 91*m^2*s^9*t^3 + 74*m^18*t^4 - 806*m^16*s*t^4 + 2314*m^14*s^2*t^4 - 2324*m^12*s^3*t^4 - 136*m^10*s^4*t^4 + 1626*m^8*s^5*t^4 - 678*m^6*s^6*t^4 - 192*m^4*s^7*t^4 + 122*m^2*s^8*t^4 + 64*m^16*t^5 + 8*m^14*s*t^5 - 506*m^12*s^2*t^5 + 584*m^10*s^3*t^5 + 218*m^8*s^4*t^5 - 512*m^6*s^5*t^5 + 98*m^4*s^6*t^5 + 48*m^2*s^7*t^5 - 2*s^8*t^5 - 40*m^14*t^6 + 44*m^12*s*t^6 + 106*m^10*s^2*t^6 - 118*m^8*s^3*t^6 - 56*m^6*s^4*t^6 + 76*m^4*s^5*t^6 - 10*m^2*s^6*t^6 - 2*s^7*t^6 + 6*m^12*t^7 - 6*m^10*s*t^7 - 13*m^8*s^2*t^7 + 9*m^6*s^3*t^7 + 3*m^4*s^4*t^7 - 7*m^2*s^5*t^7))/(m^2*(m^2 - s)^3*(m^2 + s)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y1^2*Y2*Y4) +
  (((-4*I)*(4*m^18 - 20*m^16*s + 40*m^14*s^2 - 40*m^12*s^3 + 20*m^10*s^4 - 4*m^8*s^5 + 11*m^16*t - 76*m^14*s*t + 200*m^12*s^2*t - 264*m^10*s^3*t + 187*m^8*s^4*t - 68*m^6*s^5*t + 10*m^4*s^6*t - 47*m^14*t^2 + 226*m^12*s*t^2 - 431*m^10*s^2*t^2 + 375*m^8*s^3*t^2 - 107*m^6*s^4*t^2 - 35*m^4*s^5*t^2 + 19*m^2*s^6*t^2 + 61*m^12*t^3 - 241*m^10*s*t^3 + 366*m^8*s^2*t^3 - 239*m^6*s^3*t^3 + 58*m^4*s^4*t^3 + 22*m^2*s^5*t^3 - 12*s^6*t^3 - 43*m^10*t^4 + 135*m^8*s*t^4 - 148*m^6*s^2*t^4 + 63*m^4*s^3*t^4 - 29*m^2*s^4*t^4 + 2*s^5*t^4 + 16*m^8*t^5 - 36*m^6*s*t^5 + 24*m^4*s^2*t^5 - 4*m^2*s^3*t^5 + 4*s^4*t^5 - m^6*t^6 + 2*m^4*s*t^6 - m^2*s^2*t^6))/(m^4*(m^2 - s)^2*t))*(Y1^2*Y2) +
  (((16*I)*m^2*s*(m^2 - s - t))/t)*(Y1^2*Y3^2*Y4) +
  (((-8*I)*(m^2 - s - t)*(5*m^12 - 16*m^10*s + 17*m^8*s^2 - 6*m^6*s^3 - 4*m^4*s^4 - 2*m^2*s^5 + 6*s^6 - 4*m^10*t + 8*m^8*s*t - 5*m^6*s^2*t - 4*s^5*t))/(m^4*(m^2 - s)^2))*(Y1^2*Y3^2) +
  (((4*I)*s*(m^2 - s - t)*(16*m^16 - 80*m^14*s + 160*m^12*s^2 - 160*m^10*s^3 + 80*m^8*s^4 - 16*m^6*s^5 - 50*m^14*t + 244*m^12*s*t - 485*m^10*s^2*t + 500*m^8*s^3*t - 280*m^6*s^4*t + 80*m^4*s^5*t - 9*m^2*s^6*t + 54*m^12*t^2 - 238*m^10*s*t^2 + 423*m^8*s^2*t^2 - 379*m^6*s^3*t^2 + 171*m^4*s^4*t^2 - 31*m^2*s^5*t^2 - 24*m^10*t^3 + 98*m^8*s*t^3 - 151*m^6*s^2*t^3 + 102*m^4*s^3*t^3 - 27*m^2*s^4*t^3 + 2*s^5*t^3 + 2*m^8*t^4 - 14*m^6*s*t^4 + 21*m^4*s^2*t^4 + m^2*s^3*t^4 - 2*s^3*t^5))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y1^2*Y3*Y4) +
  (((4*I)*(21*m^16 - 117*m^14*s + 270*m^12*s^2 - 310*m^10*s^3 + 146*m^8*s^4 + 36*m^6*s^5 - 65*m^4*s^6 + 19*m^2*s^7 - 74*m^14*t + 359*m^12*s*t - 712*m^10*s^2*t + 721*m^8*s^3*t - 370*m^6*s^4*t + 62*m^4*s^5*t + 26*m^2*s^6*t - 12*s^7*t + 100*m^12*t^2 - 412*m^10*s*t^2 + 651*m^8*s^2*t^2 - 501*m^6*s^3*t^2 + 200*m^4*s^4*t^2 - 58*m^2*s^5*t^2 + 8*s^6*t^2 - 66*m^10*t^3 + 213*m^8*s*t^3 - 234*m^6*s^2*t^3 + 110*m^4*s^3*t^3 - 9*m^2*s^4*t^3 + 12*s^5*t^3 + 19*m^8*t^4 - 43*m^6*s*t^4 + 29*m^4*s^2*t^4 - 5*m^2*s^3*t^4 - 8*s^4*t^4 - m^6*t^5 + 2*m^4*s*t^5 - m^2*s^2*t^5))/(m^4*(m^2 - s)^2))*(Y1^2*Y3) +
  (((-2*I)*s*(28*m^34 - 356*m^32*s + 2072*m^30*s^2 - 7284*m^28*s^3 + 17160*m^26*s^4 - 28340*m^24*s^5 + 33176*m^22*s^6 - 26884*m^20*s^7 + 13728*m^18*s^8 - 2860*m^16*s^9 - 1144*m^14*s^10 + 676*m^12*s^11 + 312*m^10*s^12 - 444*m^8*s^13 + 200*m^6*s^14 - 44*m^4*s^15 + 4*m^2*s^16 - 140*m^32*t + 1668*m^30*s*t - 9178*m^28*s^2*t + 30586*m^26*s^3*t - 67904*m^24*s^4*t + 103688*m^22*s^5*t - 107446*m^20*s^6*t + 69126*m^18*s^7*t - 17532*m^16*s^8*t - 10492*m^14*s^9*t + 9594*m^12*s^10*t - 122*m^10*s^11*t - 3448*m^8*s^12*t + 2096*m^6*s^13*t - 554*m^4*s^14*t + 58*m^2*s^15*t + 246*m^30*t^2 - 2448*m^28*s*t^2 + 11634*m^26*s^2*t^2 - 35138*m^24*s^3*t^2 + 73828*m^22*s^4*t^2 - 108582*m^20*s^5*t^2 + 105132*m^18*s^6*t^2 - 53556*m^16*s^7*t^2 - 5826*m^14*s^8*t^2 + 26628*m^12*s^9*t^2 - 12294*m^10*s^10*t^2 - 3114*m^8*s^11*t^2 + 5192*m^6*s^12*t^2 - 1966*m^4*s^13*t^2 + 264*m^2*s^14*t^2 - 164*m^28*t^3 + 1774*m^26*s*t^3 - 7293*m^24*s^2*t^3 + 17253*m^22*s^3*t^3 - 30615*m^20*s^4*t^3 + 45629*m^18*s^5*t^3 - 48866*m^16*s^6*t^3 + 24210*m^14*s^7*t^3 + 10862*m^12*s^8*t^3 - 21000*m^10*s^9*t^3 + 7535*m^8*s^10*t^3 + 2777*m^6*s^11*t^3 - 2627*m^4*s^12*t^3 + 525*m^2*s^13*t^3 + 180*m^26*t^4 - 2006*m^24*s*t^4 + 6166*m^22*s^2*t^4 - 5316*m^20*s^3*t^4 - 4360*m^18*s^4*t^4 + 3404*m^16*s^5*t^4 + 15772*m^14*s^6*t^4 - 20800*m^12*s^7*t^4 + 1124*m^10*s^8*t^4 + 11098*m^8*s^9*t^4 - 5666*m^6*s^10*t^4 + 52*m^4*s^11*t^4 + 352*m^2*s^12*t^4 - 584*m^24*t^5 + 3678*m^22*s*t^5 - 7207*m^20*s^2*t^5 - 1265*m^18*s^3*t^5 + 20242*m^16*s^4*t^5 - 15862*m^14*s^5*t^5 - 15380*m^12*s^6*t^5 + 24228*m^10*s^7*t^5 - 2666*m^8*s^8*t^5 - 9240*m^6*s^9*t^5 + 4571*m^4*s^10*t^5 - 515*m^2*s^11*t^5 + 826*m^22*t^6 - 4044*m^20*s*t^6 + 5430*m^18*s^2*t^6 + 5926*m^16*s^3*t^6 - 19952*m^14*s^4*t^6 + 6572*m^12*s^5*t^6 + 18964*m^10*s^6*t^6 - 14876*m^8*s^7*t^6 - 3794*m^6*s^8*t^6 + 6424*m^4*s^9*t^6 - 1474*m^2*s^10*t^6 - 2*s^11*t^6 - 586*m^20*t^7 + 2570*m^18*s*t^7 - 2367*m^16*s^2*t^7 - 5861*m^14*s^3*t^7 + 10785*m^12*s^4*t^7 + 2285*m^10*s^5*t^7 - 12147*m^8*s^6*t^7 + 2717*m^6*s^7*t^7 + 4321*m^4*s^8*t^7 - 1711*m^2*s^9*t^7 - 6*s^10*t^7 + 216*m^18*t^8 - 1022*m^16*s*t^8 + 634*m^14*s^2*t^8 + 3100*m^12*s^3*t^8 - 3238*m^10*s^4*t^8 - 3268*m^8*s^5*t^8 + 3598*m^6*s^6*t^8 + 1228*m^4*s^7*t^8 - 1178*m^2*s^8*t^8 - 6*s^9*t^8 - 36*m^16*t^9 + 264*m^14*s*t^9 - 119*m^12*s^2*t^9 - 1015*m^10*s^3*t^9 + 368*m^8*s^4*t^9 + 1286*m^6*s^5*t^9 - 163*m^4*s^6*t^9 - 487*m^2*s^7*t^9 - 2*s^8*t^9 + 2*m^14*t^10 - 38*m^12*s*t^10 + 24*m^10*s^2*t^10 + 212*m^8*s^3*t^10 + 82*m^6*s^4*t^10 - 174*m^4*s^5*t^10 - 108*m^2*s^6*t^10 + 2*m^10*s*t^11 - 4*m^8*s^2*t^11 - 24*m^6*s^3*t^11 - 28*m^4*s^4*t^11 - 10*m^2*s^5*t^11))/(m^2*(m^2 - s)^3*(m^2 + s)^3*t^3*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(Y1^2*Y4) +
  (((2*I)*(4*m^20 - 24*m^18*s + 60*m^16*s^2 - 80*m^14*s^3 + 60*m^12*s^4 - 24*m^10*s^5 + 4*m^8*s^6 + 12*m^18*t - 104*m^16*s*t + 356*m^14*s^2*t - 644*m^12*s^3*t + 676*m^10*s^4*t - 416*m^8*s^5*t + 140*m^6*s^6*t - 20*m^4*s^7*t - 93*m^16*t^2 + 559*m^14*s*t^2 - 1400*m^12*s^2*t^2 + 1871*m^10*s^3*t^2 - 1410*m^8*s^4*t^2 + 572*m^6*s^5*t^2 - 101*m^4*s^6*t^2 + 2*m^2*s^7*t^2 + 179*m^14*t^3 - 902*m^12*s*t^3 + 1849*m^10*s^2*t^3 - 1958*m^8*s^3*t^3 + 1111*m^6*s^4*t^3 - 308*m^4*s^5*t^3 + 29*m^2*s^6*t^3 - 182*m^12*t^4 + 753*m^10*s*t^4 - 1187*m^8*s^2*t^4 + 897*m^6*s^3*t^4 - 323*m^4*s^4*t^4 + 56*m^2*s^5*t^4 - 6*s^6*t^4 + 105*m^10*t^5 - 329*m^8*s*t^5 + 354*m^6*s^2*t^5 - 153*m^4*s^3*t^5 + 13*m^2*s^4*t^5 - 2*s^5*t^5 - 27*m^8*t^6 + 59*m^6*s*t^6 - 37*m^4*s^2*t^6 + 5*m^2*s^3*t^6 + 4*s^4*t^6 + m^6*t^7 - 2*m^4*s*t^7 + m^2*s^2*t^7))/(m^4*(m^2 - s)^2*t))*(Y1^2) +
  (((16*I)*(m^8 - 4*m^6*s + 6*m^4*s^2 - 4*m^2*s^3 + 4*s^4))/(m^2 - s)^2)*(Y1*Y2^4) +
  (((32*I)*s^4*(4*m^2 - 3*t))/(m^2*(m^2 - s)^2))*(Y1*Y2^3*Y3) +
  (((16*I)*s*(8*m^16 - 40*m^14*s + 80*m^12*s^2 - 80*m^10*s^3 + 40*m^8*s^4 - 8*m^6*s^5 - 24*m^14*t + 112*m^12*s*t - 208*m^10*s^2*t + 192*m^8*s^3*t - 88*m^6*s^4*t + 16*m^4*s^5*t + 21*m^12*t^2 - 88*m^10*s*t^2 + 143*m^8*s^2*t^2 - 105*m^6*s^3*t^2 + 24*m^4*s^4*t^2 + 5*m^2*s^5*t^2 - 8*m^10*t^3 + 28*m^8*s*t^3 - 36*m^6*s^2*t^3 + 29*m^4*s^3*t^3 + 8*m^2*s^4*t^3 - 3*s^5*t^3 + m^8*t^4 - 3*m^6*s*t^4 + 3*m^4*s^2*t^4 - 4*m^2*s^3*t^4 - 3*s^4*t^4))/((m^2 - s)^2*(m^2 + s)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y1*Y2^3*Y4) +
  (((-8*I)*(6*m^12 - 30*m^10*s + 66*m^8*s^2 - 85*m^6*s^3 + 62*m^4*s^4 - 19*m^2*s^5 - 6*m^10*t + 24*m^8*s*t - 36*m^6*s^2*t + 32*m^4*s^3*t - 20*m^2*s^4*t - 6*s^4*t^2))/(m^2*(m^2 - s)^2))*(Y1*Y2^3) +
  (((-16*I)*s*(8*m^20 - 56*m^18*s + 168*m^16*s^2 - 280*m^14*s^3 + 280*m^12*s^4 - 168*m^10*s^5 + 56*m^8*s^6 - 8*m^6*s^7 - 32*m^18*t + 216*m^16*s*t - 600*m^14*s^2*t + 896*m^12*s^3*t - 784*m^10*s^4*t + 408*m^8*s^5*t - 120*m^6*s^6*t + 16*m^4*s^7*t + 45*m^16*t^2 - 290*m^14*s*t^2 + 723*m^12*s^2*t^2 - 907*m^10*s^3*t^2 + 604*m^8*s^4*t^2 - 197*m^6*s^5*t^2 + 20*m^4*s^6*t^2 + 2*m^2*s^7*t^2 - 29*m^14*t^3 + 174*m^12*s*t^3 - 375*m^10*s^2*t^3 + 380*m^8*s^3*t^3 - 163*m^6*s^4*t^3 + 2*m^4*s^5*t^3 + 11*m^2*s^6*t^3 + 9*m^12*t^4 - 49*m^10*s*t^4 + 86*m^8*s^2*t^4 - 82*m^6*s^3*t^4 + 2*m^4*s^4*t^4 + 16*m^2*s^5*t^4 - m^10*t^5 + 5*m^8*s*t^5 - 7*m^6*s^2*t^5 + 13*m^4*s^3*t^5 + 9*m^2*s^4*t^5 - s^5*t^5 - m^2*s^3*t^6 - s^4*t^6))/(m^2*(m^2 - s)^2*(m^2 + s)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y1*Y2^2*Y3*Y4) +
  (((-8*I)*s^2*(9*m^10 - 41*m^8*s + 55*m^6*s^2 - 23*m^4*s^3 - 9*m^8*t + 51*m^6*s*t - 79*m^4*s^2*t + 45*m^2*s^3*t - 12*m^4*s*t^2 - 2*m^2*s^2*t^2 - 12*s^3*t^2 + 8*s^2*t^3))/(m^4*(m^2 - s)^2))*(Y1*Y2^2*Y3) +
  (((-8*I)*s*(20*m^22 - 108*m^20*s + 236*m^18*s^2 - 268*m^16*s^3 + 180*m^14*s^4 - 100*m^12*s^5 + 68*m^10*s^6 - 36*m^8*s^7 + 8*m^6*s^8 - 78*m^20*t + 392*m^18*s*t - 774*m^16*s^2*t + 736*m^14*s^3*t - 330*m^12*s^4*t + 88*m^10*s^5*t - 82*m^8*s^6*t + 64*m^6*s^7*t - 16*m^4*s^8*t + 75*m^18*t^2 - 347*m^16*s*t^2 + 579*m^14*s^2*t^2 - 368*m^12*s^3*t^2 + 19*m^10*s^4*t^2 - 3*m^8*s^5*t^2 + 81*m^6*s^6*t^2 - 34*m^4*s^7*t^2 - 2*m^2*s^8*t^2 - 34*m^16*t^3 + 150*m^14*s*t^3 - 203*m^12*s^2*t^3 + 15*m^10*s^3*t^3 + 121*m^8*s^4*t^3 + 19*m^6*s^5*t^3 - 60*m^4*s^6*t^3 + 9*m^14*t^4 - 30*m^12*s*t^4 + 39*m^10*s^2*t^4 + 24*m^8*s^3*t^4 - 61*m^6*s^4*t^4 - 32*m^4*s^5*t^4 + 7*m^2*s^6*t^4 - m^12*t^5 + 2*m^10*s*t^5 - 4*m^8*s^2*t^5 - 8*m^6*s^3*t^5 + 2*m^4*s^4*t^5 + 4*m^2*s^5*t^5 + s^6*t^5 + m^4*s^3*t^6 + 2*m^2*s^4*t^6 + s^5*t^6))/(m^2*(m^2 - s)^2*(m^2 + s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y1*Y2^2*Y4) +
  (((4*I)*(7*m^16 - 76*m^14*s + 260*m^12*s^2 - 428*m^10*s^3 + 378*m^8*s^4 - 174*m^6*s^5 + 33*m^4*s^6 - 34*m^14*t + 178*m^12*s*t - 391*m^10*s^2*t + 462*m^8*s^3*t - 293*m^6*s^4*t + 78*m^4*s^5*t + 27*m^12*t^2 - 100*m^10*s*t^2 + 136*m^8*s^2*t^2 - 75*m^6*s^3*t^2 - 24*m^4*s^4*t^2 + 21*m^2*s^5*t^2 - 6*m^10*t^3 + 16*m^8*s*t^3 - 14*m^6*s^2*t^3 - 8*m^4*s^3*t^3 + 20*m^2*s^4*t^3 - 6*s^5*t^3 + m^8*t^4 - 2*m^6*s*t^4 + m^4*s^2*t^4 + 4*s^4*t^4))/(m^4*(m^2 - s)^2))*(Y1*Y2^2) +
  (((-16*I)*s^2*(m^6 - m^4*s + 4*m^2*s^2 - 4*s^3 + m^2*s*t))/(m^2*(m^2 - s)^2))*(Y1*Y2*Y3^3) +
  (((-16*I)*s^3*(m^4 - m^2*s + s*t))/(m^2*(m^2 - s)^2))*(Y1*Y2*Y3^2*Y4) +
  (((8*I)*(m^14 - 8*m^12*s + 27*m^10*s^2 - 58*m^8*s^3 + 89*m^6*s^4 - 78*m^4*s^5 + 27*m^2*s^6 + 6*m^10*s*t - 19*m^8*s^2*t + 30*m^6*s^3*t - 21*m^4*s^4*t + 8*m^2*s^5*t - 12*s^6*t + 5*m^6*s^2*t^2 - 4*m^4*s^3*t^2 + 8*s^5*t^2))/(m^4*(m^2 - s)^2))*(Y1*Y2*Y3^2) +
  (((8*I)*s*(20*m^26 - 176*m^24*s + 684*m^22*s^2 - 1536*m^20*s^3 + 2184*m^18*s^4 - 2016*m^16*s^5 + 1176*m^14*s^6 - 384*m^12*s^7 + 36*m^10*s^8 + 16*m^8*s^9 - 4*m^6*s^10 - 122*m^24*t + 942*m^22*s*t - 3184*m^20*s^2*t + 6136*m^18*s^3*t - 7308*m^16*s^4*t + 5348*m^14*s^5*t - 2072*m^12*s^6*t + 24*m^10*s^7*t + 374*m^8*s^8*t - 162*m^6*s^9*t + 24*m^4*s^10*t + 262*m^22*t^2 - 1748*m^20*s*t^2 + 4896*m^18*s^2*t^2 - 7362*m^16*s^3*t^2 + 6178*m^14*s^4*t^2 - 2482*m^12*s^5*t^2 - 82*m^10*s^6*t^2 + 474*m^8*s^7*t^2 - 128*m^6*s^8*t^2 - 18*m^4*s^9*t^2 + 10*m^2*s^10*t^2 - 249*m^20*t^3 + 1481*m^18*s*t^3 - 3435*m^16*s^2*t^3 + 3681*m^14*s^3*t^3 - 1283*m^12*s^4*t^3 - 823*m^10*s^5*t^3 + 707*m^8*s^6*t^3 + 63*m^6*s^7*t^3 - 188*m^4*s^8*t^3 + 46*m^2*s^9*t^3 + 128*m^18*t^4 - 667*m^16*s*t^4 + 1234*m^14*s^2*t^4 - 739*m^12*s^3*t^4 - 482*m^10*s^4*t^4 + 759*m^8*s^5*t^4 - 106*m^6*s^6*t^4 - 201*m^4*s^7*t^4 + 74*m^2*s^8*t^4 - 36*m^16*t^5 + 155*m^14*s*t^5 - 212*m^12*s^2*t^5 + 19*m^10*s^3*t^5 + 234*m^8*s^4*t^5 - 159*m^6*s^5*t^5 - 48*m^4*s^6*t^5 + 49*m^2*s^7*t^5 - 2*s^8*t^5 + 4*m^14*t^6 - 14*m^12*s*t^6 + 14*m^10*s^2*t^6 + 6*m^8*s^3*t^6 - 30*m^6*s^4*t^6 + 6*m^4*s^5*t^6 + 8*m^2*s^6*t^6 - 2*s^7*t^6))/(m^2*(m^2 - s)^3*(m^2 + s)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y1*Y2*Y3*Y4) +
  (((-4*I)*(4*m^18 - 20*m^16*s + 40*m^14*s^2 - 40*m^12*s^3 + 20*m^10*s^4 - 4*m^8*s^5 + 4*m^16*t - 22*m^14*s*t + 33*m^12*s^2*t + 4*m^10*s^3*t - 50*m^8*s^4*t + 42*m^6*s^5*t - 11*m^4*s^6*t - 23*m^14*t^2 + 120*m^12*s*t^2 - 222*m^10*s^2*t^2 + 136*m^8*s^3*t^2 + 75*m^6*s^4*t^2 - 132*m^4*s^5*t^2 + 46*m^2*s^6*t^2 + 29*m^12*t^3 - 135*m^10*s*t^3 + 231*m^8*s^2*t^3 - 154*m^6*s^3*t^3 + 27*m^4*s^4*t^3 + 28*m^2*s^5*t^3 - 18*s^6*t^3 - 20*m^10*t^4 + 75*m^8*s*t^4 - 93*m^6*s^2*t^4 + 45*m^4*s^3*t^4 - 29*m^2*s^4*t^4 + 6*s^5*t^4 + 8*m^8*t^5 - 20*m^6*s*t^5 + 16*m^4*s^2*t^5 - 4*m^2*s^3*t^5 + 4*s^4*t^5 - m^6*t^6 + 2*m^4*s*t^6 - m^2*s^2*t^6))/(m^4*(m^2 - s)^2*t))*(Y1*Y2*Y3) +
  (((4*I)*s*(6*m^34 - 120*m^32*s + 936*m^30*s^2 - 4076*m^28*s^3 + 11380*m^26*s^4 - 21760*m^24*s^5 + 29392*m^22*s^6 - 28292*m^20*s^7 + 19272*m^18*s^8 - 9240*m^16*s^9 + 3432*m^14*s^10 - 1524*m^12*s^11 + 956*m^10*s^12 - 496*m^8*s^13 + 160*m^6*s^14 - 28*m^4*s^15 + 2*m^2*s^16 + 2*m^32*t + 246*m^30*s*t - 2992*m^28*s^2*t + 15449*m^26*s^3*t - 45844*m^24*s^4*t + 86794*m^22*s^5*t - 108850*m^20*s^6*t + 90021*m^18*s^7*t - 46806*m^16*s^8*t + 14290*m^14*s^9*t - 4452*m^12*s^10*t + 4579*m^10*s^11*t - 3704*m^8*s^12*t + 1582*m^6*s^13*t - 346*m^4*s^14*t + 31*m^2*s^15*t - 104*m^30*t^2 + 982*m^28*s*t^2 - 1947*m^26*s^2*t^2 - 8197*m^24*s^3*t^2 + 50268*m^22*s^4*t^2 - 116153*m^20*s^5*t^2 + 145837*m^18*s^6*t^2 - 99306*m^16*s^7*t^2 + 25520*m^14*s^8*t^2 + 6588*m^12*s^9*t^2 + 1127*m^10*s^10*t^2 - 9409*m^8*s^11*t^2 + 6428*m^6*s^12*t^2 - 1833*m^4*s^13*t^2 + 199*m^2*s^14*t^2 + 288*m^28*t^3 - 2709*m^26*s*t^3 + 9694*m^24*s^2*t^3 - 10708*m^22*s^3*t^3 - 23729*m^20*s^4*t^3 + 89192*m^18*s^5*t^3 - 110436*m^16*s^6*t^3 + 48304*m^14*s^7*t^3 + 18534*m^12*s^8*t^3 - 20861*m^10*s^9*t^3 - 5170*m^8*s^10*t^3 + 11820*m^6*s^11*t^3 - 4893*m^4*s^12*t^3 + 674*m^2*s^13*t^3 - 472*m^26*t^4 + 3084*m^24*s*t^4 - 9838*m^22*s^2*t^4 + 13581*m^20*s^3*t^4 + 8623*m^18*s^4*t^4 - 51442*m^16*s^5*t^4 + 53162*m^14*s^6*t^4 + 360*m^12*s^7*t^4 - 31276*m^10*s^8*t^4 + 10326*m^8*s^9*t^4 + 9812*m^6*s^10*t^4 - 7269*m^4*s^11*t^4 + 1349*m^2*s^12*t^4 + 601*m^24*t^5 - 2582*m^22*s*t^5 + 5319*m^20*s^2*t^5 - 5116*m^18*s^3*t^5 - 6970*m^16*s^4*t^5 + 23579*m^14*s^5*t^5 - 12985*m^12*s^6*t^5 - 15393*m^10*s^7*t^5 + 16022*m^8*s^8*t^5 + 2207*m^6*s^9*t^5 - 6402*m^4*s^10*t^5 + 1721*m^2*s^11*t^5 - s^12*t^5 - 497*m^22*t^6 + 1693*m^20*s*t^6 - 1757*m^18*s^2*t^6 - 484*m^16*s^3*t^6 + 5360*m^14*s^4*t^6 - 7256*m^12*s^5*t^6 - 2182*m^10*s^6*t^6 + 9236*m^8*s^7*t^6 - 2139*m^6*s^8*t^6 - 3441*m^4*s^9*t^6 + 1471*m^2*s^10*t^6 - 4*s^11*t^6 + 236*m^20*t^7 - 769*m^18*s*t^7 + 337*m^16*s^2*t^7 + 1187*m^14*s^3*t^7 - 2429*m^12*s^4*t^7 + 765*m^10*s^5*t^7 + 2933*m^8*s^6*t^7 - 2043*m^6*s^7*t^7 - 1071*m^4*s^8*t^7 + 860*m^2*s^9*t^7 - 6*s^10*t^7 - 57*m^18*t^8 + 225*m^16*s*t^8 - 43*m^14*s^2*t^8 - 511*m^12*s^3*t^8 + 656*m^10*s^4*t^8 + 413*m^8*s^5*t^8 - 877*m^6*s^6*t^8 - 107*m^4*s^7*t^8 + 337*m^2*s^8*t^8 - 4*s^9*t^8 + 5*m^16*t^9 - 38*m^14*s*t^9 + 16*m^12*s^2*t^9 + 126*m^10*s^3*t^9 - 88*m^8*s^4*t^9 - 186*m^6*s^5*t^9 + 52*m^4*s^6*t^9 + 82*m^2*s^7*t^9 - s^8*t^9 + 2*m^12*s*t^10 - 6*m^10*s^2*t^10 - 20*m^8*s^3*t^10 - 4*m^6*s^4*t^10 + 18*m^4*s^5*t^10 + 10*m^2*s^6*t^10))/(m^2*(m^2 - s)^3*(m^2 + s)^3*(m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(Y1*Y2*Y4) +
  (((-2*I)*(20*m^18 - 152*m^16*s + 488*m^14*s^2 - 860*m^12*s^3 + 900*m^10*s^4 - 560*m^8*s^5 + 192*m^6*s^6 - 28*m^4*s^7 - 88*m^16*t + 522*m^14*s*t - 1345*m^12*s^2*t + 1888*m^10*s^3*t - 1504*m^8*s^4*t + 642*m^6*s^5*t - 115*m^4*s^6*t + 154*m^14*t^2 - 720*m^12*s*t^2 + 1371*m^10*s^2*t^2 - 1295*m^8*s^3*t^2 + 568*m^6*s^4*t^2 - 59*m^4*s^5*t^2 - 19*m^2*s^6*t^2 - 137*m^12*t^3 + 508*m^10*s*t^3 - 717*m^8*s^2*t^3 + 415*m^6*s^3*t^3 - 48*m^4*s^4*t^3 - 43*m^2*s^5*t^3 + 6*s^6*t^3 + 66*m^10*t^4 - 196*m^8*s*t^4 + 201*m^6*s^2*t^4 - 66*m^4*s^3*t^4 + 9*m^2*s^4*t^4 + 2*s^5*t^4 - 17*m^8*t^5 + 38*m^6*s*t^5 - 25*m^4*s^2*t^5 + 4*m^2*s^3*t^5 - 4*s^4*t^5 + m^6*t^6 - 2*m^4*s*t^6 + m^2*s^2*t^6))/(m^4*(m^2 - s)^2))*(Y1*Y2) +
  (((8*I)*s^2*(m^2 - s - t)*(m^6 - m^4*s + 4*m^2*s^2 - 4*s^3 + m^2*s*t))/(m^2*(m^2 - s)^2))*(Y1*Y3^3) +
  (((8*I)*s*(m^2 - s - t)*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 3*m^8*t + 6*m^6*s*t - 2*m^4*s^2*t - m^2*s^3*t + s^3*t^2))/(m^2*(m^2 - s)^2*t))*(Y1*Y3^2*Y4) +
  (((4*I)*(6*m^16 - 29*m^14*s + 58*m^12*s^2 - 42*m^10*s^3 - 41*m^8*s^4 + 104*m^6*s^5 - 75*m^4*s^6 + 19*m^2*s^7 - 23*m^14*t + 102*m^12*s*t - 193*m^10*s^2*t + 177*m^8*s^3*t - 49*m^6*s^4*t - 45*m^4*s^5*t + 43*m^2*s^6*t - 12*s^7*t + 35*m^12*t^2 - 141*m^10*s*t^2 + 224*m^8*s^2*t^2 - 170*m^6*s^3*t^2 + 60*m^4*s^4*t^2 - 13*m^2*s^5*t^2 - 4*s^6*t^2 - 26*m^10*t^3 + 88*m^8*s*t^3 - 104*m^6*s^2*t^3 + 54*m^4*s^3*t^3 - 11*m^2*s^4*t^3 + 8*s^5*t^3 + 9*m^8*t^4 - 23*m^6*s*t^4 + 19*m^4*s^2*t^4 - 5*m^2*s^3*t^4 - m^6*t^5 + 2*m^4*s*t^5 - m^2*s^2*t^5))/(m^4*(m^2 - s)^2))*(Y1*Y3^2) +
  (((-4*I)*s*(14*m^34 - 178*m^32*s + 1036*m^30*s^2 - 3642*m^28*s^3 + 8580*m^26*s^4 - 14170*m^24*s^5 + 16588*m^22*s^6 - 13442*m^20*s^7 + 6864*m^18*s^8 - 1430*m^16*s^9 - 572*m^14*s^10 + 338*m^12*s^11 + 156*m^10*s^12 - 222*m^8*s^13 + 100*m^6*s^14 - 22*m^4*s^15 + 2*m^2*s^16 - 70*m^32*t + 836*m^30*s*t - 4603*m^28*s^2*t + 15329*m^26*s^3*t - 33980*m^24*s^4*t + 51794*m^22*s^5*t - 53597*m^20*s^6*t + 34491*m^18*s^7*t - 8838*m^16*s^8*t - 5120*m^14*s^9*t + 4747*m^12*s^10*t - 89*m^10*s^11*t - 1688*m^8*s^12*t + 1034*m^6*s^13*t - 275*m^4*s^14*t + 29*m^2*s^15*t + 107*m^30*t^2 - 1122*m^28*s*t^2 + 5596*m^26*s^2*t^2 - 17500*m^24*s^3*t^2 + 37383*m^22*s^4*t^2 - 54994*m^20*s^5*t^2 + 52628*m^18*s^6*t^2 - 26104*m^16*s^7*t^2 - 3463*m^14*s^8*t^2 + 13290*m^12*s^9*t^2 - 5908*m^10*s^10*t^2 - 1676*m^8*s^11*t^2 + 2613*m^6*s^12*t^2 - 982*m^4*s^13*t^2 + 132*m^2*s^14*t^2 - 67*m^28*t^3 + 740*m^26*s*t^3 - 3237*m^24*s^2*t^3 + 8429*m^22*s^3*t^3 - 16195*m^20*s^4*t^3 + 24172*m^18*s^5*t^3 - 24378*m^16*s^6*t^3 + 10690*m^14*s^7*t^3 + 6271*m^12*s^8*t^3 - 10220*m^10*s^9*t^3 + 3335*m^8*s^10*t^3 + 1513*m^6*s^11*t^3 - 1313*m^4*s^12*t^3 + 260*m^2*s^13*t^3 + 20*m^26*t^4 - 607*m^24*s*t^4 + 2396*m^22*s^2*t^4 - 2925*m^20*s^3*t^4 - 64*m^18*s^4*t^4 + 124*m^16*s^5*t^4 + 6378*m^14*s^6*t^4 - 8024*m^12*s^7*t^4 + 310*m^10*s^8*t^4 + 4619*m^8*s^9*t^4 - 2414*m^6*s^10*t^4 + 29*m^4*s^11*t^4 + 158*m^2*s^12*t^4 - 19*m^24*t^5 + 755*m^22*s*t^5 - 2631*m^20*s^2*t^5 + 1353*m^18*s^3*t^5 + 5803*m^16*s^4*t^5 - 7352*m^14*s^5*t^5 - 3302*m^12*s^6*t^5 + 9304*m^10*s^7*t^5 - 2409*m^8*s^8*t^5 - 3259*m^6*s^9*t^5 + 2045*m^4*s^10*t^5 - 289*m^2*s^11*t^5 + s^12*t^5 + 34*m^22*t^6 - 677*m^20*s*t^6 + 1990*m^18*s^2*t^6 - 207*m^16*s^3*t^6 - 5523*m^14*s^4*t^6 + 4759*m^12*s^5*t^6 + 4299*m^10*s^6*t^6 - 6251*m^8*s^7*t^6 - 95*m^6*s^8*t^6 + 2374*m^4*s^9*t^6 - 705*m^2*s^10*t^6 + 2*s^11*t^6 - 32*m^20*t^7 + 370*m^18*s*t^7 - 894*m^16*s^2*t^7 - 344*m^14*s^3*t^7 + 2931*m^12*s^4*t^7 - 1175*m^10*s^5*t^7 - 3108*m^8*s^6*t^7 + 1846*m^6*s^7*t^7 + 1103*m^4*s^8*t^7 - 697*m^2*s^9*t^7 + 12*m^18*t^8 - 121*m^16*s*t^8 + 242*m^14*s^2*t^8 + 231*m^12*s^3*t^8 - 942*m^10*s^4*t^8 - 109*m^8*s^5*t^8 + 1126*m^6*s^6*t^8 + 49*m^4*s^7*t^8 - 390*m^2*s^8*t^8 - 2*s^9*t^8 - m^16*t^9 + 22*m^14*s*t^9 - 41*m^12*s^2*t^9 - 57*m^10*s^3*t^9 + 192*m^8*s^4*t^9 + 156*m^6*s^5*t^9 - 149*m^4*s^6*t^9 - 121*m^2*s^7*t^9 - s^8*t^9 - m^12*s*t^10 + 5*m^10*s^2*t^10 + 6*m^8*s^3*t^10 - 22*m^6*s^4*t^10 - 37*m^4*s^5*t^10 - 15*m^2*s^6*t^10))/(m^2*(m^2 - s)^3*(m^2 + s)^3*t^3*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(Y1*Y3*Y4) +
  (((2*I)*(4*m^20 - 24*m^18*s + 60*m^16*s^2 - 80*m^14*s^3 + 60*m^12*s^4 - 24*m^10*s^5 + 4*m^8*s^6 + 20*m^18*t - 144*m^16*s*t + 436*m^14*s^2*t - 724*m^12*s^3*t + 716*m^10*s^4*t - 424*m^8*s^5*t + 140*m^6*s^6*t - 20*m^4*s^7*t - 128*m^16*t^2 + 732*m^14*s*t^2 - 1730*m^12*s^2*t^2 + 2147*m^10*s^3*t^2 - 1444*m^8*s^4*t^2 + 458*m^6*s^5*t^2 - 18*m^4*s^6*t^2 - 17*m^2*s^7*t^2 + 247*m^14*t^3 - 1205*m^12*s*t^3 + 2368*m^10*s^2*t^3 - 2366*m^8*s^3*t^3 + 1219*m^6*s^4*t^3 - 263*m^4*s^5*t^3 - 6*m^2*s^6*t^3 + 6*s^7*t^3 - 234*m^12*t^4 + 948*m^10*s*t^4 - 1462*m^8*s^2*t^4 + 1079*m^6*s^3*t^4 - 378*m^4*s^4*t^4 + 67*m^2*s^5*t^4 - 4*s^6*t^4 + 119*m^10*t^5 - 378*m^8*s*t^5 + 417*m^6*s^2*t^5 - 192*m^4*s^3*t^5 + 24*m^2*s^4*t^5 - 6*s^5*t^5 - 29*m^8*t^6 + 68*m^6*s*t^6 - 49*m^4*s^2*t^6 + 10*m^2*s^3*t^6 + 4*s^4*t^6 + 2*m^6*t^7 - 4*m^4*s*t^7 + 2*m^2*s^2*t^7))/(m^4*(m^2 - s)^2*t))*(Y1*Y3) +
  ((I*s*(48*m^34 - 616*m^32*s + 3632*m^30*s^2 - 13000*m^28*s^3 + 31408*m^26*s^4 - 53768*m^24*s^5 + 66352*m^22*s^6 - 58344*m^20*s^7 + 34320*m^18*s^8 - 10296*m^16*s^9 - 2288*m^14*s^10 + 4264*m^12*s^11 - 2288*m^10*s^12 + 680*m^8*s^13 - 112*m^6*s^14 + 8*m^4*s^15 - 248*m^32*t + 2988*m^30*s*t - 16416*m^28*s^2*t + 54188*m^26*s^3*t - 118936*m^24*s^4*t + 180620*m^22*s^5*t - 189376*m^20*s^6*t + 128172*m^18*s^7*t - 39336*m^16*s^8*t - 19228*m^14*s^9*t + 30624*m^12*s^10*t - 18012*m^10*s^11*t + 5944*m^8*s^12*t - 1052*m^6*s^13*t + 64*m^4*s^14*t + 4*m^2*s^15*t + 336*m^30*t^2 - 3988*m^28*s*t^2 + 20564*m^26*s^2*t^2 - 60756*m^24*s^3*t^2 + 113008*m^22*s^4*t^2 - 134372*m^20*s^5*t^2 + 93028*m^18*s^6*t^2 - 14676*m^16*s^7*t^2 - 44016*m^14*s^8*t^2 + 58116*m^12*s^9*t^2 - 44132*m^10*s^10*t^2 + 25060*m^8*s^11*t^2 - 11088*m^6*s^12*t^2 + 3572*m^4*s^13*t^2 - 724*m^2*s^14*t^2 + 68*s^15*t^2 - 466*m^28*t^3 + 5036*m^26*s*t^3 - 21217*m^24*s^2*t^3 + 42488*m^22*s^3*t^3 - 29548*m^20*s^4*t^3 - 41332*m^18*s^5*t^3 + 108321*m^16*s^6*t^3 - 93392*m^14*s^7*t^3 + 30398*m^12*s^8*t^3 - 7196*m^10*s^9*t^3 + 26273*m^8*s^10*t^3 - 34152*m^6*s^11*t^3 + 19744*m^4*s^12*t^3 - 5596*m^2*s^13*t^3 + 639*s^14*t^3 + 1910*m^26*t^4 - 14098*m^24*s*t^4 + 40564*m^22*s^2*t^4 - 42880*m^20*s^3*t^4 - 42534*m^18*s^4*t^4 + 170130*m^16*s^5*t^4 - 170224*m^14*s^6*t^4 + 14104*m^12*s^7*t^4 + 94402*m^10*s^8*t^4 - 44006*m^8*s^9*t^4 - 38820*m^6*s^10*t^4 + 47272*m^4*s^11*t^4 - 18418*m^2*s^12*t^4 + 2598*s^13*t^4 - 4454*m^24*t^5 + 26990*m^22*s*t^5 - 58631*m^20*s^2*t^5 + 26000*m^18*s^3*t^5 + 110725*m^16*s^4*t^5 - 199756*m^14*s^5*t^5 + 70506*m^12*s^6*t^5 + 131288*m^10*s^7*t^5 - 139324*m^8*s^8*t^5 + 3278*m^6*s^9*t^5 + 62125*m^4*s^10*t^5 - 34904*m^2*s^11*t^5 + 6157*s^12*t^5 + 5698*m^22*t^6 - 30616*m^20*s*t^6 + 51260*m^18*s^2*t^6 + 12040*m^16*s^3*t^6 - 137524*m^14*s^4*t^6 + 130088*m^12*s^5*t^6 + 53856*m^10*s^6*t^6 - 158040*m^8*s^7*t^6 + 61186*m^6*s^8*t^6 + 44784*m^4*s^9*t^6 - 42284*m^2*s^10*t^6 + 9552*s^11*t^6 - 4406*m^20*t^7 + 22150*m^18*s*t^7 - 28221*m^16*s^2*t^7 - 31434*m^14*s^3*t^7 + 98634*m^12*s^4*t^7 - 36346*m^10*s^5*t^7 - 85112*m^8*s^6*t^7 + 78538*m^6*s^7*t^7 + 9412*m^4*s^8*t^7 - 33420*m^2*s^9*t^7 + 10205*s^10*t^7 + 2086*m^18*t^8 - 10664*m^16*s*t^8 + 10024*m^14*s^2*t^8 + 24098*m^12*s^3*t^8 - 42428*m^10*s^4*t^8 - 8634*m^8*s^5*t^8 + 46536*m^6*s^6*t^8 - 12402*m^4*s^7*t^8 - 16218*m^2*s^8*t^8 + 7602*s^9*t^8 - 570*m^16*t^9 + 3484*m^14*s*t^9 - 2303*m^12*s^2*t^9 - 10480*m^10*s^3*t^9 + 10387*m^8*s^4*t^9 + 10720*m^6*s^5*t^9 - 11357*m^4*s^6*t^9 - 3692*m^2*s^7*t^9 + 3875*s^8*t^9 + 78*m^14*t^10 - 746*m^12*s*t^10 + 376*m^10*s^2*t^10 + 2900*m^8*s^3*t^10 - 906*m^6*s^4*t^10 - 3530*m^4*s^5*t^10 + 356*m^2*s^6*t^10 + 1280*s^7*t^10 - 4*m^12*t^11 + 88*m^10*s*t^11 - 68*m^8*s^2*t^11 - 528*m^6*s^3*t^11 - 236*m^4*s^4*t^11 + 376*m^2*s^5*t^11 + 244*s^6*t^11 - 4*m^8*s*t^12 + 8*m^6*s^2*t^12 + 48*m^4*s^3*t^12 + 56*m^2*s^4*t^12 + 20*s^5*t^12))/((m^2 - s)^3*(m^2 + s)^3*(m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(Y1*Y4) +
  ((I*(16*m^14 - 96*m^12*s + 240*m^10*s^2 - 320*m^8*s^3 + 240*m^6*s^4 - 96*m^4*s^5 + 16*m^2*s^6 - 92*m^12*t + 462*m^10*s*t - 924*m^8*s^2*t + 924*m^6*s^3*t - 464*m^4*s^4*t + 94*m^2*s^5*t + 226*m^10*t^2 - 847*m^8*s*t^2 + 1273*m^6*s^2*t^2 - 866*m^4*s^3*t^2 + 228*m^2*s^4*t^2 - 2*s^5*t^2 - 292*m^8*t^3 + 837*m^6*s*t^3 - 847*m^4*s^2*t^3 + 305*m^2*s^3*t^3 - 8*s^4*t^3 + 230*m^6*t^4 - 455*m^4*s*t^4 + 245*m^2*s^2*t^4 - 13*s^3*t^4 - 106*m^4*t^5 + 113*m^2*s*t^5 - 11*s^2*t^5 + 23*m^2*t^6 - 5*s*t^6 - t^7))/m^2)*(Y1) +
  (((-16*I)*m^2*(m^2 - 2*s)*(m^4 - 2*m^2*s + 2*s^2))/(m^2 - s)^2)*(Y2^5) +
  (((64*I)*s^4)/(m^2 - s)^2)*(Y2^4*Y3) +
  (((16*I)*s*(16*m^16 - 80*m^14*s + 160*m^12*s^2 - 160*m^10*s^3 + 80*m^8*s^4 - 16*m^6*s^5 - 56*m^14*t + 256*m^12*s*t - 464*m^10*s^2*t + 416*m^8*s^3*t - 184*m^6*s^4*t + 32*m^4*s^5*t + 67*m^12*t^2 - 264*m^10*s*t^2 + 399*m^8*s^2*t^2 - 273*m^6*s^3*t^2 + 70*m^4*s^4*t^2 + m^2*s^5*t^2 - 38*m^10*t^3 + 123*m^8*s*t^3 - 144*m^6*s^2*t^3 + 69*m^4*s^3*t^3 + 3*m^2*s^4*t^3 - 3*s^5*t^3 + 10*m^8*t^4 - 26*m^6*s*t^4 + 22*m^4*s^2*t^4 - 6*m^2*s^3*t^4 - 3*s^4*t^4 - m^6*t^5 + 2*m^4*s*t^5 - m^2*s^2*t^5))/((m^2 - s)^2*(m^2 + s)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y2^4*Y4) +
  (((8*I)*m^2*(6*m^8 - 30*m^6*s + 57*m^4*s^2 - 48*m^2*s^3 + 15*s^4 - 6*m^6*t + 24*m^4*s*t - 36*m^2*s^2*t + 20*s^3*t))/(m^2 - s)^2)*(Y2^4) +
  (((-16*I)*s*(8*m^18 - 48*m^16*s + 120*m^14*s^2 - 160*m^12*s^3 + 120*m^10*s^4 - 48*m^8*s^5 + 8*m^6*s^6 - 40*m^16*t + 200*m^14*s*t - 416*m^12*s^2*t + 464*m^10*s^3*t - 296*m^8*s^4*t + 104*m^6*s^5*t - 16*m^4*s^6*t + 70*m^14*t^2 - 288*m^12*s*t^2 + 472*m^10*s^2*t^2 - 386*m^8*s^3*t^2 + 156*m^6*s^4*t^2 - 22*m^4*s^5*t^2 - 2*m^2*s^6*t^2 - 51*m^12*t^3 + 171*m^10*s*t^3 - 214*m^8*s^2*t^3 + 123*m^6*s^3*t^3 - 11*m^4*s^4*t^3 - 14*m^2*s^5*t^3 + 17*m^10*t^4 - 44*m^8*s*t^4 + 38*m^6*s^2*t^4 - 24*m^4*s^3*t^4 - 14*m^2*s^4*t^4 + 3*s^5*t^4 - 2*m^8*t^5 + 4*m^6*s*t^5 - 2*m^4*s^2*t^5 + 3*m^2*s^3*t^5 + 3*s^4*t^5))/((m^2 - s)^2*(m^2 + s)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y2^3*Y3*Y4) +
  (((-8*I)*s^2*(9*m^8 - 37*m^6*s + 47*m^4*s^2 - 19*m^2*s^3 + 12*m^4*s*t - 8*m^2*s^2*t - 6*s^2*t^2))/(m^2*(m^2 - s)^2))*(Y2^3*Y3) +
  (((-8*I)*s*(48*m^20 - 272*m^18*s + 624*m^16*s^2 - 720*m^14*s^3 + 400*m^12*s^4 - 48*m^10*s^5 - 48*m^8*s^6 + 16*m^6*s^7 - 248*m^18*t + 1212*m^16*s*t - 2320*m^14*s^2*t + 2052*m^12*s^3*t - 568*m^10*s^4*t - 380*m^8*s^5*t + 320*m^6*s^6*t - 68*m^4*s^7*t + 426*m^16*t^2 - 1708*m^14*s*t^2 + 2448*m^12*s^2*t^2 - 1152*m^10*s^3*t^2 - 538*m^8*s^4*t^2 + 720*m^6*s^5*t^2 - 192*m^4*s^6*t^2 - 4*m^2*s^7*t^2 - 371*m^14*t^3 + 1172*m^12*s*t^3 - 1084*m^10*s^2*t^3 - 161*m^8*s^3*t^3 + 762*m^6*s^4*t^3 - 285*m^4*s^5*t^3 - 39*m^2*s^6*t^3 + 14*s^7*t^3 + 176*m^12*t^4 - 412*m^10*s*t^4 + 172*m^8*s^2*t^4 + 280*m^6*s^3*t^4 - 269*m^4*s^4*t^4 - 6*m^2*s^5*t^4 + 27*s^6*t^4 - 42*m^10*t^5 + 69*m^8*s*t^5 + 10*m^6*s^2*t^5 - 68*m^4*s^3*t^5 + 30*m^2*s^4*t^5 + 13*s^5*t^5 + 4*m^8*t^6 - 4*m^6*s*t^6 - 4*m^4*s^2*t^6 + 4*m^2*s^3*t^6))/((m^2 - s)^2*(m^2 + s)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y2^3*Y4) +
  (((-4*I)*(27*m^12 - 130*m^10*s + 259*m^8*s^2 - 268*m^6*s^3 + 146*m^4*s^4 - 36*m^2*s^5 + 2*s^6 - 50*m^10*t + 222*m^8*s*t - 378*m^6*s^2*t + 296*m^4*s^3*t - 96*m^2*s^4*t + 6*s^5*t + 29*m^8*t^2 - 108*m^6*s*t^2 + 145*m^4*s^2*t^2 - 74*m^2*s^3*t^2 + 13*s^4*t^2 - 6*m^6*t^3 + 16*m^4*s*t^3 - 14*m^2*s^2*t^3 + 4*s^3*t^3 + m^4*t^4 - 2*m^2*s*t^4 + s^2*t^4))/(m^2 - s)^2)*(Y2^3) +
  (((8*I)*s*(12*m^24 - 88*m^22*s + 280*m^20*s^2 - 504*m^18*s^3 + 560*m^16*s^4 - 392*m^14*s^5 + 168*m^12*s^6 - 40*m^10*s^7 + 4*m^8*s^8 - 82*m^22*t + 490*m^20*s*t - 1250*m^18*s^2*t + 1770*m^16*s^3*t - 1510*m^14*s^4*t + 782*m^12*s^5*t - 230*m^10*s^6*t + 30*m^8*s^7*t + 204*m^20*t^2 - 908*m^18*s*t^2 + 1604*m^16*s^2*t^2 - 1432*m^14*s^3*t^2 + 732*m^12*s^4*t^2 - 332*m^10*s^5*t^2 + 220*m^8*s^6*t^2 - 112*m^6*s^7*t^2 + 24*m^4*s^8*t^2 - 231*m^18*t^3 + 761*m^16*s*t^3 - 782*m^14*s^2*t^3 + 90*m^12*s^3*t^3 + 147*m^10*s^4*t^3 + 197*m^8*s^5*t^3 - 248*m^6*s^6*t^3 + 64*m^4*s^7*t^3 + 2*m^2*s^8*t^3 + 136*m^16*t^4 - 315*m^14*s*t^4 + 107*m^12*s^2*t^4 + 254*m^10*s^3*t^4 - 128*m^8*s^4*t^4 - 151*m^6*s^5*t^4 + 97*m^4*s^6*t^4 - 42*m^14*t^5 + 53*m^12*s*t^5 + 19*m^10*s^2*t^5 - 80*m^8*s^3*t^5 + 18*m^6*s^4*t^5 + 49*m^4*s^5*t^5 - 5*m^2*s^6*t^5 + 5*m^12*t^6 - 2*m^10*s*t^6 - 4*m^8*s^2*t^6 + 10*m^6*s^3*t^6 + 6*m^4*s^4*t^6 - 2*m^2*s^5*t^6 - s^6*t^6 - m^4*s^3*t^7 - 2*m^2*s^4*t^7 - s^5*t^7))/(m^2*(m^2 - s)^2*(m^2 + s)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y2^2*Y3*Y4) +
  (((-4*I)*(4*m^18 - 16*m^16*s + 24*m^14*s^2 - 16*m^12*s^3 + 4*m^10*s^4 - 12*m^16*t + 58*m^14*s*t - 165*m^12*s^2*t + 296*m^10*s^3*t - 302*m^8*s^4*t + 158*m^6*s^5*t - 33*m^4*s^6*t + 14*m^14*t^2 - 64*m^12*s*t^2 + 149*m^10*s^2*t^2 - 198*m^8*s^3*t^2 + 135*m^6*s^4*t^2 - 36*m^4*s^5*t^2 - 13*m^12*t^3 + 44*m^10*s*t^3 - 57*m^8*s^2*t^3 + 13*m^6*s^3*t^3 + 48*m^4*s^4*t^3 - 39*m^2*s^5*t^3 + 6*m^10*t^4 - 16*m^8*s*t^4 + 14*m^6*s^2*t^4 + 8*m^4*s^3*t^4 - 8*m^2*s^4*t^4 + 6*s^5*t^4 - m^8*t^5 + 2*m^6*s*t^5 - m^4*s^2*t^5 - 4*s^4*t^5))/(m^4*(m^2 - s)^2*t))*(Y2^2*Y3) +
  (((4*I)*s*(48*m^26 - 422*m^24*s + 1626*m^22*s^2 - 3570*m^20*s^3 + 4830*m^18*s^4 - 3996*m^16*s^5 + 1764*m^14*s^6 - 132*m^12*s^7 - 180*m^10*s^8 - 30*m^8*s^9 + 98*m^6*s^10 - 42*m^4*s^11 + 6*m^2*s^12 - 336*m^24*t + 2552*m^22*s*t - 8489*m^20*s^2*t + 15829*m^18*s^3*t - 17258*m^16*s^4*t + 9720*m^14*s^5*t - 586*m^12*s^6*t - 2294*m^10*s^7*t + 516*m^8*s^8*t + 728*m^6*s^9*t - 469*m^4*s^10*t + 89*m^2*s^11*t - 2*s^12*t + 949*m^22*t^2 - 5545*m^20*s*t^2 + 14335*m^18*s^2*t^2 - 21010*m^16*s^3*t^2 + 17123*m^14*s^4*t^2 - 4123*m^12*s^5*t^2 - 5125*m^10*s^6*t^2 + 3735*m^8*s^7*t^2 + 700*m^6*s^8*t^2 - 1448*m^4*s^9*t^2 + 434*m^2*s^10*t^2 - 25*s^11*t^2 - 1513*m^20*t^3 + 6459*m^18*s*t^3 - 11207*m^16*s^2*t^3 + 10631*m^14*s^3*t^3 - 5135*m^12*s^4*t^3 - 2087*m^10*s^5*t^3 + 4885*m^8*s^6*t^3 - 1339*m^6*s^7*t^3 - 1420*m^4*s^8*t^3 + 800*m^2*s^9*t^3 - 74*s^10*t^3 + 1517*m^18*t^4 - 4560*m^16*s*t^4 + 3818*m^14*s^2*t^4 - 161*m^12*s^3*t^4 - 574*m^10*s^4*t^4 + 1051*m^8*s^5*t^4 - 1426*m^6*s^6*t^4 - 167*m^4*s^7*t^4 + 585*m^2*s^8*t^4 - 83*s^9*t^4 - 950*m^16*t^5 + 1929*m^14*s*t^5 + 233*m^12*s^2*t^5 - 1813*m^10*s^3*t^5 + 49*m^8*s^4*t^5 + 325*m^6*s^5*t^5 + 133*m^4*s^6*t^5 + 103*m^2*s^7*t^5 - 25*s^8*t^5 + 354*m^14*t^6 - 439*m^12*s*t^6 - 585*m^10*s^2*t^6 + 593*m^8*s^3*t^6 + 304*m^6*s^4*t^6 - 187*m^4*s^5*t^6 - 25*m^2*s^6*t^6 + 17*s^7*t^6 - 71*m^12*t^7 + 39*m^10*s*t^7 + 155*m^8*s^2*t^7 - 51*m^6*s^3*t^7 - 93*m^4*s^4*t^7 + 14*m^2*s^5*t^7 + 11*s^6*t^7 + 6*m^10*t^8 + m^8*s*t^8 - 12*m^6*s^2*t^8 - 2*m^4*s^3*t^8 + 6*m^2*s^4*t^8 + s^5*t^8))/((m^2 - s)^2*(m^2 + s)^3*(m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y2^2*Y4) +
  (((2*I)*(36*m^16 - 224*m^14*s + 588*m^12*s^2 - 840*m^10*s^3 + 700*m^8*s^4 - 336*m^6*s^5 + 84*m^4*s^6 - 8*m^2*s^7 - 116*m^14*t + 644*m^12*s*t - 1416*m^10*s^2*t + 1586*m^8*s^3*t - 952*m^6*s^4*t + 286*m^4*s^5*t - 32*m^2*s^6*t + 152*m^12*t^2 - 690*m^10*s*t^2 + 1214*m^8*s^2*t^2 - 1039*m^6*s^3*t^2 + 436*m^4*s^4*t^2 - 73*m^2*s^5*t^2 - 88*m^10*t^3 + 322*m^8*s*t^3 - 428*m^6*s^2*t^3 + 250*m^4*s^3*t^3 - 54*m^2*s^4*t^3 + 6*s^5*t^3 + 26*m^8*t^4 - 72*m^6*s*t^4 + 66*m^4*s^2*t^4 - 20*m^2*s^3*t^4 - 4*s^4*t^4 - 4*m^6*t^5 + 8*m^4*s*t^5 - 4*m^2*s^2*t^5))/(m^2*(m^2 - s)^2))*(Y2^2) +
  (((-16*I)*s^3)/(m^2 - s))*(Y2*Y3^4) +
  (((8*I)*s*(2*m^10 - 12*m^8*s + 27*m^6*s^2 - 26*m^4*s^3 + 9*m^2*s^4 + 4*m^6*s*t - 10*m^4*s^2*t + 8*m^2*s^3*t - 4*s^4*t + m^2*s^2*t^2))/(m^2*(m^2 - s)^2))*(Y2*Y3^3) +
  (((8*I)*s^3*t*(m^4 - 3*m^2*s + s*t))/(m^2*(m^2 - s)^2))*(Y2*Y3^2*Y4) +
  (((4*I)*(m^16 - 26*m^14*s + 117*m^12*s^2 - 228*m^10*s^3 + 227*m^8*s^4 - 114*m^6*s^5 + 23*m^4*s^6 - m^14*t + 24*m^12*s*t - 103*m^10*s^2*t + 187*m^8*s^3*t - 183*m^6*s^4*t + 103*m^4*s^5*t - 27*m^2*s^6*t - 7*m^10*s*t^2 + 32*m^8*s^2*t^2 - 48*m^6*s^3*t^2 + 30*m^4*s^4*t^2 - 6*m^2*s^5*t^2 + 6*s^6*t^2 - 4*m^6*s^2*t^3 + 4*m^4*s^3*t^3 - 4*s^5*t^3))/(m^4*(m^2 - s)^2))*(Y2*Y3^2) +
  (((4*I)*s*(4*m^28*s - 40*m^26*s^2 + 176*m^24*s^3 - 440*m^22*s^4 + 660*m^20*s^5 - 528*m^18*s^6 + 528*m^14*s^8 - 660*m^12*s^9 + 440*m^10*s^10 - 176*m^8*s^11 + 40*m^6*s^12 - 4*m^4*s^13 - 32*m^28*t + 258*m^26*s*t - 852*m^24*s^2*t + 1348*m^22*s^3*t - 524*m^20*s^4*t - 1890*m^18*s^5*t + 3960*m^16*s^6*t - 3720*m^14*s^7*t + 1800*m^12*s^8*t - 226*m^10*s^9*t - 228*m^8*s^10*t + 132*m^6*s^11*t - 28*m^4*s^12*t + 2*m^2*s^13*t + 176*m^26*t^2 - 1370*m^24*s*t^2 + 4256*m^22*s^2*t^2 - 5977*m^20*s^3*t^2 + 861*m^18*s^4*t^2 + 10176*m^16*s^5*t^2 - 16716*m^14*s^6*t^2 + 12522*m^12*s^7*t^2 - 3978*m^10*s^8*t^2 - 686*m^8*s^9*t^2 + 1028*m^6*s^10*t^2 - 329*m^4*s^11*t^2 + 37*m^2*s^12*t^2 - 295*m^24*t^3 + 2558*m^22*s*t^3 - 8372*m^20*s^2*t^3 + 11842*m^18*s^3*t^3 - 1515*m^16*s^4*t^3 - 18603*m^14*s^5*t^3 + 26771*m^12*s^6*t^3 - 15683*m^10*s^7*t^3 + 1918*m^8*s^8*t^3 + 2425*m^6*s^9*t^3 - 1227*m^4*s^10*t^3 + 181*m^2*s^11*t^3 + 219*m^22*t^4 - 2538*m^20*s*t^4 + 9299*m^18*s^2*t^4 - 13660*m^16*s^3*t^4 + 2115*m^14*s^4*t^4 + 18414*m^12*s^5*t^4 - 22979*m^10*s^6*t^4 + 9696*m^8*s^7*t^4 + 922*m^6*s^8*t^4 - 1896*m^4*s^9*t^4 + 408*m^2*s^10*t^4 - 64*m^20*t^5 + 1549*m^18*s*t^5 - 6432*m^16*s^2*t^5 + 9376*m^14*s^3*t^5 - 697*m^12*s^4*t^5 - 11926*m^10*s^5*t^5 + 11513*m^8*s^6*t^5 - 2576*m^6*s^7*t^5 - 1247*m^4*s^8*t^5 + 505*m^2*s^9*t^5 - s^10*t^5 - 13*m^18*t^6 - 612*m^16*s*t^6 + 2854*m^14*s^2*t^6 - 3838*m^12*s^3*t^6 - 599*m^10*s^4*t^6 + 5050*m^8*s^5*t^6 - 3094*m^6*s^6*t^6 - 108*m^4*s^7*t^6 + 364*m^2*s^8*t^6 - 4*s^9*t^6 + 17*m^16*t^7 + 154*m^14*s*t^7 - 800*m^12*s^2*t^7 + 915*m^10*s^3*t^7 + 540*m^8*s^4*t^7 - 1249*m^6*s^5*t^7 + 281*m^4*s^6*t^7 + 148*m^2*s^7*t^7 - 6*s^8*t^7 - 4*m^14*t^8 - 18*m^12*s*t^8 + 136*m^10*s^2*t^8 - 113*m^8*s^3*t^8 - 163*m^6*s^4*t^8 + 131*m^4*s^5*t^8 + 27*m^2*s^6*t^8 - 4*s^7*t^8 - m^10*s*t^9 - 14*m^8*s^2*t^9 + m^6*s^3*t^9 + 15*m^4*s^4*t^9 - s^6*t^9))/(m^2*(m^2 - s)^3*(m^2 + s)*(m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(Y2*Y3*Y4) +
  (((-2*I)*(16*m^18 - 124*m^16*s + 412*m^14*s^2 - 756*m^12*s^3 + 824*m^10*s^4 - 532*m^8*s^5 + 188*m^6*s^6 - 28*m^4*s^7 - 70*m^16*t + 418*m^14*s*t - 1123*m^12*s^2*t + 1670*m^10*s^3*t - 1412*m^8*s^4*t + 636*m^6*s^5*t - 119*m^4*s^6*t + 109*m^14*t^2 - 542*m^12*s*t^2 + 1113*m^10*s^2*t^2 - 1141*m^8*s^3*t^2 + 547*m^6*s^4*t^2 - 67*m^4*s^5*t^2 - 19*m^2*s^6*t^2 - 99*m^12*t^3 + 384*m^10*s*t^3 - 579*m^8*s^2*t^3 + 359*m^6*s^3*t^3 - 44*m^4*s^4*t^3 - 43*m^2*s^5*t^3 + 6*s^6*t^3 + 49*m^10*t^4 - 149*m^8*s*t^4 + 158*m^6*s^2*t^4 - 53*m^4*s^3*t^4 + 9*m^2*s^4*t^4 + 2*s^5*t^4 - 12*m^8*t^5 + 28*m^6*s*t^5 - 20*m^4*s^2*t^5 + 4*m^2*s^3*t^5 - 4*s^4*t^5 + m^6*t^6 - 2*m^4*s*t^6 + m^2*s^2*t^6))/(m^4*(m^2 - s)^2))*(Y2*Y3) +
  ((I*s*(108*m^32 - 1252*m^30*s + 6632*m^28*s^2 - 21156*m^26*s^3 + 44984*m^24*s^4 - 66356*m^22*s^5 + 67848*m^20*s^6 - 45364*m^18*s^7 + 15312*m^16*s^8 + 2772*m^14*s^9 - 5192*m^12*s^10 + 1300*m^10*s^11 + 1032*m^8*s^12 - 956*m^6*s^13 + 344*m^4*s^14 - 60*m^2*s^15 + 4*s^16 - 764*m^30*t + 7804*m^28*s*t - 36362*m^26*s^2*t + 101850*m^24*s^3*t - 189424*m^22*s^4*t + 241696*m^20*s^5*t - 206758*m^18*s^6*t + 102534*m^16*s^7*t - 5580*m^14*s^8*t - 30292*m^12*s^9*t + 18410*m^10*s^10*t - 346*m^8*s^11*t - 4872*m^6*s^12*t + 2680*m^4*s^13*t - 634*m^2*s^14*t + 58*s^15*t + 1966*m^28*t^2 - 17248*m^26*s*t^2 + 67314*m^24*s^2*t^2 - 155106*m^22*s^3*t^2 + 236500*m^20*s^4*t^2 - 251558*m^18*s^5*t^2 + 183956*m^16*s^6*t^2 - 73588*m^14*s^7*t^2 - 15274*m^12*s^8*t^2 + 42292*m^10*s^9*t^2 - 23478*m^8*s^10*t^2 + 2102*m^6*s^11*t^2 + 3464*m^4*s^12*t^2 - 1550*m^2*s^13*t^2 + 208*s^14*t^2 - 2738*m^26*t^3 + 21638*m^24*s*t^3 - 68859*m^22*s^2*t^3 + 113301*m^20*s^3*t^3 - 105979*m^18*s^4*t^3 + 73561*m^16*s^5*t^3 - 70830*m^14*s^6*t^3 + 63442*m^12*s^7*t^3 - 11832*m^10*s^8*t^3 - 32216*m^8*s^9*t^3 + 28537*m^6*s^10*t^3 - 8503*m^4*s^11*t^3 + 277*m^2*s^12*t^3 + 201*s^13*t^3 + 2394*m^24*t^4 - 18974*m^22*s*t^4 + 50216*m^20*s^2*t^4 - 43582*m^18*s^3*t^4 - 25046*m^16*s^4*t^4 + 46272*m^14*s^5*t^4 + 36964*m^12*s^6*t^4 - 84976*m^10*s^7*t^4 + 25170*m^8*s^8*t^4 + 31726*m^6*s^9*t^4 - 26524*m^4*s^10*t^4 + 6814*m^2*s^11*t^4 - 454*s^12*t^4 - 1320*m^22*t^5 + 12410*m^20*s*t^5 - 28931*m^18*s^2*t^5 + 4077*m^16*s^3*t^5 + 58596*m^14*s^4*t^5 - 46140*m^12*s^5*t^5 - 45306*m^10*s^6*t^5 + 65762*m^8*s^7*t^5 - 4196*m^6*s^8*t^5 - 25702*m^4*s^9*t^5 + 12325*m^2*s^10*t^5 - 1575*s^11*t^5 + 426*m^20*t^6 - 6128*m^18*s*t^6 + 12830*m^16*s^2*t^6 + 6316*m^14*s^3*t^6 - 36438*m^12*s^4*t^6 + 13332*m^10*s^5*t^6 + 33786*m^8*s^6*t^6 - 24524*m^6*s^7*t^6 - 7964*m^4*s^8*t^6 + 10492*m^2*s^9*t^6 - 2128*s^10*t^6 - 64*m^18*t^7 + 2272*m^16*s*t^7 - 3961*m^14*s^2*t^7 - 4683*m^12*s^3*t^7 + 12655*m^10*s^4*t^7 + 1209*m^8*s^5*t^7 - 13147*m^6*s^6*t^7 + 2823*m^4*s^7*t^7 + 4517*m^2*s^8*t^7 - 1621*s^9*t^7 - 2*m^16*t^8 - 590*m^14*s*t^8 + 768*m^12*s^2*t^8 + 1684*m^10*s^3*t^8 - 2504*m^8*s^4*t^8 - 1858*m^6*s^5*t^8 + 2436*m^4*s^6*t^8 + 732*m^2*s^7*t^8 - 730*s^8*t^8 + 2*m^14*t^9 + 88*m^12*s*t^9 - 101*m^10*s^2*t^9 - 355*m^8*s^3*t^9 + 208*m^6*s^4*t^9 + 466*m^4*s^5*t^9 - 93*m^2*s^6*t^9 - 183*s^7*t^9 - 4*m^10*s*t^10 + 12*m^8*s^2*t^10 + 40*m^6*s^3*t^10 + 8*m^4*s^4*t^10 - 36*m^2*s^5*t^10 - 20*s^6*t^10))/((m^2 - s)^3*(m^2 + s)^3*(m^2 - s - t)*t*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(Y2*Y4) +
  ((-I)*(36*m^12 - 192*m^10*s + 420*m^8*s^2 - 480*m^6*s^3 + 300*m^4*s^4 - 96*m^2*s^5 + 12*s^6 - 136*m^10*t + 610*m^8*s*t - 1072*m^6*s^2*t + 918*m^4*s^3*t - 380*m^2*s^4*t + 60*s^5*t + 243*m^8*t^2 - 888*m^6*s*t^2 + 1131*m^4*s^2*t^2 - 622*m^2*s^3*t^2 + 124*s^4*t^2 - 251*m^6*t^3 + 658*m^4*s*t^3 - 539*m^2*s^2*t^3 + 142*s^3*t^3 + 145*m^4*t^4 - 247*m^2*s*t^4 + 99*s^2*t^4 - 46*m^2*t^5 + 40*s*t^5 + 7*t^6))*(Y2) +
  (((8*I)*s^3*(m^2 - s - t))/(m^2 - s))*(Y3^4) +
  (((-4*I)*s*(2*m^12 - 13*m^10*s + 32*m^8*s^2 - 38*m^6*s^3 + 22*m^4*s^4 - 5*m^2*s^5 - 2*m^10*t + 16*m^8*s*t - 39*m^6*s^2*t + 42*m^4*s^3*t - 21*m^2*s^4*t + 4*s^5*t - 4*m^6*s*t^2 + 11*m^4*s^2*t^2 - 9*m^2*s^3*t^2 + 4*s^4*t^2 - m^2*s^2*t^3))/(m^2*(m^2 - s)^2))*(Y3^3) +
  (((-4*I)*s*(2*m^18*s - 14*m^16*s^2 + 42*m^14*s^3 - 70*m^12*s^4 + 70*m^10*s^5 - 42*m^8*s^6 + 14*m^6*s^7 - 2*m^4*s^8 - 24*m^18*t + 150*m^16*s*t - 391*m^14*s^2*t + 545*m^12*s^3*t - 430*m^10*s^4*t + 184*m^8*s^5*t - 35*m^6*s^6*t + m^4*s^7*t + 83*m^16*t^2 - 509*m^14*s*t^2 + 1256*m^12*s^2*t^2 - 1592*m^10*s^3*t^2 + 1085*m^8*s^4*t^2 - 371*m^6*s^5*t^2 + 48*m^4*s^6*t^2 - 120*m^14*t^3 + 733*m^12*s*t^3 - 1649*m^10*s^2*t^3 + 1727*m^8*s^3*t^3 - 835*m^6*s^4*t^3 + 140*m^4*s^5*t^3 + 4*m^2*s^6*t^3 + 98*m^12*t^4 - 602*m^10*s*t^4 + 1172*m^8*s^2*t^4 - 885*m^6*s^3*t^4 + 203*m^4*s^4*t^4 + 15*m^2*s^5*t^4 - s^6*t^4 - 45*m^10*t^5 + 299*m^8*s*t^5 - 455*m^6*s^2*t^5 + 177*m^4*s^3*t^5 + 14*m^2*s^4*t^5 - 2*s^5*t^5 + 7*m^8*t^6 - 89*m^6*s*t^6 + 77*m^4*s^2*t^6 + 4*m^2*s^3*t^6 - s^4*t^6 + m^6*t^7 + 14*m^4*s*t^7 + m^2*s^2*t^7))/(m^2*(m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(Y3^2*Y4) +
  (((2*I)*(12*m^18 - 60*m^16*s + 120*m^14*s^2 - 120*m^12*s^3 + 60*m^10*s^4 - 12*m^8*s^5 - 47*m^16*t + 217*m^14*s*t - 390*m^12*s^2*t + 312*m^10*s^3*t - 42*m^8*s^4*t - 114*m^6*s^5*t + 83*m^4*s^6*t - 19*m^2*s^7*t + 86*m^14*t^2 - 369*m^12*s*t^2 + 621*m^10*s^2*t^2 - 494*m^8*s^3*t^2 + 148*m^6*s^4*t^2 + 37*m^4*s^5*t^2 - 35*m^2*s^6*t^2 + 6*s^7*t^2 - 83*m^12*t^3 + 312*m^10*s*t^3 - 442*m^8*s^2*t^3 + 289*m^6*s^3*t^3 - 81*m^4*s^4*t^3 + 11*m^2*s^5*t^3 + 2*s^6*t^3 + 43*m^10*t^4 - 134*m^8*s*t^4 + 146*m^6*s^2*t^4 - 66*m^4*s^3*t^4 + 11*m^2*s^4*t^4 - 4*s^5*t^4 - 11*m^8*t^5 + 27*m^6*s*t^5 - 21*m^4*s^2*t^5 + 5*m^2*s^3*t^5 + m^6*t^6 - 2*m^4*s*t^6 + m^2*s^2*t^6))/(m^4*(m^2 - s)^2))*(Y3^2) +
  ((I*s*(52*m^34 - 704*m^32*s + 4404*m^30*s^2 - 16844*m^28*s^3 + 43892*m^26*s^4 - 82108*m^24*s^5 + 112996*m^22*s^6 - 114972*m^20*s^7 + 85228*m^18*s^8 - 44044*m^16*s^9 + 14300*m^14*s^10 - 2340*m^12*s^11 + 572*m^10*s^12 - 884*m^8*s^13 + 652*m^6*s^14 - 244*m^4*s^15 + 48*m^2*s^16 - 4*s^17 - 248*m^32*t + 3264*m^30*s*t - 19830*m^28*s^2*t + 73356*m^26*s^3*t - 183362*m^24*s^4*t + 324408*m^22*s^5*t - 412390*m^20*s^6*t + 372020*m^18*s^7*t - 225522*m^16*s^8*t + 77264*m^14*s^9*t - 3762*m^12*s^10*t - 4812*m^10*s^11*t - 3990*m^8*s^12*t + 5816*m^6*s^13*t - 2802*m^4*s^14*t + 652*m^2*s^15*t - 62*s^16*t + 298*m^30*t^2 - 3890*m^28*s*t^2 + 23644*m^26*s^2*t^2 - 88078*m^24*s^3*t^2 + 221798*m^22*s^4*t^2 - 391706*m^20*s^5*t^2 + 485376*m^18*s^6*t^2 - 405462*m^16*s^7*t^2 + 199062*m^14*s^8*t^2 - 23350*m^12*s^9*t^2 - 31636*m^10*s^10*t^2 + 11414*m^8*s^11*t^2 + 8218*m^6*s^12*t^2 - 7934*m^4*s^13*t^2 + 2552*m^2*s^14*t^2 - 306*s^15*t^2 - 196*m^28*t^3 + 2386*m^26*s*t^3 - 12931*m^24*s^2*t^3 + 44404*m^22*s^3*t^3 - 111018*m^20*s^4*t^3 + 206842*m^18*s^5*t^3 - 274153*m^16*s^6*t^3 + 234600*m^14*s^7*t^3 - 99056*m^12*s^8*t^3 - 16938*m^10*s^9*t^3 + 39659*m^8*s^10*t^3 - 12028*m^6*s^11*t^3 - 4514*m^4*s^12*t^3 + 3582*m^2*s^13*t^3 - 639*s^14*t^3 + 482*m^26*t^4 - 3934*m^24*s*t^4 + 11826*m^22*s^2*t^4 - 14906*m^20*s^3*t^4 + 7600*m^18*s^4*t^4 - 21104*m^16*s^5*t^4 + 76932*m^14*s^6*t^4 - 110884*m^12*s^7*t^4 + 61730*m^10*s^8*t^4 + 12050*m^8*s^9*t^4 - 31958*m^6*s^10*t^4 + 13662*m^4*s^11*t^4 - 1172*m^2*s^12*t^4 - 324*s^13*t^4 - 884*m^24*t^5 + 6596*m^22*s*t^5 - 16489*m^20*s^2*t^5 + 7572*m^18*s^3*t^5 + 34293*m^16*s^4*t^5 - 50992*m^14*s^5*t^5 - 11714*m^12*s^6*t^5 + 75760*m^10*s^7*t^5 - 49842*m^8*s^8*t^5 - 10996*m^6*s^9*t^5 + 25755*m^4*s^10*t^5 - 10276*m^2*s^11*t^5 + 1217*s^12*t^5 + 862*m^22*t^6 - 6310*m^20*s*t^6 + 14514*m^18*s^2*t^6 - 2264*m^16*s^3*t^6 - 37268*m^14*s^4*t^6 + 44080*m^12*s^5*t^6 + 14516*m^10*s^6*t^6 - 55060*m^8*s^7*t^6 + 22902*m^6*s^8*t^6 + 15478*m^4*s^9*t^6 - 14502*m^2*s^10*t^6 + 3052*s^11*t^6 - 512*m^20*t^7 + 3748*m^18*s*t^7 - 7907*m^16*s^2*t^7 - 1736*m^14*s^3*t^7 + 23404*m^12*s^4*t^7 - 17868*m^10*s^5*t^7 - 17462*m^8*s^6*t^7 + 25984*m^6*s^7*t^7 - 1068*m^4*s^8*t^7 - 10128*m^2*s^9*t^7 + 3545*s^10*t^7 + 188*m^18*t^8 - 1436*m^16*s*t^8 + 2840*m^14*s^2*t^8 + 1976*m^12*s^3*t^8 - 9420*m^10*s^4*t^8 + 3060*m^8*s^5*t^8 + 9792*m^6*s^6*t^8 - 6080*m^4*s^7*t^8 - 3400*m^2*s^8*t^8 + 2480*s^9*t^8 - 36*m^16*t^9 + 352*m^14*s*t^9 - 681*m^12*s^2*t^9 - 808*m^10*s^3*t^9 + 2443*m^8*s^4*t^9 + 408*m^6*s^5*t^9 - 2899*m^4*s^6*t^9 - 48*m^2*s^7*t^9 + 1077*s^8*t^9 + 2*m^14*t^10 - 50*m^12*s*t^10 + 102*m^10*s^2*t^10 + 146*m^8*s^3*t^10 - 434*m^6*s^4*t^10 - 366*m^4*s^5*t^10 + 330*m^2*s^6*t^10 + 270*s^7*t^10 + 2*m^10*s*t^11 - 10*m^8*s^2*t^11 - 12*m^6*s^3*t^11 + 44*m^4*s^4*t^11 + 74*m^2*s^5*t^11 + 30*s^6*t^11))/((m^2 - s)^3*(m^2 + s)^3*(m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(Y3*Y4) +
  ((I*(12*m^14 - 80*m^12*s + 216*m^10*s^2 - 304*m^8*s^3 + 236*m^6*s^4 - 96*m^4*s^5 + 16*m^2*s^6 - 76*m^12*t + 414*m^10*s*t - 876*m^8*s^2*t + 908*m^6*s^3*t - 464*m^4*s^4*t + 94*m^2*s^5*t + 190*m^10*t^2 - 783*m^8*s*t^2 + 1227*m^6*s^2*t^2 - 850*m^4*s^3*t^2 + 224*m^2*s^4*t^2 - 2*s^5*t^2 - 244*m^8*t^3 + 745*m^6*s*t^3 - 775*m^4*s^2*t^3 + 283*m^2*s^3*t^3 - 8*s^4*t^3 + 182*m^6*t^4 - 370*m^4*s*t^4 + 206*m^2*s^2*t^4 - 13*s^3*t^4 - 77*m^4*t^5 + 85*m^2*s*t^5 - 11*s^2*t^5 + 16*m^2*t^6 - 5*s*t^6 - t^7))/m^2)*(Y3) +
  (((-1/2*I)*s*(12*m^30 - 148*m^28*s + 840*m^26*s^2 - 2904*m^24*s^3 + 6820*m^22*s^4 - 11484*m^20*s^5 + 14256*m^18*s^6 - 13200*m^16*s^7 + 9108*m^14*s^8 - 4620*m^12*s^9 + 1672*m^10*s^10 - 408*m^8*s^11 + 60*m^6*s^12 - 4*m^4*s^13 - 76*m^28*t + 896*m^26*s*t - 4840*m^24*s^2*t + 15828*m^22*s^3*t - 34856*m^20*s^4*t + 54332*m^18*s^5*t - 61212*m^16*s^6*t + 49800*m^14*s^7*t - 28476*m^12*s^8*t + 10552*m^10*s^9*t - 1856*m^8*s^10*t - 284*m^6*s^11*t + 240*m^4*s^12*t - 52*m^2*s^13*t + 4*s^14*t + 290*m^26*t^2 - 2942*m^24*s*t^2 + 13534*m^22*s^2*t^2 - 37266*m^20*s^3*t^2 + 68272*m^18*s^4*t^2 - 87544*m^16*s^5*t^2 + 80684*m^14*s^6*t^2 - 54484*m^12*s^7*t^2 + 27890*m^10*s^8*t^2 - 11742*m^8*s^9*t^2 + 4534*m^6*s^10*t^2 - 1562*m^4*s^11*t^2 + 380*m^2*s^12*t^2 - 44*s^13*t^2 - 1028*m^24*t^3 + 8150*m^22*s*t^3 - 27987*m^20*s^2*t^3 + 53752*m^18*s^3*t^3 - 61867*m^16*s^4*t^3 + 42768*m^14*s^5*t^3 - 20442*m^12*s^6*t^3 + 17924*m^10*s^7*t^3 - 25302*m^8*s^8*t^3 + 23162*m^6*s^9*t^3 - 12195*m^4*s^10*t^3 + 3492*m^2*s^11*t^3 - 427*s^12*t^3 + 2186*m^22*t^4 - 15062*m^20*s*t^4 + 41072*m^18*s^2*t^4 - 50862*m^16*s^3*t^4 + 11950*m^14*s^4*t^4 + 41362*m^12*s^5*t^4 - 40718*m^10*s^6*t^4 - 8214*m^8*s^7*t^4 + 39520*m^6*s^8*t^4 - 30372*m^4*s^9*t^4 + 10630*m^2*s^10*t^4 - 1492*s^11*t^4 - 2738*m^20*t^5 + 17462*m^18*s*t^5 - 40107*m^16*s^2*t^5 + 29452*m^14*s^3*t^5 + 32304*m^12*s^4*t^5 - 73668*m^10*s^5*t^5 + 35522*m^8*s^6*t^5 + 25436*m^6*s^7*t^5 - 38238*m^4*s^8*t^5 + 17510*m^2*s^9*t^5 - 2935*s^10*t^5 + 2118*m^18*t^6 - 13064*m^16*s*t^6 + 25790*m^14*s^2*t^6 - 7416*m^12*s^3*t^6 - 38618*m^10*s^4*t^6 + 47376*m^8*s^5*t^6 - 4526*m^6*s^6*t^6 - 25432*m^4*s^7*t^6 + 17444*m^2*s^8*t^6 - 3672*s^9*t^6 - 1010*m^16*t^7 + 6458*m^14*s*t^7 - 10953*m^12*s^2*t^7 - 2188*m^10*s^3*t^7 + 21813*m^8*s^4*t^7 - 14774*m^6*s^5*t^7 - 6935*m^4*s^6*t^7 + 10632*m^2*s^7*t^7 - 3043*s^8*t^7 + 278*m^14*t^8 - 2116*m^12*s*t^8 + 3070*m^10*s^2*t^8 + 2490*m^8*s^3*t^8 - 7064*m^6*s^4*t^8 + 1262*m^4*s^5*t^8 + 3684*m^2*s^6*t^8 - 1668*s^7*t^8 - 38*m^12*t^9 + 438*m^10*s*t^9 - 579*m^8*s^2*t^9 - 938*m^6*s^3*t^9 + 1222*m^4*s^4*t^9 + 524*m^2*s^5*t^9 - 581*s^6*t^9 + 2*m^10*t^10 - 48*m^8*s*t^10 + 80*m^6*s^2*t^10 + 196*m^4*s^3*t^10 - 50*m^2*s^4*t^10 - 116*s^5*t^10 + 2*m^6*s*t^11 - 6*m^4*s^2*t^11 - 18*m^2*s^3*t^11 - 10*s^4*t^11))/((m^2 - s)^3*(m^2 + s)^2*t*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(Y4) +
  (I*(m^2 - s - t)*(8*m^12 - 44*m^10*s + 100*m^8*s^2 - 120*m^6*s^3 + 80*m^4*s^4 - 28*m^2*s^5 + 4*s^6 - 28*m^10*t + 134*m^8*s*t - 254*m^6*s^2*t + 238*m^4*s^3*t - 110*m^2*s^4*t + 20*s^5*t + 54*m^8*t^2 - 200*m^6*s*t^2 + 281*m^4*s^2*t^2 - 177*m^2*s^3*t^2 + 42*s^4*t^2 - 62*m^6*t^3 + 170*m^4*s*t^3 - 157*m^2*s^2*t^3 + 50*s^3*t^3 + 43*m^4*t^4 - 79*m^2*s*t^4 + 37*s^2*t^4 - 17*m^2*t^5 + 16*s*t^5 + 3*t^6))*(1);

(* N64; extra denominators: D *)
N64 =
  (((16*I)*(m^2 - s)*s*(2*m^2 - 2*s - t)*(m^2 - s - t)*(2*m^4 - 4*m^2*t + t^2))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*X3^2*X4) +
  (((-16*I)*(m^2 - s)*s*(2*m^2 - 2*s - t)*(m^2 - s - t)*(2*m^4 - 4*m^2*t + t^2))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*X3^2*Y4) +
  (((8*I)*(m^2 - s)*s*(m^2 - s - t)*(2*m^8 - 4*m^6*s + 2*m^4*s^2 - 22*m^6*t + 30*m^4*s*t - 12*m^2*s^2*t + 29*m^4*t^2 - 30*m^2*s*t^2 + 5*s^2*t^2 - 13*m^2*t^3 + 7*s*t^3 + 2*t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*X3*X4) +
  (((-8*I)*(m^2 - s)*s*(m^2 - s - t)*(2*m^8 - 4*m^6*s + 2*m^4*s^2 - 22*m^6*t + 30*m^4*s*t - 12*m^2*s^2*t + 29*m^4*t^2 - 30*m^2*s*t^2 + 5*s^2*t^2 - 13*m^2*t^3 + 7*s*t^3 + 2*t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*X3*Y4) +
  (((4*I)*m^8*(2*m^2 - 2*s - t)*t)/(s*(2*m^2 - s - t)))*(X1^2*X3) +
  (((-4*I)*(m^2 - s)*s*(m^2 - s - t)^2*(2*m^8 - 4*m^6*s + 2*m^4*s^2 + 8*m^6*t - 8*m^4*s*t + 4*m^2*s^2*t - 13*m^4*t^2 + 14*m^2*s*t^2 - 3*s^2*t^2 + 6*m^2*t^3 - 4*s*t^3 - t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*X4) +
  (((4*I)*(m^2 - s)*s*(m^2 - s - t)^2*(2*m^8 - 4*m^6*s + 2*m^4*s^2 + 8*m^6*t - 8*m^4*s*t + 4*m^2*s^2*t - 13*m^4*t^2 + 14*m^2*s*t^2 - 3*s^2*t^2 + 6*m^2*t^3 - 4*s*t^3 - t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1^2*Y4) +
  (((2*I)*m^8*(2*m^2 - 2*s - t)*(m^2 - s - t)*t)/(s*(2*m^2 - s - t)))*(X1^2) +
  (((16*I)*(m^2 - s)*s*(2*m^2 - 2*s - t)*(m^2 - s - t)*(2*m^4 - 4*m^2*t + t^2))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X2*X3^2*X4) +
  (((-16*I)*(m^2 - s)*s*(2*m^2 - 2*s - t)*(m^2 - s - t)*(2*m^4 - 4*m^2*t + t^2))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X2*X3^2*Y4) +
  (((8*I)*(m^2 - s)*s*(m^2 - s - t)*(2*m^8 - 4*m^6*s + 2*m^4*s^2 - 22*m^6*t + 30*m^4*s*t - 12*m^2*s^2*t + 29*m^4*t^2 - 30*m^2*s*t^2 + 5*s^2*t^2 - 13*m^2*t^3 + 7*s*t^3 + 2*t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X2*X3*X4) +
  (((-8*I)*(m^2 - s)*s*(m^2 - s - t)*(2*m^8 - 4*m^6*s + 2*m^4*s^2 - 22*m^6*t + 30*m^4*s*t - 12*m^2*s^2*t + 29*m^4*t^2 - 30*m^2*s*t^2 + 5*s^2*t^2 - 13*m^2*t^3 + 7*s*t^3 + 2*t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X2*X3*Y4) +
  (((-4*I)*m^8*(2*m^4 - 4*m^2*s + 2*s^2 - 3*m^2*t + 4*s*t + t^2))/(s*(2*m^2 - s - t)))*(X1*X2*X3) +
  (((-4*I)*(m^2 - s)*s*(m^2 - s - t)^2*(2*m^8 - 4*m^6*s + 2*m^4*s^2 + 8*m^6*t - 8*m^4*s*t + 4*m^2*s^2*t - 13*m^4*t^2 + 14*m^2*s*t^2 - 3*s^2*t^2 + 6*m^2*t^3 - 4*s*t^3 - t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X2*X4) +
  (((4*I)*(m^2 - s)*s*(m^2 - s - t)^2*(2*m^8 - 4*m^6*s + 2*m^4*s^2 + 8*m^6*t - 8*m^4*s*t + 4*m^2*s^2*t - 13*m^4*t^2 + 14*m^2*s*t^2 - 3*s^2*t^2 + 6*m^2*t^3 - 4*s*t^3 - t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X2*Y4) +
  (((-2*I)*m^8*(m^2 - s - t)*(2*m^4 - 4*m^2*s + 2*s^2 - 3*m^2*t + 4*s*t + t^2))/(s*(2*m^2 - s - t)))*(X1*X2) +
  ((32*I)*(m^2 - s - t)*t)*(X1*X3^4) +
  (((16*I)*s*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 14*m^8*t + 44*m^6*s*t - 38*m^4*s^2*t + 8*m^2*s^3*t + 18*m^6*t^2 - 50*m^4*s*t^2 + 28*m^2*s^2*t^2 - 15*m^4*t^3 + 24*m^2*s*t^3 - 3*s^2*t^3 + 7*m^2*t^4 - 3*s*t^4 - t^5))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3^3*X4) +
  (((-16*I)*s*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 14*m^8*t + 44*m^6*s*t - 38*m^4*s^2*t + 8*m^2*s^3*t + 18*m^6*t^2 - 50*m^4*s*t^2 + 28*m^2*s^2*t^2 - 15*m^4*t^3 + 24*m^2*s*t^3 - 3*s^2*t^3 + 7*m^2*t^4 - 3*s*t^4 - t^5))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3^3*Y4) +
  ((16*I)*(6*m^2 - 6*s - 5*t)*(m^2 - s - t)*t)*(X1*X3^3) +
  (((-32*I)*(m^2 - s)*s*(2*m^2 - 2*s - t)*(m^2 - s - t)*(2*m^4 - 4*m^2*t + t^2))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3^2*X4*Y1) +
  (((-16*I)*(m^2 - s)*s*(2*m^2 - 2*s - t)*(m^2 - s - t)*(2*m^4 - 4*m^2*t + t^2))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3^2*X4*Y2) +
  (((8*I)*s*(6*m^12 - 24*m^10*s + 36*m^8*s^2 - 24*m^6*s^3 + 6*m^4*s^4 - 42*m^10*t + 154*m^8*s*t - 202*m^6*s^2*t + 110*m^4*s^3*t - 20*m^2*s^4*t + 69*m^8*t^2 - 260*m^6*s*t^2 + 266*m^4*s^2*t^2 - 80*m^2*s^3*t^2 - 3*s^4*t^2 - 63*m^6*t^3 + 203*m^4*s*t^3 - 131*m^2*s^2*t^3 + 3*s^3*t^3 + 48*m^4*t^4 - 84*m^2*s*t^4 + 14*s^2*t^4 - 21*m^2*t^5 + 11*s*t^5 + 3*t^6))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3^2*X4) +
  (((32*I)*(m^2 - s)*s*(2*m^2 - 2*s - t)*(m^2 - s - t)*(2*m^4 - 4*m^2*t + t^2))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3^2*Y1*Y4) +
  (((16*I)*(m^2 - s)*s*(2*m^2 - 2*s - t)*(m^2 - s - t)*(2*m^4 - 4*m^2*t + t^2))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3^2*Y2*Y4) +
  (((-8*I)*s*(6*m^12 - 24*m^10*s + 36*m^8*s^2 - 24*m^6*s^3 + 6*m^4*s^4 - 42*m^10*t + 154*m^8*s*t - 202*m^6*s^2*t + 110*m^4*s^3*t - 20*m^2*s^4*t + 69*m^8*t^2 - 260*m^6*s*t^2 + 266*m^4*s^2*t^2 - 80*m^2*s^3*t^2 - 3*s^4*t^2 - 63*m^6*t^3 + 203*m^4*s*t^3 - 131*m^2*s^2*t^3 + 3*s^3*t^3 + 48*m^4*t^4 - 84*m^2*s*t^4 + 14*s^2*t^4 - 21*m^2*t^5 + 11*s*t^5 + 3*t^6))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3^2*Y4) +
  ((-8*I)*(6*m^8 - 8*m^6*s + 2*m^4*s^2 - 17*m^6*t + 39*m^4*s*t - 39*m^2*s^2*t + 13*s^3*t + 33*m^4*t^2 - 68*m^2*s*t^2 + 35*s^2*t^2 - 29*m^2*t^3 + 31*s*t^3 + 9*t^4))*(X1*X3^2) +
  (((-16*I)*(m^2 - s)*s*(m^2 - s - t)*(2*m^8 - 4*m^6*s + 2*m^4*s^2 - 22*m^6*t + 30*m^4*s*t - 12*m^2*s^2*t + 29*m^4*t^2 - 30*m^2*s*t^2 + 5*s^2*t^2 - 13*m^2*t^3 + 7*s*t^3 + 2*t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3*X4*Y1) +
  (((-8*I)*(m^2 - s)*s*(m^2 - s - t)*(2*m^8 - 4*m^6*s + 2*m^4*s^2 - 22*m^6*t + 30*m^4*s*t - 12*m^2*s^2*t + 29*m^4*t^2 - 30*m^2*s*t^2 + 5*s^2*t^2 - 13*m^2*t^3 + 7*s*t^3 + 2*t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3*X4*Y2) +
  (((-4*I)*s*(2*m^16 - 20*m^14*s + 82*m^12*s^2 - 184*m^10*s^3 + 250*m^8*s^4 - 212*m^6*s^5 + 110*m^4*s^6 - 32*m^2*s^7 + 4*s^8 + 34*m^14*t - 156*m^12*s*t + 258*m^10*s^2*t - 134*m^8*s^3*t - 114*m^6*s^4*t + 192*m^4*s^5*t - 98*m^2*s^6*t + 18*s^7*t - 139*m^12*t^2 + 650*m^10*s*t^2 - 1146*m^8*s^2*t^2 + 902*m^6*s^3*t^2 - 233*m^4*s^4*t^2 - 72*m^2*s^5*t^2 + 38*s^6*t^2 + 206*m^10*t^3 - 945*m^8*s*t^3 + 1463*m^6*s^2*t^3 - 902*m^4*s^3*t^3 + 135*m^2*s^4*t^3 + 43*s^5*t^3 - 173*m^8*t^4 + 762*m^6*s*t^4 - 918*m^4*s^2*t^4 + 335*m^2*s^3*t^4 + 14*s^4*t^4 + 123*m^6*t^5 - 403*m^4*s*t^5 + 299*m^2*s^2*t^5 - 25*s^3*t^5 - 72*m^4*t^6 + 129*m^2*s*t^6 - 33*s^2*t^6 + 24*m^2*t^7 - 16*s*t^7 - 3*t^8))/((m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3*X4) +
  (((16*I)*(m^2 - s)*s*(m^2 - s - t)*(2*m^8 - 4*m^6*s + 2*m^4*s^2 - 22*m^6*t + 30*m^4*s*t - 12*m^2*s^2*t + 29*m^4*t^2 - 30*m^2*s*t^2 + 5*s^2*t^2 - 13*m^2*t^3 + 7*s*t^3 + 2*t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3*Y1*Y4) +
  (((-8*I)*m^8*(2*m^2 - 2*s - t)*t)/(s*(2*m^2 - s - t)))*(X1*X3*Y1) +
  (((8*I)*(m^2 - s)*s*(m^2 - s - t)*(2*m^8 - 4*m^6*s + 2*m^4*s^2 - 22*m^6*t + 30*m^4*s*t - 12*m^2*s^2*t + 29*m^4*t^2 - 30*m^2*s*t^2 + 5*s^2*t^2 - 13*m^2*t^3 + 7*s*t^3 + 2*t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3*Y2*Y4) +
  (((4*I)*m^8*(2*m^4 - 4*m^2*s + 2*s^2 - 3*m^2*t + 4*s*t + t^2))/(s*(2*m^2 - s - t)))*(X1*X3*Y2) +
  (((4*I)*s*(2*m^16 - 20*m^14*s + 82*m^12*s^2 - 184*m^10*s^3 + 250*m^8*s^4 - 212*m^6*s^5 + 110*m^4*s^6 - 32*m^2*s^7 + 4*s^8 + 38*m^14*t - 184*m^12*s*t + 342*m^10*s^2*t - 274*m^8*s^3*t + 26*m^6*s^4*t + 108*m^4*s^5*t - 70*m^2*s^6*t + 14*s^7*t - 97*m^12*t^2 + 490*m^10*s*t^2 - 928*m^8*s^2*t^2 + 802*m^6*s^3*t^2 - 271*m^4*s^4*t^2 - 20*m^2*s^5*t^2 + 24*s^6*t^2 + 98*m^10*t^3 - 511*m^8*s*t^3 + 871*m^6*s^2*t^3 - 596*m^4*s^3*t^3 + 119*m^2*s^4*t^3 + 19*s^5*t^3 - 72*m^8*t^4 + 326*m^6*s*t^4 - 432*m^4*s^2*t^4 + 185*m^2*s^3*t^4 - 5*s^4*t^4 + 51*m^6*t^5 - 146*m^4*s*t^5 + 115*m^2*s^2*t^5 - 20*s^3*t^5 - 21*m^4*t^6 + 34*m^2*s*t^6 - 13*s^2*t^6 + 3*m^2*t^7 - 3*s*t^7))/((m^2 - s)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X3*Y4) +
  (((-2*I)*(32*m^12*s - 96*m^10*s^2 + 104*m^8*s^3 - 48*m^6*s^4 + 8*m^4*s^5 - 104*m^10*s*t + 340*m^8*s^2*t - 464*m^6*s^3*t + 352*m^4*s^4*t - 144*m^2*s^5*t + 24*s^6*t - 2*m^10*t^2 + 226*m^8*s*t^2 - 702*m^6*s^2*t^2 + 894*m^4*s^3*t^2 - 518*m^2*s^4*t^2 + 110*s^5*t^2 + m^8*t^3 - 286*m^6*s*t^3 + 764*m^4*s^2*t^3 - 690*m^2*s^3*t^3 + 200*s^4*t^3 + 214*m^4*s*t^4 - 402*m^2*s^2*t^4 + 180*s^3*t^4 - 86*m^2*s*t^5 + 80*s^2*t^5 + 14*s*t^6))/(s*(2*m^2 - s - t)))*(X1*X3) +
  (((8*I)*(m^2 - s)*s*(m^2 - s - t)^2*(2*m^8 - 4*m^6*s + 2*m^4*s^2 + 8*m^6*t - 8*m^4*s*t + 4*m^2*s^2*t - 13*m^4*t^2 + 14*m^2*s*t^2 - 3*s^2*t^2 + 6*m^2*t^3 - 4*s*t^3 - t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X4*Y1) +
  (((4*I)*(m^2 - s)*s*(m^2 - s - t)^2*(2*m^8 - 4*m^6*s + 2*m^4*s^2 + 8*m^6*t - 8*m^4*s*t + 4*m^2*s^2*t - 13*m^4*t^2 + 14*m^2*s*t^2 - 3*s^2*t^2 + 6*m^2*t^3 - 4*s*t^3 - t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X4*Y2) +
  (((-2*I)*s*(4*m^16 - 32*m^14*s + 112*m^12*s^2 - 224*m^10*s^3 + 280*m^8*s^4 - 224*m^6*s^5 + 112*m^4*s^6 - 32*m^2*s^7 + 4*s^8 + 20*m^12*s*t - 118*m^10*s^2*t + 290*m^8*s^3*t - 380*m^6*s^4*t + 280*m^4*s^5*t - 110*m^2*s^6*t + 18*s^7*t - 40*m^12*t^2 + 160*m^10*s*t^2 - 211*m^8*s^2*t^2 + 38*m^6*s^3*t^2 + 152*m^4*s^4*t^2 - 134*m^2*s^5*t^2 + 35*s^6*t^2 + 69*m^10*t^3 - 289*m^8*s*t^3 + 401*m^6*s^2*t^3 - 184*m^4*s^3*t^3 - 34*m^2*s^4*t^3 + 37*s^5*t^3 - 46*m^8*t^4 + 218*m^6*s*t^4 - 254*m^4*s^2*t^4 + 75*m^2*s^3*t^4 + 19*s^4*t^4 + 27*m^6*t^5 - 104*m^4*s*t^5 + 81*m^2*s^2*t^5 - 2*s^3*t^5 - 18*m^4*t^6 + 35*m^2*s*t^6 - 9*s^2*t^6 + 7*m^2*t^7 - 5*s*t^7 - t^8))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*X4) +
  (((-8*I)*(m^2 - s)*s*(m^2 - s - t)^2*(2*m^8 - 4*m^6*s + 2*m^4*s^2 + 8*m^6*t - 8*m^4*s*t + 4*m^2*s^2*t - 13*m^4*t^2 + 14*m^2*s*t^2 - 3*s^2*t^2 + 6*m^2*t^3 - 4*s*t^3 - t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*Y1*Y4) +
  (((-4*I)*m^8*(2*m^2 - 2*s - t)*(m^2 - s - t)*t)/(s*(2*m^2 - s - t)))*(X1*Y1) +
  (((-4*I)*(m^2 - s)*s*(m^2 - s - t)^2*(2*m^8 - 4*m^6*s + 2*m^4*s^2 + 8*m^6*t - 8*m^4*s*t + 4*m^2*s^2*t - 13*m^4*t^2 + 14*m^2*s*t^2 - 3*s^2*t^2 + 6*m^2*t^3 - 4*s*t^3 - t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*Y2*Y4) +
  (((2*I)*m^8*(m^2 - s - t)*(2*m^4 - 4*m^2*s + 2*s^2 - 3*m^2*t + 4*s*t + t^2))/(s*(2*m^2 - s - t)))*(X1*Y2) +
  (((2*I)*s*(m^2 - s - t)*(4*m^16 - 32*m^14*s + 112*m^12*s^2 - 224*m^10*s^3 + 280*m^8*s^4 - 224*m^6*s^5 + 112*m^4*s^6 - 32*m^2*s^7 + 4*s^8 + 6*m^14*t - 18*m^12*s*t - 14*m^10*s^2*t + 130*m^8*s^3*t - 230*m^6*s^4*t + 194*m^4*s^5*t - 82*m^2*s^6*t + 14*s^7*t - 30*m^12*t^2 + 134*m^10*s*t^2 - 215*m^8*s^2*t^2 + 120*m^6*s^3*t^2 + 40*m^4*s^4*t^2 - 70*m^2*s^5*t^2 + 21*s^6*t^2 + 28*m^10*t^3 - 144*m^8*s*t^3 + 233*m^6*s^2*t^3 - 136*m^4*s^3*t^3 + 3*m^2*s^4*t^3 + 16*s^5*t^3 - 15*m^8*t^4 + 79*m^6*s*t^4 - 109*m^4*s^2*t^4 + 44*m^2*s^3*t^4 + 3*s^4*t^4 + 12*m^6*t^5 - 37*m^4*s*t^5 + 30*m^2*s^2*t^5 - 5*s^3*t^5 - 6*m^4*t^6 + 10*m^2*s*t^6 - 4*s^2*t^6 + m^2*t^7 - s*t^7))/((m^2 - s)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X1*Y4) +
  (((-I)*(8*m^14*s - 36*m^12*s^2 + 64*m^10*s^3 - 56*m^8*s^4 + 24*m^6*s^5 - 4*m^4*s^6 - 36*m^12*s*t + 160*m^10*s^2*t - 296*m^8*s^3*t + 296*m^6*s^4*t - 172*m^4*s^5*t + 56*m^2*s^6*t - 8*s^7*t + 98*m^10*s*t^2 - 394*m^8*s^2*t^2 + 664*m^6*s^3*t^2 - 576*m^4*s^4*t^2 + 252*m^2*s^5*t^2 - 44*s^6*t^2 + 2*m^10*t^3 - 155*m^8*s*t^3 + 536*m^6*s^2*t^3 - 736*m^4*s^3*t^3 + 448*m^2*s^4*t^3 - 100*s^5*t^3 - m^8*t^4 + 144*m^6*s*t^4 - 412*m^4*s^2*t^4 + 392*m^2*s^3*t^4 - 120*s^4*t^4 - 84*m^4*s*t^5 + 168*m^2*s^2*t^5 - 80*s^3*t^5 + 28*m^2*s*t^6 - 28*s^2*t^6 - 4*s*t^7))/(s*(2*m^2 - s - t)))*(X1) +
  (((4*I)*m^8*(m^2 - s - t))/(2*m^2 - s - t))*(X2^2*X3) +
  (((2*I)*m^8*(m^2 - s - t)^2)/(2*m^2 - s - t))*(X2^2) +
  ((-16*I)*(m^2 - s - t)^2)*(X2*X3^4) +
  (((16*I)*s*(4*m^10 - 8*m^8*s + 4*m^6*s^2 - 9*m^8*t + 14*m^6*s*t - 2*m^4*s^2*t - 4*m^2*s^3*t + s^4*t + 4*m^6*t^2 - m^4*s*t^2 - 6*m^2*s^2*t^2 + 3*s^3*t^2 - 3*m^2*s*t^3 + 3*s^2*t^3 + s*t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3^3*X4) +
  (((-16*I)*s*(8*m^10 - 20*m^8*s + 16*m^6*s^2 - 4*m^4*s^3 - 19*m^8*t + 46*m^6*s*t - 32*m^4*s^2*t + 4*m^2*s^3*t + s^4*t + 10*m^6*t^2 - 25*m^4*s*t^2 + 12*m^2*s^2*t^2 + s^3*t^2 - m^4*t^3 + 5*m^2*s*t^3))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3^3*Y4) +
  ((-8*I)*(6*m^2 - 6*s - 5*t)*(m^2 - s - t)^2)*(X2*X3^3) +
  (((-16*I)*(m^2 - s)*s*(2*m^2 - 2*s - t)*(m^2 - s - t)*(2*m^4 - 4*m^2*t + t^2))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3^2*X4*Y1) +
  (((-8*I)*s*(2*m^12 - 6*m^10*s + 6*m^8*s^2 - 2*m^6*s^3 - m^10*t + 21*m^8*s*t - 50*m^6*s^2*t + 50*m^4*s^3*t - 25*m^2*s^4*t + 5*s^5*t + 15*m^8*t^2 - 70*m^6*s*t^2 + 112*m^4*s^2*t^2 - 76*m^2*s^3*t^2 + 19*s^4*t^2 - 23*m^6*t^3 + 75*m^4*s*t^3 - 81*m^2*s^2*t^3 + 29*s^3*t^3 + 10*m^4*t^4 - 30*m^2*s*t^4 + 20*s^2*t^4 - m^2*t^5 + 5*s*t^5))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3^2*X4) +
  (((16*I)*(m^2 - s)*s*(2*m^2 - 2*s - t)*(m^2 - s - t)*(2*m^4 - 4*m^2*t + t^2))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3^2*Y1*Y4) +
  (((-8*I)*s*(4*m^12 - 18*m^10*s + 30*m^8*s^2 - 22*m^6*s^3 + 6*m^4*s^4 - 35*m^10*t + 109*m^8*s*t - 122*m^6*s^2*t + 48*m^4*s^3*t + 5*m^2*s^4*t - 5*s^5*t + 30*m^8*t^2 - 102*m^6*s*t^2 + 84*m^4*s^2*t^2 - 4*m^2*s^3*t^2 - 12*s^4*t^2 + 3*m^6*t^3 + 20*m^4*s*t^3 - 5*m^2*s^2*t^3 - 12*s^3*t^3 - 7*m^4*t^4 + 4*m^2*s*t^4 - 7*s^2*t^4 + m^2*t^5 - 2*s*t^5))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3^2*Y4) +
  (((-4*I)*(2*m^12 + 26*m^10*s - 109*m^8*s^2 + 196*m^6*s^3 - 178*m^4*s^4 + 78*m^2*s^5 - 13*s^6 - m^10*t - 97*m^8*s*t + 358*m^6*s^2*t - 492*m^4*s^3*t + 290*m^2*s^4*t - 61*s^5*t + 162*m^6*s*t^2 - 450*m^4*s^2*t^2 + 402*m^2*s^3*t^2 - 114*s^4*t^2 - 136*m^4*s*t^3 + 246*m^2*s^2*t^3 - 106*s^3*t^3 + 56*m^2*s*t^4 - 49*s^2*t^4 - 9*s*t^5))/(s*(2*m^2 - s - t)))*(X2*X3^2) +
  (((-8*I)*(m^2 - s)*s*(m^2 - s - t)*(2*m^8 - 4*m^6*s + 2*m^4*s^2 - 22*m^6*t + 30*m^4*s*t - 12*m^2*s^2*t + 29*m^4*t^2 - 30*m^2*s*t^2 + 5*s^2*t^2 - 13*m^2*t^3 + 7*s*t^3 + 2*t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3*X4*Y1) +
  (((4*I)*s*(2*m^12*s - 12*m^10*s^2 + 30*m^8*s^3 - 40*m^6*s^4 + 30*m^4*s^5 - 12*m^2*s^6 + 2*s^7 + 10*m^12*t - 56*m^10*s*t + 139*m^8*s^2*t - 196*m^6*s^3*t + 164*m^4*s^4*t - 76*m^2*s^5*t + 15*s^6*t - 43*m^10*t^2 + 199*m^8*s*t^2 - 378*m^6*s^2*t^2 + 376*m^4*s^3*t^2 - 199*m^2*s^4*t^2 + 45*s^5*t^2 + 83*m^8*t^3 - 291*m^6*s*t^3 + 415*m^4*s^2*t^3 - 277*m^2*s^3*t^3 + 75*s^4*t^3 - 63*m^6*t^4 + 188*m^4*s*t^4 - 195*m^2*s^2*t^4 + 72*s^3*t^4 + 20*m^4*t^5 - 55*m^2*s*t^5 + 36*s^2*t^5 - 2*m^2*t^6 + 7*s*t^6))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3*X4) +
  (((8*I)*(m^2 - s)*s*(m^2 - s - t)*(2*m^8 - 4*m^6*s + 2*m^4*s^2 - 22*m^6*t + 30*m^4*s*t - 12*m^2*s^2*t + 29*m^4*t^2 - 30*m^2*s*t^2 + 5*s^2*t^2 - 13*m^2*t^3 + 7*s*t^3 + 2*t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3*Y1*Y4) +
  (((4*I)*m^8*(2*m^4 - 4*m^2*s + 2*s^2 - 3*m^2*t + 4*s*t + t^2))/(s*(2*m^2 - s - t)))*(X2*X3*Y1) +
  (((-8*I)*m^8*(m^2 - s - t))/(2*m^2 - s - t))*(X2*X3*Y2) +
  (((-4*I)*s*(2*m^16 - 10*m^14*s + 16*m^12*s^2 + 2*m^10*s^3 - 40*m^8*s^4 + 58*m^6*s^5 - 40*m^4*s^6 + 14*m^2*s^7 - 2*s^8 - 16*m^14*t + 74*m^12*s*t - 117*m^10*s^2*t + 33*m^8*s^3*t + 118*m^6*s^4*t - 156*m^4*s^5*t + 79*m^2*s^6*t - 15*s^7*t + 18*m^12*t^2 - 76*m^10*s*t^2 + 79*m^8*s^2*t^2 + 72*m^6*s^3*t^2 - 204*m^4*s^4*t^2 + 148*m^2*s^5*t^2 - 37*s^6*t^2 + 25*m^10*t^3 - 71*m^8*s*t^3 + 137*m^6*s^2*t^3 - 200*m^4*s^3*t^3 + 157*m^2*s^4*t^3 - 48*s^5*t^3 - 41*m^8*t^4 + 113*m^6*s*t^4 - 149*m^4*s^2*t^4 + 114*m^2*s^3*t^4 - 39*s^4*t^4 + 17*m^6*t^5 - 44*m^4*s*t^5 + 46*m^2*s^2*t^5 - 19*s^3*t^5 - 2*m^4*t^6 + 6*m^2*s*t^6 - 4*s^2*t^6))/((m^2 - s)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3*Y4) +
  (((-2*I)*(2*m^14 + 10*m^12*s - 90*m^10*s^2 + 242*m^8*s^3 - 324*m^6*s^4 + 232*m^4*s^5 - 84*m^2*s^6 + 12*s^7 + m^12*t - 83*m^10*s*t + 431*m^8*s^2*t - 872*m^6*s^3*t + 842*m^4*s^4*t - 386*m^2*s^5*t + 67*s^6*t - 3*m^10*t^2 + 191*m^8*s*t^2 - 772*m^6*s^2*t^2 + 1134*m^4*s^3*t^2 - 704*m^2*s^4*t^2 + 155*s^5*t^2 + m^8*t^3 - 224*m^6*s*t^3 + 670*m^4*s^2*t^3 - 636*m^2*s^3*t^3 + 190*s^4*t^3 + 146*m^4*s*t^4 - 284*m^2*s^2*t^4 + 130*s^3*t^4 - 50*m^2*s*t^5 + 47*s^2*t^5 + 7*s*t^6))/(s*(2*m^2 - s - t)))*(X2*X3) +
  (((4*I)*(m^2 - s)*s*(m^2 - s - t)^2*(2*m^8 - 4*m^6*s + 2*m^4*s^2 + 8*m^6*t - 8*m^4*s*t + 4*m^2*s^2*t - 13*m^4*t^2 + 14*m^2*s*t^2 - 3*s^2*t^2 + 6*m^2*t^3 - 4*s*t^3 - t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X4*Y1) +
  (((2*I)*s*(m^2 - s - t)*(2*m^12*s - 12*m^10*s^2 + 30*m^8*s^3 - 40*m^6*s^4 + 30*m^4*s^5 - 12*m^2*s^6 + 2*s^7 + 2*m^12*t - 16*m^10*s*t + 55*m^8*s^2*t - 100*m^6*s^3*t + 100*m^4*s^4*t - 52*m^2*s^5*t + 11*s^6*t - 10*m^10*t^2 + 58*m^8*s*t^2 - 134*m^6*s^2*t^2 + 160*m^4*s^3*t^2 - 100*m^2*s^4*t^2 + 26*s^5*t^2 + 32*m^8*t^3 - 108*m^6*s*t^3 + 164*m^4*s^2*t^3 - 120*m^2*s^3*t^3 + 37*s^4*t^3 - 27*m^6*t^4 + 79*m^4*s*t^4 - 83*m^2*s^2*t^4 + 33*s^3*t^4 + 9*m^4*t^5 - 24*m^2*s*t^5 + 16*s^2*t^5 - m^2*t^6 + 3*s*t^6))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X4) +
  (((-4*I)*(m^2 - s)*s*(m^2 - s - t)^2*(2*m^8 - 4*m^6*s + 2*m^4*s^2 + 8*m^6*t - 8*m^4*s*t + 4*m^2*s^2*t - 13*m^4*t^2 + 14*m^2*s*t^2 - 3*s^2*t^2 + 6*m^2*t^3 - 4*s*t^3 - t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*Y1*Y4) +
  (((2*I)*m^8*(m^2 - s - t)*(2*m^4 - 4*m^2*s + 2*s^2 - 3*m^2*t + 4*s*t + t^2))/(s*(2*m^2 - s - t)))*(X2*Y1) +
  (((-4*I)*m^8*(m^2 - s - t)^2)/(2*m^2 - s - t))*(X2*Y2) +
  (((-2*I)*s*(m^2 - s - t)*(2*m^14*s - 14*m^12*s^2 + 42*m^10*s^3 - 70*m^8*s^4 + 70*m^6*s^5 - 42*m^4*s^6 + 14*m^2*s^7 - 2*s^8 - 8*m^12*s*t + 51*m^10*s^2*t - 135*m^8*s^3*t + 190*m^6*s^4*t - 150*m^4*s^5*t + 63*m^2*s^6*t - 11*s^7*t + 16*m^10*s*t^2 - 83*m^8*s^2*t^2 + 176*m^6*s^3*t^2 - 190*m^4*s^4*t^2 + 104*m^2*s^5*t^2 - 23*s^6*t^2 + 16*m^10*t^3 - 64*m^8*s*t^3 + 131*m^6*s^2*t^3 - 156*m^4*s^3*t^3 + 100*m^2*s^4*t^3 - 27*s^5*t^3 - 20*m^8*t^4 + 64*m^6*s*t^4 - 92*m^4*s^2*t^4 + 67*m^2*s^3*t^4 - 21*s^4*t^4 + 8*m^6*t^5 - 23*m^4*s*t^5 + 25*m^2*s^2*t^5 - 10*s^3*t^5 - m^4*t^6 + 3*m^2*s*t^6 - 2*s^2*t^6))/((m^2 - s)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*Y4) +
  ((I*(16*m^12*s^2 - 80*m^10*s^3 + 164*m^8*s^4 - 176*m^6*s^5 + 104*m^4*s^6 - 32*m^2*s^7 + 4*s^8 + 16*m^12*s*t - 144*m^10*s^2*t + 436*m^8*s^3*t - 628*m^6*s^4*t + 470*m^4*s^5*t - 176*m^2*s^6*t + 26*s^7*t + 4*m^12*t^2 - 71*m^10*s*t^2 + 383*m^8*s^2*t^2 - 828*m^6*s^3*t^2 + 840*m^4*s^4*t^2 - 400*m^2*s^5*t^2 + 72*s^6*t^2 - 4*m^10*t^3 + 112*m^8*s*t^3 - 476*m^6*s^2*t^3 + 740*m^4*s^3*t^3 - 480*m^2*s^4*t^3 + 110*s^5*t^3 + m^8*t^4 - 100*m^6*s*t^4 + 320*m^4*s^2*t^4 - 320*m^2*s^3*t^4 + 100*s^4*t^4 + 54*m^4*s*t^5 - 112*m^2*s^2*t^5 + 54*s^3*t^5 - 16*m^2*s*t^6 + 16*s^2*t^6 + 2*s*t^7))/(s*(2*m^2 - s - t)))*(X2) +
  ((16*I)*(2*m^2 - 2*s - t)*t)*(X3^5) +
  (((-16*I)*s*(2*m^2 - 2*s - t)*(2*m^6 + 2*m^4*s - 3*m^4*t - 6*m^2*s*t + s^2*t + m^2*t^2 + 2*s*t^2))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^4*X4) +
  ((-32*I)*(m^2 - s - t)*t)*(X3^4*Y1) +
  ((16*I)*(m^2 - s - t)^2)*(X3^4*Y2) +
  (((16*I)*s*(2*m^2 - 2*s - t)*(2*m^6 + 2*m^4*s - 3*m^4*t - 6*m^2*s*t + s^2*t + m^2*t^2 + 2*s*t^2))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^4*Y4) +
  ((16*I)*t*(6*m^4 - 12*m^2*s + 6*s^2 - 7*m^2*t + 8*s*t + 2*t^2))*(X3^4) +
  (((-16*I)*s*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 14*m^8*t + 44*m^6*s*t - 38*m^4*s^2*t + 8*m^2*s^3*t + 18*m^6*t^2 - 50*m^4*s*t^2 + 28*m^2*s^2*t^2 - 15*m^4*t^3 + 24*m^2*s*t^3 - 3*s^2*t^3 + 7*m^2*t^4 - 3*s*t^4 - t^5))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^3*X4*Y1) +
  (((-16*I)*s*(4*m^10 - 8*m^8*s + 4*m^6*s^2 - 9*m^8*t + 14*m^6*s*t - 2*m^4*s^2*t - 4*m^2*s^3*t + s^4*t + 4*m^6*t^2 - m^4*s*t^2 - 6*m^2*s^2*t^2 + 3*s^3*t^2 - 3*m^2*s*t^3 + 3*s^2*t^3 + s*t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^3*X4*Y2) +
  (((8*I)*s*(10*m^10 - 34*m^8*s + 38*m^6*s^2 - 14*m^4*s^3 - 22*m^8*t + 140*m^6*s*t - 176*m^4*s^2*t + 76*m^2*s^3*t - 10*s^4*t + 14*m^6*t^2 - 148*m^4*s*t^2 + 152*m^2*s^2*t^2 - 34*s^3*t^2 - 9*m^4*t^3 + 69*m^2*s*t^3 - 36*s^2*t^3 + 5*m^2*t^4 - 12*s*t^4 - t^5))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^3*X4) +
  (((16*I)*s*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 14*m^8*t + 44*m^6*s*t - 38*m^4*s^2*t + 8*m^2*s^3*t + 18*m^6*t^2 - 50*m^4*s*t^2 + 28*m^2*s^2*t^2 - 15*m^4*t^3 + 24*m^2*s*t^3 - 3*s^2*t^3 + 7*m^2*t^4 - 3*s*t^4 - t^5))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^3*Y1*Y4) +
  ((-16*I)*(6*m^2 - 6*s - 5*t)*(m^2 - s - t)*t)*(X3^3*Y1) +
  (((16*I)*s*(8*m^10 - 20*m^8*s + 16*m^6*s^2 - 4*m^4*s^3 - 19*m^8*t + 46*m^6*s*t - 32*m^4*s^2*t + 4*m^2*s^3*t + s^4*t + 10*m^6*t^2 - 25*m^4*s*t^2 + 12*m^2*s^2*t^2 + s^3*t^2 - m^4*t^3 + 5*m^2*s*t^3))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^3*Y2*Y4) +
  ((8*I)*(6*m^2 - 6*s - 5*t)*(m^2 - s - t)^2)*(X3^3*Y2) +
  (((-8*I)*s*(2*m^10 - 10*m^8*s + 14*m^6*s^2 - 6*m^4*s^3 - 2*m^8*t + 76*m^6*s*t - 116*m^4*s^2*t + 60*m^2*s^3*t - 10*s^4*t + 2*m^6*t^2 - 100*m^4*s*t^2 + 116*m^2*s^2*t^2 - 30*s^3*t^2 - 7*m^4*t^3 + 53*m^2*s*t^3 - 30*s^2*t^3 + 5*m^2*t^4 - 10*s*t^4 - t^5))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^3*Y4) +
  ((4*I)*(20*m^8 - 40*m^6*s + 28*m^4*s^2 - 8*m^2*s^3 - 14*m^6*t - 30*m^4*s*t + 62*m^2*s^2*t - 26*s^3*t - 20*m^4*t^2 + 89*m^2*s*t^2 - 57*s^2*t^2 + 20*m^2*t^3 - 34*s*t^3 - 4*t^4))*(X3^3) +
  (((16*I)*(m^2 - s)*s*(2*m^2 - 2*s - t)*(m^2 - s - t)*(2*m^4 - 4*m^2*t + t^2))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^2*X4*Y1^2) +
  (((16*I)*(m^2 - s)*s*(2*m^2 - 2*s - t)*(m^2 - s - t)*(2*m^4 - 4*m^2*t + t^2))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^2*X4*Y1*Y2) +
  (((-8*I)*s*(6*m^12 - 24*m^10*s + 36*m^8*s^2 - 24*m^6*s^3 + 6*m^4*s^4 - 42*m^10*t + 154*m^8*s*t - 202*m^6*s^2*t + 110*m^4*s^3*t - 20*m^2*s^4*t + 69*m^8*t^2 - 260*m^6*s*t^2 + 266*m^4*s^2*t^2 - 80*m^2*s^3*t^2 - 3*s^4*t^2 - 63*m^6*t^3 + 203*m^4*s*t^3 - 131*m^2*s^2*t^3 + 3*s^3*t^3 + 48*m^4*t^4 - 84*m^2*s*t^4 + 14*s^2*t^4 - 21*m^2*t^5 + 11*s*t^5 + 3*t^6))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^2*X4*Y1) +
  (((8*I)*s*(2*m^12 - 6*m^10*s + 6*m^8*s^2 - 2*m^6*s^3 - m^10*t + 21*m^8*s*t - 50*m^6*s^2*t + 50*m^4*s^3*t - 25*m^2*s^4*t + 5*s^5*t + 15*m^8*t^2 - 70*m^6*s*t^2 + 112*m^4*s^2*t^2 - 76*m^2*s^3*t^2 + 19*s^4*t^2 - 23*m^6*t^3 + 75*m^4*s*t^3 - 81*m^2*s^2*t^3 + 29*s^3*t^3 + 10*m^4*t^4 - 30*m^2*s*t^4 + 20*s^2*t^4 - m^2*t^5 + 5*s*t^5))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^2*X4*Y2) +
  (((-4*I)*s*(4*m^16 - 32*m^14*s + 112*m^12*s^2 - 224*m^10*s^3 + 280*m^8*s^4 - 224*m^6*s^5 + 112*m^4*s^6 - 32*m^2*s^7 + 4*s^8 - 18*m^14*t + 90*m^12*s*t - 206*m^10*s^2*t + 300*m^8*s^3*t - 310*m^6*s^4*t + 218*m^4*s^5*t - 90*m^2*s^6*t + 16*s^7*t + 118*m^12*t^2 - 566*m^10*s*t^2 + 1089*m^8*s^2*t^2 - 1104*m^6*s^3*t^2 + 654*m^4*s^4*t^2 - 230*m^2*s^5*t^2 + 39*s^6*t^2 - 176*m^10*t^3 + 914*m^8*s*t^3 - 1645*m^6*s^2*t^3 + 1366*m^4*s^3*t^3 - 545*m^2*s^4*t^3 + 86*s^5*t^3 + 123*m^8*t^4 - 646*m^6*s*t^4 + 1008*m^4*s^2*t^4 - 611*m^2*s^3*t^4 + 124*s^4*t^4 - 62*m^6*t^5 + 249*m^4*s*t^5 - 276*m^2*s^2*t^5 + 89*s^3*t^5 + 21*m^4*t^6 - 48*m^2*s*t^6 + 27*s^2*t^6 - 3*m^2*t^7 + 3*s*t^7))/((m^2 - s)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^2*X4) +
  (((-16*I)*(m^2 - s)*s*(2*m^2 - 2*s - t)*(m^2 - s - t)*(2*m^4 - 4*m^2*t + t^2))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^2*Y1^2*Y4) +
  (((-16*I)*(m^2 - s)*s*(2*m^2 - 2*s - t)*(m^2 - s - t)*(2*m^4 - 4*m^2*t + t^2))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^2*Y1*Y2*Y4) +
  (((8*I)*s*(6*m^12 - 24*m^10*s + 36*m^8*s^2 - 24*m^6*s^3 + 6*m^4*s^4 - 42*m^10*t + 154*m^8*s*t - 202*m^6*s^2*t + 110*m^4*s^3*t - 20*m^2*s^4*t + 69*m^8*t^2 - 260*m^6*s*t^2 + 266*m^4*s^2*t^2 - 80*m^2*s^3*t^2 - 3*s^4*t^2 - 63*m^6*t^3 + 203*m^4*s*t^3 - 131*m^2*s^2*t^3 + 3*s^3*t^3 + 48*m^4*t^4 - 84*m^2*s*t^4 + 14*s^2*t^4 - 21*m^2*t^5 + 11*s*t^5 + 3*t^6))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^2*Y1*Y4) +
  ((8*I)*(6*m^8 - 8*m^6*s + 2*m^4*s^2 - 17*m^6*t + 39*m^4*s*t - 39*m^2*s^2*t + 13*s^3*t + 33*m^4*t^2 - 68*m^2*s*t^2 + 35*s^2*t^2 - 29*m^2*t^3 + 31*s*t^3 + 9*t^4))*(X3^2*Y1) +
  (((8*I)*s*(4*m^12 - 18*m^10*s + 30*m^8*s^2 - 22*m^6*s^3 + 6*m^4*s^4 - 35*m^10*t + 109*m^8*s*t - 122*m^6*s^2*t + 48*m^4*s^3*t + 5*m^2*s^4*t - 5*s^5*t + 30*m^8*t^2 - 102*m^6*s*t^2 + 84*m^4*s^2*t^2 - 4*m^2*s^3*t^2 - 12*s^4*t^2 + 3*m^6*t^3 + 20*m^4*s*t^3 - 5*m^2*s^2*t^3 - 12*s^3*t^3 - 7*m^4*t^4 + 4*m^2*s*t^4 - 7*s^2*t^4 + m^2*t^5 - 2*s*t^5))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^2*Y2*Y4) +
  (((4*I)*(2*m^12 + 26*m^10*s - 109*m^8*s^2 + 196*m^6*s^3 - 178*m^4*s^4 + 78*m^2*s^5 - 13*s^6 - m^10*t - 97*m^8*s*t + 358*m^6*s^2*t - 492*m^4*s^3*t + 290*m^2*s^4*t - 61*s^5*t + 162*m^6*s*t^2 - 450*m^4*s^2*t^2 + 402*m^2*s^3*t^2 - 114*s^4*t^2 - 136*m^4*s*t^3 + 246*m^2*s^2*t^3 - 106*s^3*t^3 + 56*m^2*s*t^4 - 49*s^2*t^4 - 9*s*t^5))/(s*(2*m^2 - s - t)))*(X3^2*Y2) +
  (((4*I)*s*(4*m^16 - 32*m^14*s + 112*m^12*s^2 - 224*m^10*s^3 + 280*m^8*s^4 - 224*m^6*s^5 + 112*m^4*s^6 - 32*m^2*s^7 + 4*s^8 - 4*m^14*t + 20*m^12*s*t - 66*m^10*s^2*t + 160*m^8*s^3*t - 240*m^6*s^4*t + 204*m^4*s^5*t - 90*m^2*s^6*t + 16*s^7*t + 42*m^12*t^2 - 186*m^10*s*t^2 + 349*m^8*s^2*t^2 - 404*m^6*s^3*t^2 + 334*m^4*s^4*t^2 - 174*m^2*s^5*t^2 + 39*s^6*t^2 - 131*m^10*t^3 + 631*m^8*s*t^3 - 1077*m^6*s^2*t^3 + 910*m^4*s^3*t^3 - 420*m^2*s^4*t^3 + 87*s^5*t^3 + 170*m^8*t^4 - 807*m^6*s*t^4 + 1123*m^4*s^2*t^4 - 658*m^2*s^3*t^4 + 146*s^4*t^4 - 139*m^6*t^5 + 525*m^4*s*t^5 - 507*m^2*s^2*t^5 + 149*s^3*t^5 + 77*m^4*t^6 - 177*m^2*s*t^6 + 84*s^2*t^6 - 24*m^2*t^7 + 24*s*t^7 + 3*t^8))/((m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^2*Y4) +
  ((2*I)*(40*m^10 - 136*m^8*s + 176*m^6*s^2 - 104*m^4*s^3 + 24*m^2*s^4 - 104*m^8*t + 216*m^6*s*t - 108*m^4*s^2*t - 24*m^2*s^3*t + 24*s^4*t + 97*m^6*t^2 - 36*m^4*s*t^2 - 119*m^2*s^2*t^2 + 74*s^3*t^2 - 34*m^4*t^3 - 58*m^2*s*t^3 + 70*s^2*t^3 + 6*m^2*t^4 + 18*s*t^4 - 2*t^5))*(X3^2) +
  (((8*I)*(m^2 - s)*s*(m^2 - s - t)*(2*m^8 - 4*m^6*s + 2*m^4*s^2 - 22*m^6*t + 30*m^4*s*t - 12*m^2*s^2*t + 29*m^4*t^2 - 30*m^2*s*t^2 + 5*s^2*t^2 - 13*m^2*t^3 + 7*s*t^3 + 2*t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*X4*Y1^2) +
  (((8*I)*(m^2 - s)*s*(m^2 - s - t)*(2*m^8 - 4*m^6*s + 2*m^4*s^2 - 22*m^6*t + 30*m^4*s*t - 12*m^2*s^2*t + 29*m^4*t^2 - 30*m^2*s*t^2 + 5*s^2*t^2 - 13*m^2*t^3 + 7*s*t^3 + 2*t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*X4*Y1*Y2) +
  (((4*I)*s*(2*m^16 - 20*m^14*s + 82*m^12*s^2 - 184*m^10*s^3 + 250*m^8*s^4 - 212*m^6*s^5 + 110*m^4*s^6 - 32*m^2*s^7 + 4*s^8 + 34*m^14*t - 156*m^12*s*t + 258*m^10*s^2*t - 134*m^8*s^3*t - 114*m^6*s^4*t + 192*m^4*s^5*t - 98*m^2*s^6*t + 18*s^7*t - 139*m^12*t^2 + 650*m^10*s*t^2 - 1146*m^8*s^2*t^2 + 902*m^6*s^3*t^2 - 233*m^4*s^4*t^2 - 72*m^2*s^5*t^2 + 38*s^6*t^2 + 206*m^10*t^3 - 945*m^8*s*t^3 + 1463*m^6*s^2*t^3 - 902*m^4*s^3*t^3 + 135*m^2*s^4*t^3 + 43*s^5*t^3 - 173*m^8*t^4 + 762*m^6*s*t^4 - 918*m^4*s^2*t^4 + 335*m^2*s^3*t^4 + 14*s^4*t^4 + 123*m^6*t^5 - 403*m^4*s*t^5 + 299*m^2*s^2*t^5 - 25*s^3*t^5 - 72*m^4*t^6 + 129*m^2*s*t^6 - 33*s^2*t^6 + 24*m^2*t^7 - 16*s*t^7 - 3*t^8))/((m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*X4*Y1) +
  (((-4*I)*s*(2*m^12*s - 12*m^10*s^2 + 30*m^8*s^3 - 40*m^6*s^4 + 30*m^4*s^5 - 12*m^2*s^6 + 2*s^7 + 10*m^12*t - 56*m^10*s*t + 139*m^8*s^2*t - 196*m^6*s^3*t + 164*m^4*s^4*t - 76*m^2*s^5*t + 15*s^6*t - 43*m^10*t^2 + 199*m^8*s*t^2 - 378*m^6*s^2*t^2 + 376*m^4*s^3*t^2 - 199*m^2*s^4*t^2 + 45*s^5*t^2 + 83*m^8*t^3 - 291*m^6*s*t^3 + 415*m^4*s^2*t^3 - 277*m^2*s^3*t^3 + 75*s^4*t^3 - 63*m^6*t^4 + 188*m^4*s*t^4 - 195*m^2*s^2*t^4 + 72*s^3*t^4 + 20*m^4*t^5 - 55*m^2*s*t^5 + 36*s^2*t^5 - 2*m^2*t^6 + 7*s*t^6))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*X4*Y2) +
  (((-2*I)*s*(4*m^20 - 40*m^18*s + 180*m^16*s^2 - 480*m^14*s^3 + 840*m^12*s^4 - 1008*m^10*s^5 + 840*m^8*s^6 - 480*m^6*s^7 + 180*m^4*s^8 - 40*m^2*s^9 + 4*s^10 - 2*m^18*t + 38*m^16*s*t - 236*m^14*s^2*t + 756*m^12*s^3*t - 1456*m^10*s^4*t + 1792*m^8*s^5*t - 1428*m^6*s^6*t + 716*m^4*s^7*t - 206*m^2*s^8*t + 26*s^9*t + 72*m^16*t^2 - 468*m^14*s*t^2 + 1390*m^12*s^2*t^2 - 2528*m^10*s^3*t^2 + 3130*m^8*s^4*t^2 - 2692*m^6*s^5*t^2 + 1538*m^4*s^6*t^2 - 520*m^2*s^7*t^2 + 78*s^8*t^2 - 325*m^14*t^3 + 1913*m^12*s*t^3 - 4794*m^10*s^2*t^3 + 6730*m^8*s^3*t^3 - 5841*m^6*s^4*t^3 + 3213*m^4*s^5*t^3 - 1056*m^2*s^6*t^3 + 160*s^7*t^3 + 528*m^12*t^4 - 2973*m^10*s*t^4 + 6658*m^8*s^2*t^4 - 7739*m^6*s^3*t^4 + 5019*m^4*s^4*t^4 - 1756*m^2*s^5*t^4 + 263*s^6*t^4 - 451*m^10*t^5 + 2412*m^8*s*t^5 - 4696*m^6*s^2*t^5 + 4309*m^4*s^3*t^5 - 1901*m^2*s^4*t^5 + 323*s^5*t^5 + 249*m^8*t^6 - 1171*m^6*s*t^6 + 1823*m^4*s^2*t^6 - 1163*m^2*s^3*t^6 + 258*s^4*t^6 - 100*m^6*t^7 + 348*m^4*s*t^7 - 368*m^2*s^2*t^7 + 120*s^3*t^7 + 26*m^4*t^8 - 55*m^2*s*t^8 + 29*s^2*t^8 - 3*m^2*t^9 + 3*s*t^9))/((m^2 - s)*(m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*X4) +
  (((-8*I)*(m^2 - s)*s*(m^2 - s - t)*(2*m^8 - 4*m^6*s + 2*m^4*s^2 - 22*m^6*t + 30*m^4*s*t - 12*m^2*s^2*t + 29*m^4*t^2 - 30*m^2*s*t^2 + 5*s^2*t^2 - 13*m^2*t^3 + 7*s*t^3 + 2*t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*Y1^2*Y4) +
  (((4*I)*m^8*(2*m^2 - 2*s - t)*t)/(s*(2*m^2 - s - t)))*(X3*Y1^2) +
  (((-8*I)*(m^2 - s)*s*(m^2 - s - t)*(2*m^8 - 4*m^6*s + 2*m^4*s^2 - 22*m^6*t + 30*m^4*s*t - 12*m^2*s^2*t + 29*m^4*t^2 - 30*m^2*s*t^2 + 5*s^2*t^2 - 13*m^2*t^3 + 7*s*t^3 + 2*t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*Y1*Y2*Y4) +
  (((-4*I)*m^8*(2*m^4 - 4*m^2*s + 2*s^2 - 3*m^2*t + 4*s*t + t^2))/(s*(2*m^2 - s - t)))*(X3*Y1*Y2) +
  (((-4*I)*s*(2*m^16 - 20*m^14*s + 82*m^12*s^2 - 184*m^10*s^3 + 250*m^8*s^4 - 212*m^6*s^5 + 110*m^4*s^6 - 32*m^2*s^7 + 4*s^8 + 38*m^14*t - 184*m^12*s*t + 342*m^10*s^2*t - 274*m^8*s^3*t + 26*m^6*s^4*t + 108*m^4*s^5*t - 70*m^2*s^6*t + 14*s^7*t - 97*m^12*t^2 + 490*m^10*s*t^2 - 928*m^8*s^2*t^2 + 802*m^6*s^3*t^2 - 271*m^4*s^4*t^2 - 20*m^2*s^5*t^2 + 24*s^6*t^2 + 98*m^10*t^3 - 511*m^8*s*t^3 + 871*m^6*s^2*t^3 - 596*m^4*s^3*t^3 + 119*m^2*s^4*t^3 + 19*s^5*t^3 - 72*m^8*t^4 + 326*m^6*s*t^4 - 432*m^4*s^2*t^4 + 185*m^2*s^3*t^4 - 5*s^4*t^4 + 51*m^6*t^5 - 146*m^4*s*t^5 + 115*m^2*s^2*t^5 - 20*s^3*t^5 - 21*m^4*t^6 + 34*m^2*s*t^6 - 13*s^2*t^6 + 3*m^2*t^7 - 3*s*t^7))/((m^2 - s)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*Y1*Y4) +
  (((2*I)*(32*m^12*s - 96*m^10*s^2 + 104*m^8*s^3 - 48*m^6*s^4 + 8*m^4*s^5 - 104*m^10*s*t + 340*m^8*s^2*t - 464*m^6*s^3*t + 352*m^4*s^4*t - 144*m^2*s^5*t + 24*s^6*t - 2*m^10*t^2 + 226*m^8*s*t^2 - 702*m^6*s^2*t^2 + 894*m^4*s^3*t^2 - 518*m^2*s^4*t^2 + 110*s^5*t^2 + m^8*t^3 - 286*m^6*s*t^3 + 764*m^4*s^2*t^3 - 690*m^2*s^3*t^3 + 200*s^4*t^3 + 214*m^4*s*t^4 - 402*m^2*s^2*t^4 + 180*s^3*t^4 - 86*m^2*s*t^5 + 80*s^2*t^5 + 14*s*t^6))/(s*(2*m^2 - s - t)))*(X3*Y1) +
  (((4*I)*m^8*(m^2 - s - t))/(2*m^2 - s - t))*(X3*Y2^2) +
  (((4*I)*s*(2*m^16 - 10*m^14*s + 16*m^12*s^2 + 2*m^10*s^3 - 40*m^8*s^4 + 58*m^6*s^5 - 40*m^4*s^6 + 14*m^2*s^7 - 2*s^8 - 16*m^14*t + 74*m^12*s*t - 117*m^10*s^2*t + 33*m^8*s^3*t + 118*m^6*s^4*t - 156*m^4*s^5*t + 79*m^2*s^6*t - 15*s^7*t + 18*m^12*t^2 - 76*m^10*s*t^2 + 79*m^8*s^2*t^2 + 72*m^6*s^3*t^2 - 204*m^4*s^4*t^2 + 148*m^2*s^5*t^2 - 37*s^6*t^2 + 25*m^10*t^3 - 71*m^8*s*t^3 + 137*m^6*s^2*t^3 - 200*m^4*s^3*t^3 + 157*m^2*s^4*t^3 - 48*s^5*t^3 - 41*m^8*t^4 + 113*m^6*s*t^4 - 149*m^4*s^2*t^4 + 114*m^2*s^3*t^4 - 39*s^4*t^4 + 17*m^6*t^5 - 44*m^4*s*t^5 + 46*m^2*s^2*t^5 - 19*s^3*t^5 - 2*m^4*t^6 + 6*m^2*s*t^6 - 4*s^2*t^6))/((m^2 - s)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*Y2*Y4) +
  (((2*I)*(2*m^14 + 10*m^12*s - 90*m^10*s^2 + 242*m^8*s^3 - 324*m^6*s^4 + 232*m^4*s^5 - 84*m^2*s^6 + 12*s^7 + m^12*t - 83*m^10*s*t + 431*m^8*s^2*t - 872*m^6*s^3*t + 842*m^4*s^4*t - 386*m^2*s^5*t + 67*s^6*t - 3*m^10*t^2 + 191*m^8*s*t^2 - 772*m^6*s^2*t^2 + 1134*m^4*s^3*t^2 - 704*m^2*s^4*t^2 + 155*s^5*t^2 + m^8*t^3 - 224*m^6*s*t^3 + 670*m^4*s^2*t^3 - 636*m^2*s^3*t^3 + 190*s^4*t^3 + 146*m^4*s*t^4 - 284*m^2*s^2*t^4 + 130*s^3*t^4 - 50*m^2*s*t^5 + 47*s^2*t^5 + 7*s*t^6))/(s*(2*m^2 - s - t)))*(X3*Y2) +
  (((2*I)*s*(4*m^20 - 40*m^18*s + 180*m^16*s^2 - 480*m^14*s^3 + 840*m^12*s^4 - 1008*m^10*s^5 + 840*m^8*s^6 - 480*m^6*s^7 + 180*m^4*s^8 - 40*m^2*s^9 + 4*s^10 + 12*m^18*t - 76*m^16*s*t + 178*m^14*s^2*t - 126*m^12*s^3*t - 238*m^10*s^4*t + 658*m^8*s^5*t - 714*m^6*s^6*t + 422*m^4*s^7*t - 134*m^2*s^8*t + 18*s^9*t - 16*m^16*t^2 + 158*m^14*s*t^2 - 556*m^12*s^2*t^2 + 932*m^10*s^3*t^2 - 730*m^8*s^4*t^2 + 86*m^6*s^5*t^2 + 272*m^4*s^6*t^2 - 184*m^2*s^7*t^2 + 38*s^8*t^2 - 110*m^14*t^3 + 534*m^12*s*t^3 - 1052*m^10*s^2*t^3 + 1152*m^8*s^3*t^3 - 898*m^6*s^4*t^3 + 602*m^4*s^5*t^3 - 292*m^2*s^6*t^3 + 64*s^7*t^3 + 265*m^12*t^4 - 1404*m^10*s*t^4 + 2911*m^8*s^2*t^4 - 3120*m^6*s^3*t^4 + 1911*m^4*s^4*t^4 - 676*m^2*s^5*t^4 + 113*s^6*t^4 - 287*m^10*t^5 + 1429*m^8*s*t^5 - 2614*m^6*s^2*t^5 + 2264*m^4*s^3*t^5 - 959*m^2*s^4*t^5 + 163*s^5*t^5 + 199*m^8*t^6 - 823*m^6*s*t^6 + 1179*m^4*s^2*t^6 - 705*m^2*s^3*t^6 + 150*s^4*t^6 - 94*m^6*t^7 + 280*m^4*s*t^7 - 266*m^2*s^2*t^7 + 80*s^3*t^7 + 26*m^4*t^8 - 49*m^2*s*t^8 + 23*s^2*t^8 - 3*m^2*t^9 + 3*s*t^9))/((m^2 - s)*(m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*Y4) +
  ((I*(56*m^14*s - 300*m^12*s^2 + 664*m^10*s^3 - 776*m^8*s^4 + 504*m^6*s^5 - 172*m^4*s^6 + 24*m^2*s^7 - 252*m^12*s*t + 1064*m^10*s^2*t - 1776*m^8*s^3*t + 1448*m^6*s^4*t - 556*m^4*s^5*t + 64*m^2*s^6*t + 8*s^7*t + 2*m^12*t^2 + 462*m^10*s*t^2 - 1456*m^8*s^2*t^2 + 1628*m^6*s^3*t^2 - 704*m^4*s^4*t^2 + 24*m^2*s^5*t^2 + 40*s^6*t^2 - m^10*t^3 - 494*m^8*s*t^3 + 1031*m^6*s^2*t^3 - 608*m^4*s^3*t^3 - 9*m^2*s^4*t^3 + 70*s^5*t^3 + 319*m^6*s*t^4 - 420*m^4*s^2*t^4 + 82*m^2*s^3*t^4 + 45*s^4*t^4 - 132*m^4*s*t^5 + 111*m^2*s^2*t^5 - 5*s^3*t^5 + 36*m^2*s*t^6 - 17*s^2*t^6 - 5*s*t^7))/(s*(2*m^2 - s - t)))*(X3) +
  (((-4*I)*(m^2 - s)*s*(m^2 - s - t)^2*(2*m^8 - 4*m^6*s + 2*m^4*s^2 + 8*m^6*t - 8*m^4*s*t + 4*m^2*s^2*t - 13*m^4*t^2 + 14*m^2*s*t^2 - 3*s^2*t^2 + 6*m^2*t^3 - 4*s*t^3 - t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y1^2) +
  (((-4*I)*(m^2 - s)*s*(m^2 - s - t)^2*(2*m^8 - 4*m^6*s + 2*m^4*s^2 + 8*m^6*t - 8*m^4*s*t + 4*m^2*s^2*t - 13*m^4*t^2 + 14*m^2*s*t^2 - 3*s^2*t^2 + 6*m^2*t^3 - 4*s*t^3 - t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y1*Y2) +
  (((2*I)*s*(4*m^16 - 32*m^14*s + 112*m^12*s^2 - 224*m^10*s^3 + 280*m^8*s^4 - 224*m^6*s^5 + 112*m^4*s^6 - 32*m^2*s^7 + 4*s^8 + 20*m^12*s*t - 118*m^10*s^2*t + 290*m^8*s^3*t - 380*m^6*s^4*t + 280*m^4*s^5*t - 110*m^2*s^6*t + 18*s^7*t - 40*m^12*t^2 + 160*m^10*s*t^2 - 211*m^8*s^2*t^2 + 38*m^6*s^3*t^2 + 152*m^4*s^4*t^2 - 134*m^2*s^5*t^2 + 35*s^6*t^2 + 69*m^10*t^3 - 289*m^8*s*t^3 + 401*m^6*s^2*t^3 - 184*m^4*s^3*t^3 - 34*m^2*s^4*t^3 + 37*s^5*t^3 - 46*m^8*t^4 + 218*m^6*s*t^4 - 254*m^4*s^2*t^4 + 75*m^2*s^3*t^4 + 19*s^4*t^4 + 27*m^6*t^5 - 104*m^4*s*t^5 + 81*m^2*s^2*t^5 - 2*s^3*t^5 - 18*m^4*t^6 + 35*m^2*s*t^6 - 9*s^2*t^6 + 7*m^2*t^7 - 5*s*t^7 - t^8))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y1) +
  (((-2*I)*s*(m^2 - s - t)*(2*m^12*s - 12*m^10*s^2 + 30*m^8*s^3 - 40*m^6*s^4 + 30*m^4*s^5 - 12*m^2*s^6 + 2*s^7 + 2*m^12*t - 16*m^10*s*t + 55*m^8*s^2*t - 100*m^6*s^3*t + 100*m^4*s^4*t - 52*m^2*s^5*t + 11*s^6*t - 10*m^10*t^2 + 58*m^8*s*t^2 - 134*m^6*s^2*t^2 + 160*m^4*s^3*t^2 - 100*m^2*s^4*t^2 + 26*s^5*t^2 + 32*m^8*t^3 - 108*m^6*s*t^3 + 164*m^4*s^2*t^3 - 120*m^2*s^3*t^3 + 37*s^4*t^3 - 27*m^6*t^4 + 79*m^4*s*t^4 - 83*m^2*s^2*t^4 + 33*s^3*t^4 + 9*m^4*t^5 - 24*m^2*s*t^5 + 16*s^2*t^5 - m^2*t^6 + 3*s*t^6))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y2) +
  (((-I)*s*(2*m^16*s - 16*m^14*s^2 + 56*m^12*s^3 - 112*m^10*s^4 + 140*m^8*s^5 - 112*m^6*s^6 + 56*m^4*s^7 - 16*m^2*s^8 + 2*s^9 - 2*m^16*t + 4*m^14*s*t + 29*m^12*s^2*t - 146*m^10*s^3*t + 295*m^8*s^4*t - 328*m^6*s^5*t + 211*m^4*s^6*t - 74*m^2*s^7*t + 11*s^8*t - 64*m^14*t^2 + 358*m^12*s*t^2 - 880*m^10*s^2*t^2 + 1251*m^8*s^3*t^2 - 1124*m^6*s^4*t^2 + 640*m^4*s^5*t^2 - 212*m^2*s^6*t^2 + 31*s^7*t^2 + 141*m^12*t^3 - 762*m^10*s*t^3 + 1664*m^8*s^2*t^3 - 1914*m^6*s^3*t^3 + 1241*m^4*s^4*t^3 - 432*m^2*s^5*t^3 + 62*s^6*t^3 - 129*m^10*t^4 + 674*m^8*s*t^4 - 1299*m^6*s^2*t^4 + 1186*m^4*s^3*t^4 - 522*m^2*s^4*t^4 + 86*s^5*t^4 + 71*m^8*t^5 - 334*m^6*s*t^5 + 524*m^4*s^2*t^5 - 337*m^2*s^3*t^5 + 74*s^4*t^5 - 29*m^6*t^6 + 102*m^4*s*t^6 - 109*m^2*s^2*t^6 + 36*s^3*t^6 + 8*m^4*t^7 - 17*m^2*s*t^7 + 9*s^2*t^7 - m^2*t^8 + s*t^8))/((m^2 - s)*t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4) +
  (((4*I)*(m^2 - s)*s*(m^2 - s - t)^2*(2*m^8 - 4*m^6*s + 2*m^4*s^2 + 8*m^6*t - 8*m^4*s*t + 4*m^2*s^2*t - 13*m^4*t^2 + 14*m^2*s*t^2 - 3*s^2*t^2 + 6*m^2*t^3 - 4*s*t^3 - t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y1^2*Y4) +
  (((2*I)*m^8*(2*m^2 - 2*s - t)*(m^2 - s - t)*t)/(s*(2*m^2 - s - t)))*(Y1^2) +
  (((4*I)*(m^2 - s)*s*(m^2 - s - t)^2*(2*m^8 - 4*m^6*s + 2*m^4*s^2 + 8*m^6*t - 8*m^4*s*t + 4*m^2*s^2*t - 13*m^4*t^2 + 14*m^2*s*t^2 - 3*s^2*t^2 + 6*m^2*t^3 - 4*s*t^3 - t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y1*Y2*Y4) +
  (((-2*I)*m^8*(m^2 - s - t)*(2*m^4 - 4*m^2*s + 2*s^2 - 3*m^2*t + 4*s*t + t^2))/(s*(2*m^2 - s - t)))*(Y1*Y2) +
  (((-2*I)*s*(m^2 - s - t)*(4*m^16 - 32*m^14*s + 112*m^12*s^2 - 224*m^10*s^3 + 280*m^8*s^4 - 224*m^6*s^5 + 112*m^4*s^6 - 32*m^2*s^7 + 4*s^8 + 6*m^14*t - 18*m^12*s*t - 14*m^10*s^2*t + 130*m^8*s^3*t - 230*m^6*s^4*t + 194*m^4*s^5*t - 82*m^2*s^6*t + 14*s^7*t - 30*m^12*t^2 + 134*m^10*s*t^2 - 215*m^8*s^2*t^2 + 120*m^6*s^3*t^2 + 40*m^4*s^4*t^2 - 70*m^2*s^5*t^2 + 21*s^6*t^2 + 28*m^10*t^3 - 144*m^8*s*t^3 + 233*m^6*s^2*t^3 - 136*m^4*s^3*t^3 + 3*m^2*s^4*t^3 + 16*s^5*t^3 - 15*m^8*t^4 + 79*m^6*s*t^4 - 109*m^4*s^2*t^4 + 44*m^2*s^3*t^4 + 3*s^4*t^4 + 12*m^6*t^5 - 37*m^4*s*t^5 + 30*m^2*s^2*t^5 - 5*s^3*t^5 - 6*m^4*t^6 + 10*m^2*s*t^6 - 4*s^2*t^6 + m^2*t^7 - s*t^7))/((m^2 - s)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y1*Y4) +
  ((I*(8*m^14*s - 36*m^12*s^2 + 64*m^10*s^3 - 56*m^8*s^4 + 24*m^6*s^5 - 4*m^4*s^6 - 36*m^12*s*t + 160*m^10*s^2*t - 296*m^8*s^3*t + 296*m^6*s^4*t - 172*m^4*s^5*t + 56*m^2*s^6*t - 8*s^7*t + 98*m^10*s*t^2 - 394*m^8*s^2*t^2 + 664*m^6*s^3*t^2 - 576*m^4*s^4*t^2 + 252*m^2*s^5*t^2 - 44*s^6*t^2 + 2*m^10*t^3 - 155*m^8*s*t^3 + 536*m^6*s^2*t^3 - 736*m^4*s^3*t^3 + 448*m^2*s^4*t^3 - 100*s^5*t^3 - m^8*t^4 + 144*m^6*s*t^4 - 412*m^4*s^2*t^4 + 392*m^2*s^3*t^4 - 120*s^4*t^4 - 84*m^4*s*t^5 + 168*m^2*s^2*t^5 - 80*s^3*t^5 + 28*m^2*s*t^6 - 28*s^2*t^6 - 4*s*t^7))/(s*(2*m^2 - s - t)))*(Y1) +
  (((2*I)*m^8*(m^2 - s - t)^2)/(2*m^2 - s - t))*(Y2^2) +
  (((2*I)*s*(m^2 - s - t)*(2*m^14*s - 14*m^12*s^2 + 42*m^10*s^3 - 70*m^8*s^4 + 70*m^6*s^5 - 42*m^4*s^6 + 14*m^2*s^7 - 2*s^8 - 8*m^12*s*t + 51*m^10*s^2*t - 135*m^8*s^3*t + 190*m^6*s^4*t - 150*m^4*s^5*t + 63*m^2*s^6*t - 11*s^7*t + 16*m^10*s*t^2 - 83*m^8*s^2*t^2 + 176*m^6*s^3*t^2 - 190*m^4*s^4*t^2 + 104*m^2*s^5*t^2 - 23*s^6*t^2 + 16*m^10*t^3 - 64*m^8*s*t^3 + 131*m^6*s^2*t^3 - 156*m^4*s^3*t^3 + 100*m^2*s^4*t^3 - 27*s^5*t^3 - 20*m^8*t^4 + 64*m^6*s*t^4 - 92*m^4*s^2*t^4 + 67*m^2*s^3*t^4 - 21*s^4*t^4 + 8*m^6*t^5 - 23*m^4*s*t^5 + 25*m^2*s^2*t^5 - 10*s^3*t^5 - m^4*t^6 + 3*m^2*s*t^6 - 2*s^2*t^6))/((m^2 - s)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y2*Y4) +
  (((-I)*(16*m^12*s^2 - 80*m^10*s^3 + 164*m^8*s^4 - 176*m^6*s^5 + 104*m^4*s^6 - 32*m^2*s^7 + 4*s^8 + 16*m^12*s*t - 144*m^10*s^2*t + 436*m^8*s^3*t - 628*m^6*s^4*t + 470*m^4*s^5*t - 176*m^2*s^6*t + 26*s^7*t + 4*m^12*t^2 - 71*m^10*s*t^2 + 383*m^8*s^2*t^2 - 828*m^6*s^3*t^2 + 840*m^4*s^4*t^2 - 400*m^2*s^5*t^2 + 72*s^6*t^2 - 4*m^10*t^3 + 112*m^8*s*t^3 - 476*m^6*s^2*t^3 + 740*m^4*s^3*t^3 - 480*m^2*s^4*t^3 + 110*s^5*t^3 + m^8*t^4 - 100*m^6*s*t^4 + 320*m^4*s^2*t^4 - 320*m^2*s^3*t^4 + 100*s^4*t^4 + 54*m^4*s*t^5 - 112*m^2*s^2*t^5 + 54*s^3*t^5 - 16*m^2*s*t^6 + 16*s^2*t^6 + 2*s*t^7))/(s*(2*m^2 - s - t)))*(Y2) +
  ((I*s*(4*m^18 - 34*m^16*s + 128*m^14*s^2 - 280*m^12*s^3 + 392*m^10*s^4 - 364*m^8*s^5 + 224*m^6*s^6 - 88*m^4*s^7 + 20*m^2*s^8 - 2*s^9 - 22*m^16*t + 162*m^14*s*t - 519*m^12*s^2*t + 944*m^10*s^3*t - 1065*m^8*s^4*t + 762*m^6*s^5*t - 337*m^4*s^6*t + 84*m^2*s^7*t - 9*s^8*t - 10*m^14*t^2 - 6*m^12*s*t^2 + 178*m^10*s^2*t^2 - 467*m^8*s^3*t^2 + 558*m^6*s^4*t^2 - 352*m^4*s^5*t^2 + 114*m^2*s^6*t^2 - 15*s^7*t^2 + 64*m^12*t^3 - 302*m^10*s*t^3 + 530*m^8*s^2*t^3 - 432*m^6*s^3*t^3 + 158*m^4*s^4*t^3 - 14*m^2*s^5*t^3 - 4*s^6*t^3 - 78*m^10*t^4 + 368*m^8*s*t^4 - 636*m^6*s^2*t^4 + 502*m^4*s^3*t^4 - 182*m^2*s^4*t^4 + 22*s^5*t^4 + 55*m^8*t^5 - 223*m^6*s*t^5 + 313*m^4*s^2*t^5 - 179*m^2*s^3*t^5 + 34*s^4*t^5 - 27*m^6*t^6 + 80*m^4*s*t^6 - 75*m^2*s^2*t^6 + 22*s^3*t^6 + 8*m^4*t^7 - 15*m^2*s*t^7 + 7*s^2*t^7 - m^2*t^8 + s*t^8))/((m^2 - s)*t*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y4) +
  (((I/2)*(16*m^16*s - 104*m^14*s^2 + 288*m^12*s^3 - 440*m^10*s^4 + 400*m^8*s^5 - 216*m^6*s^6 + 64*m^4*s^7 - 8*m^2*s^8 - 80*m^14*s*t + 452*m^12*s^2*t - 1056*m^10*s^3*t + 1304*m^8*s^4*t - 896*m^6*s^5*t + 324*m^4*s^6*t - 48*m^2*s^7*t + 180*m^12*s*t^2 - 840*m^10*s^2*t^2 + 1564*m^8*s^3*t^2 - 1448*m^6*s^4*t^2 + 664*m^4*s^5*t^2 - 120*m^2*s^6*t^2 - 2*m^12*t^3 - 254*m^10*s*t^3 + 920*m^8*s^2*t^3 - 1264*m^6*s^3*t^3 + 786*m^4*s^4*t^3 - 190*m^2*s^5*t^3 + 4*s^6*t^3 + m^10*t^4 + 244*m^8*s*t^4 - 648*m^6*s^2*t^4 + 618*m^4*s^3*t^4 - 226*m^2*s^4*t^4 + 18*s^5*t^4 - 152*m^6*s*t^5 + 298*m^4*s^2*t^5 - 186*m^2*s^3*t^5 + 32*s^4*t^5 + 62*m^4*s*t^6 - 86*m^2*s^2*t^6 + 28*s^3*t^6 - 16*m^2*s*t^7 + 12*s^2*t^7 + 2*s*t^8))/(s*(2*m^2 - s - t)))*(1);

(* N65; extra denominators: E *)
N65 =
  (((-64*I)*s*(2*m^2 - s - t)*(m^2 + s + t)*(m^4 - 2*m^2*s + s^2 + 2*m^2*t - t^2))/((m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^5*Y1*Y4) +
  (((32*I)*s*(m^2 + s + t)*(m^8 - 4*m^6*s + 6*m^4*s^2 - 4*m^2*s^3 + s^4 + 2*m^4*s*t - 4*m^2*s^2*t + 2*s^3*t + 4*m^4*t^2 - 4*m^2*s*t^2 + 2*s^2*t^2 - 4*m^2*t^3 + 2*s*t^3 + t^4))/((m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^5*Y4) +
  (((-64*I)*s*(3*m^8 - 7*m^6*s + 4*m^4*s^2 + m^2*s^3 - s^4 - m^6*t - 3*m^4*s*t + 5*m^2*s^2*t - 3*s^3*t - 7*m^4*t^2 + 7*m^2*s*t^2 - 3*s^2*t^2 + 3*m^2*t^3 - s*t^3))/((m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^4*X3*Y1*Y4) +
  (((32*I)*s*(3*m^10 - 10*m^8*s + 10*m^6*s^2 - 5*m^2*s^4 + 2*s^5 + 2*m^8*t - 2*m^6*s*t + 4*m^4*s^2*t - 10*m^2*s^3*t + 6*s^4*t - 2*m^4*s*t^2 - 2*m^2*s^2*t^2 + 6*s^3*t^2 - 6*m^4*t^3 + 6*m^2*s*t^3 + 2*s^2*t^3 + 3*m^2*t^4))/((m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^4*X3*Y4) +
  (((16*I)*s*(-m^2 + s + t)*(m^2 + s + t))/t)*(X2^4*X4) +
  (((32*I)*s*(m^12 + 25*m^10*s - 108*m^8*s^2 + 170*m^6*s^3 - 127*m^4*s^4 + 45*m^2*s^5 - 6*s^6 + 61*m^10*t - 154*m^8*s*t + 194*m^6*s^2*t - 170*m^4*s^3*t + 85*m^2*s^4*t - 16*s^5*t + 58*m^8*t^2 - 98*m^6*s*t^2 + 94*m^4*s^2*t^2 - 22*m^2*s^3*t^2 - 4*s^4*t^2 - 122*m^6*t^3 + 190*m^4*s*t^3 - 126*m^2*s^2*t^3 + 24*s^3*t^3 + 53*m^4*t^4 - 71*m^2*s*t^4 + 26*s^2*t^4 - 7*m^2*t^5 + 8*s*t^5))/((m^2 - s - t)*(3*m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^4*Y1*Y4) +
  (((16*I)*s*(m^14 - 19*m^12*s + 85*m^10*s^2 - 175*m^8*s^3 + 195*m^6*s^4 - 121*m^4*s^5 + 39*m^2*s^6 - 5*s^7 - 28*m^12*t + 136*m^10*s*t - 298*m^8*s^2*t + 376*m^6*s^3*t - 280*m^4*s^4*t + 112*m^2*s^5*t - 18*s^6*t - 5*m^10*t^2 - 111*m^8*s*t^2 + 316*m^6*s^2*t^2 - 324*m^4*s^3*t^2 + 153*m^2*s^4*t^2 - 29*s^5*t^2 - 92*m^8*t^3 + 260*m^6*s*t^3 - 344*m^4*s^2*t^3 + 184*m^2*s^3*t^3 - 36*s^4*t^3 + 125*m^6*t^4 - 231*m^4*s*t^4 + 169*m^2*s^2*t^4 - 39*s^3*t^4 - 52*m^4*t^5 + 72*m^2*s*t^5 - 26*s^2*t^5 + 7*m^2*t^6 - 7*s*t^6))/((m^2 - s - t)*(3*m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^4*Y4) +
  (((64*I)*m^2*s*(m^4 - m^2*s + 6*m^2*t - 2*s*t - 2*t^2))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^3*X3^2*Y1*Y4) +
  (((32*I)*s*(2*m^10 - 7*m^8*s + 8*m^6*s^2 - 2*m^4*s^3 - 2*m^2*s^4 + s^5 - m^8*t + 2*m^6*s*t + 2*m^4*s^2*t - 6*m^2*s^3*t + 3*s^4*t - 9*m^6*t^2 + 11*m^4*s*t^2 - 7*m^2*s^2*t^2 + 3*s^3*t^2 + 7*m^4*t^3 - 4*m^2*s*t^3 + s^2*t^3 - m^2*t^4))/((m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^3*X3^2*Y4) +
  (((-16*I)*s*(m^2 - s - t)*(2*m^2 + s + t))/t)*(X2^3*X3*X4) +
  (((32*I)*s*(29*m^12 - 97*m^10*s + 100*m^8*s^2 - 2*m^6*s^3 - 59*m^4*s^4 + 35*m^2*s^5 - 6*s^6 + 59*m^10*t - 208*m^8*s*t + 322*m^6*s^2*t - 280*m^4*s^3*t + 131*m^2*s^4*t - 24*s^5*t - 208*m^8*t^2 + 452*m^6*s*t^2 - 408*m^4*s^2*t^2 + 184*m^2*s^3*t^2 - 36*s^4*t^2 + 128*m^6*t^3 - 212*m^4*s*t^3 + 116*m^2*s^2*t^3 - 24*s^3*t^3 - 25*m^4*t^4 + 29*m^2*s*t^4 - 6*s^2*t^4 + m^2*t^5))/((m^2 - s - t)*(3*m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^3*X3*Y1*Y4) +
  (((-16*I)*s*(10*m^14 - 26*m^12*s - 30*m^10*s^2 + 190*m^8*s^3 - 290*m^6*s^4 + 210*m^4*s^5 - 74*m^2*s^6 + 10*s^7 + 49*m^12*t - 221*m^10*s*t + 480*m^8*s^2*t - 642*m^6*s^3*t + 521*m^4*s^4*t - 225*m^2*s^5*t + 38*s^6*t + 47*m^10*t^2 - 52*m^8*s*t^2 - 130*m^6*s^2*t^2 + 296*m^4*s^3*t^2 - 213*m^2*s^4*t^2 + 52*s^5*t^2 - 182*m^8*t^3 + 342*m^6*s*t^3 - 156*m^4*s^2*t^3 - 28*m^2*s^3*t^3 + 28*s^4*t^3 + 120*m^6*t^4 - 166*m^4*s*t^4 + 54*m^2*s^2*t^4 + 2*s^3*t^4 - 25*m^4*t^5 + 21*m^2*s*t^5 - 2*s^2*t^5 + m^2*t^6))/((m^2 - s - t)*(3*m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^3*X3*Y4) +
  (((-8*I)*s*(m^2 - s - t)*(m^6 - 15*m^4*s + 19*m^2*s^2 - 5*s^3 - 25*m^4*t + 24*m^2*s*t - 9*s^2*t + 5*m^2*t^2 - 3*s*t^2 + t^3))/((3*m^2 - s - t)*t))*(X2^3*X4) +
  (((16*I)*(2*m^2 - s - t)^3)/(m^2 - s - t))*(X2^3*Y1^2) +
  (((16*I)*s*(36*m^18*s - 258*m^16*s^2 + 808*m^14*s^3 - 1448*m^12*s^4 + 1632*m^10*s^5 - 1196*m^8*s^6 + 568*m^6*s^7 - 168*m^4*s^8 + 28*m^2*s^9 - 2*s^10 + 103*m^18*t - 837*m^16*s*t + 3104*m^14*s^2*t - 6729*m^12*s^3*t + 9224*m^10*s^4*t - 8185*m^8*s^5*t + 4660*m^6*s^6*t - 1631*m^4*s^7*t + 317*m^2*s^8*t - 26*s^9*t - 180*m^16*t^2 + 1187*m^14*s*t^2 - 3718*m^12*s^2*t^2 + 7185*m^10*s^3*t^2 - 8956*m^8*s^4*t^2 + 7029*m^6*s^5*t^2 - 3286*m^4*s^6*t^2 + 823*m^2*s^7*t^2 - 84*s^8*t^2 - 723*m^14*t^3 + 3658*m^12*s*t^3 - 7417*m^10*s^2*t^3 + 7481*m^8*s^3*t^3 - 3481*m^6*s^4*t^3 + 260*m^4*s^5*t^3 + 309*m^2*s^6*t^3 - 71*s^7*t^3 + 1735*m^12*t^4 - 8109*m^10*s*t^4 + 15107*m^8*s^2*t^4 - 14314*m^6*s^3*t^4 + 7065*m^4*s^4*t^4 - 1649*m^2*s^5*t^4 + 133*s^6*t^4 - 1099*m^10*t^5 + 5696*m^8*s*t^5 - 9738*m^6*s^2*t^5 + 7617*m^4*s^3*t^5 - 2737*m^2*s^4*t^5 + 357*s^5*t^5 + 37*m^8*t^6 - 1619*m^6*s*t^6 + 2804*m^4*s^2*t^6 - 1683*m^2*s^3*t^6 + 329*s^4*t^6 + 223*m^6*t^7 + 74*m^4*s*t^7 - 337*m^2*s^2*t^7 + 131*s^3*t^7 - 95*m^4*t^8 + 49*m^2*s*t^8 + 9*s^2*t^8 + 16*m^2*t^9 - 7*s*t^9 - t^10))/((m^2 - s - t)^2*(3*m^2 - s - t)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^3*Y1*Y4) +
  (((-8*I)*(2*m^2 - s - t)^2*(m^4 - 2*m^2*s + s^2 + 2*m^2*t - t^2))/(m^2 - s - t))*(X2^3*Y1) +
  (((-8*I)*s*(18*m^20*s - 156*m^18*s^2 + 602*m^16*s^3 - 1360*m^14*s^4 + 1988*m^12*s^5 - 1960*m^10*s^6 + 1316*m^8*s^7 - 592*m^6*s^8 + 170*m^4*s^9 - 28*m^2*s^10 + 2*s^11 + 50*m^20*t - 490*m^18*s*t + 2183*m^16*s^2*t - 5756*m^14*s^3*t + 9856*m^12*s^4*t - 11368*m^10*s^5*t + 8890*m^8*s^6*t - 4628*m^6*s^7*t + 1526*m^4*s^8*t - 286*m^2*s^9*t + 23*s^10*t - 124*m^18*t^2 + 1180*m^16*s*t^2 - 4818*m^14*s^2*t^2 + 11262*m^12*s^3*t^2 - 16698*m^10*s^4*t^2 + 16262*m^8*s^5*t^2 - 10342*m^6*s^6*t^2 + 4106*m^4*s^7*t^2 - 914*m^2*s^8*t^2 + 86*s^9*t^2 + 141*m^16*t^3 - 1518*m^14*s*t^3 + 6064*m^12*s^2*t^3 - 12670*m^10*s^3*t^3 + 15744*m^8*s^4*t^3 - 12170*m^6*s^5*t^3 + 5756*m^4*s^6*t^3 - 1514*m^2*s^7*t^3 + 167*s^8*t^3 - 740*m^14*t^4 + 4400*m^12*s*t^4 - 11210*m^10*s^2*t^4 + 15886*m^8*s^3*t^4 - 13436*m^6*s^4*t^4 + 6804*m^4*s^5*t^4 - 1918*m^2*s^6*t^4 + 230*s^7*t^4 + 1370*m^12*t^5 - 6578*m^10*s*t^5 + 12938*m^8*s^2*t^5 - 13476*m^6*s^3*t^5 + 7790*m^4*s^4*t^5 - 2362*m^2*s^5*t^5 + 294*s^6*t^5 - 748*m^10*t^6 + 4012*m^8*s*t^6 - 6994*m^6*s^2*t^6 + 5706*m^4*s^3*t^6 - 2206*m^2*s^4*t^6 + 322*s^5*t^6 - 96*m^8*t^7 - 846*m^6*s*t^7 + 1696*m^4*s^2*t^7 - 1094*m^2*s^3*t^7 + 226*s^4*t^7 + 244*m^6*t^8 - 114*m^4*s*t^8 - 134*m^2*s^2*t^8 + 72*s^3*t^8 - 96*m^4*t^9 + 72*m^2*s*t^9 - 5*s^2*t^9 + 16*m^2*t^10 - 8*s*t^10 - t^11))/((m^2 - s - t)^2*(3*m^2 - s - t)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^3*Y4) +
  (((4*I)*(2*m^2 - s - t)^2*t*(m^4 - 2*m^2*s + s^2 + s*t))/(m^2 - s - t))*(X2^3) +
  (((64*I)*s*(m^2 - s - t)*(3*m^2 - s - t)*(m^2 - s + t))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*X3^3*Y1*Y4) +
  (((-32*I)*s*(2*m^8 - 7*m^6*s + 9*m^4*s^2 - 5*m^2*s^3 + s^4 + 3*m^6*t - 5*m^2*s^2*t + 2*s^3*t + 2*m^4*t^2 - 4*m^2*s*t^2 + 2*s^2*t^2 - 4*m^2*t^3 + 2*s*t^3 + t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*X3^3*Y4) +
  (((32*I)*s*(14*m^8 - 47*m^6*s + 57*m^4*s^2 - 29*m^2*s^3 + 5*s^4 - 25*m^6*t + 56*m^4*s*t - 41*m^2*s^2*t + 10*s^3*t - 18*m^4*t^2 + 4*m^2*s*t^2 + 2*s^2*t^2 + 16*m^2*t^3 - 6*s*t^3 - 3*t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*X3^2*Y1*Y4) +
  (((-16*I)*s*(38*m^14 - 204*m^12*s + 450*m^10*s^2 - 520*m^8*s^3 + 330*m^6*s^4 - 108*m^4*s^5 + 14*m^2*s^6 - 25*m^12*t + 181*m^10*s*t - 446*m^8*s^2*t + 506*m^6*s^3*t - 277*m^4*s^4*t + 65*m^2*s^5*t - 4*s^6*t - 46*m^10*t^2 + 3*m^8*s*t^2 + 237*m^6*s^2*t^2 - 319*m^4*s^3*t^2 + 145*m^2*s^4*t^2 - 20*s^5*t^2 - 64*m^8*t^3 + 226*m^6*s*t^3 - 345*m^4*s^2*t^3 + 214*m^2*s^3*t^3 - 43*s^4*t^3 + 165*m^6*t^4 - 301*m^4*s*t^4 + 212*m^2*s^2*t^4 - 52*s^3*t^4 - 106*m^4*t^5 + 121*m^2*s*t^5 - 38*s^2*t^5 + 29*m^2*t^6 - 16*s*t^6 - 3*t^7))/((m^2 - s - t)*(3*m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*X3^2*Y4) +
  (((8*I)*s*(m^2 - s - t)*(11*m^6 - m^4*s - 15*m^2*s^2 + 5*s^3 + 18*m^4*t - 22*m^2*s*t + 10*s^2*t - 7*m^2*t^2 + 5*s*t^2))/((3*m^2 - s - t)*t))*(X2^2*X3*X4) +
  (((16*I)*s*(54*m^16*s - 342*m^14*s^2 + 930*m^12*s^3 - 1414*m^10*s^4 + 1310*m^8*s^5 - 754*m^6*s^6 + 262*m^4*s^7 - 50*m^2*s^8 + 4*s^9 + 161*m^16*t - 1210*m^14*s*t + 3951*m^12*s^2*t - 7225*m^10*s^3*t + 8012*m^8*s^4*t - 5472*m^6*s^5*t + 2231*m^4*s^6*t - 493*m^2*s^7*t + 45*s^8*t - 973*m^14*t^2 + 5448*m^12*s*t^2 - 12964*m^10*s^2*t^2 + 17103*m^8*s^3*t^2 - 13507*m^6*s^4*t^2 + 6336*m^4*s^5*t^2 - 1612*m^2*s^6*t^2 + 169*s^7*t^2 + 1354*m^12*t^3 - 6703*m^10*s*t^3 + 13482*m^8*s^2*t^3 - 14108*m^6*s^3*t^3 + 8172*m^4*s^4*t^3 - 2489*m^2*s^5*t^3 + 308*s^6*t^3 - 96*m^10*t^4 + 2286*m^8*s*t^4 - 5234*m^6*s^2*t^4 + 4694*m^4*s^3*t^4 - 1916*m^2*s^4*t^4 + 298*s^5*t^4 - 795*m^8*t^5 + 664*m^6*s*t^5 + 447*m^4*s^2*t^5 - 559*m^2*s^3*t^5 + 139*s^4*t^5 + 579*m^6*t^6 - 628*m^4*s*t^6 + 156*m^2*s^2*t^6 + 5*s^3*t^6 - 186*m^4*t^7 + 149*m^2*s*t^7 - 26*s^2*t^7 + 30*m^2*t^8 - 12*s*t^8 - 2*t^9))/((m^2 - s - t)*(3*m^2 - s - t)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*X3*Y1*Y4) +
  (((-8*I)*(2*m^2 - s - t)*(3*m^2 - s - t)*(m^4 - 2*m^2*s + s^2 + s*t))/(m^2 - s - t))*(X2^2*X3*Y1) +
  (((-8*I)*s*(54*m^20*s - 468*m^18*s^2 + 1806*m^16*s^3 - 4080*m^14*s^4 + 5964*m^12*s^5 - 5880*m^10*s^6 + 3948*m^8*s^7 - 1776*m^6*s^8 + 510*m^4*s^9 - 84*m^2*s^10 + 6*s^11 + 172*m^20*t - 1652*m^18*s*t + 7213*m^16*s^2*t - 18668*m^14*s^3*t + 31444*m^12*s^4*t - 35756*m^10*s^5*t + 27622*m^8*s^6*t - 14228*m^6*s^7*t + 4648*m^4*s^8*t - 864*m^2*s^9*t + 69*s^10*t - 617*m^18*t^2 + 5341*m^16*s*t^2 - 20480*m^14*s^2*t^2 + 45696*m^12*s^3*t^2 - 65202*m^10*s^4*t^2 + 61354*m^8*s^5*t^2 - 37784*m^6*s^6*t^2 + 14552*m^4*s^7*t^2 - 3149*m^2*s^8*t^2 + 289*s^9*t^2 + 469*m^16*t^3 - 4958*m^14*s*t^3 + 20374*m^12*s^2*t^3 - 44516*m^10*s^3*t^3 + 57836*m^8*s^4*t^3 - 46190*m^6*s^5*t^3 + 22162*m^4*s^6*t^3 - 5808*m^2*s^7*t^3 + 631*s^8*t^3 + 200*m^14*t^4 + 1214*m^12*s*t^4 - 9875*m^10*s^2*t^4 + 24043*m^8*s^3*t^4 - 28894*m^6*s^4*t^4 + 18752*m^4*s^5*t^4 - 6255*m^2*s^6*t^4 + 831*s^7*t^4 + 420*m^12*t^5 - 2356*m^10*s*t^5 + 7241*m^8*s^2*t^5 - 12074*m^6*s^3*t^5 + 10528*m^4*s^4*t^5 - 4506*m^2*s^5*t^5 + 739*s^6*t^5 - 1671*m^10*t^6 + 5023*m^8*s*t^6 - 7058*m^6*s^2*t^6 + 5960*m^4*s^3*t^6 - 2779*m^2*s^4*t^6 + 521*s^5*t^6 + 1669*m^8*t^7 - 3836*m^6*s*t^7 + 3610*m^4*s^2*t^7 - 1724*m^2*s^3*t^7 + 339*s^4*t^7 - 816*m^6*t^8 + 1394*m^4*s*t^8 - 853*m^2*s^2*t^8 + 191*s^3*t^8 + 220*m^4*t^9 - 250*m^2*s*t^9 + 76*s^2*t^9 - 32*m^2*t^10 + 18*s*t^10 + 2*t^11))/((m^2 - s - t)^2*(3*m^2 - s - t)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*X3*Y4) +
  (((4*I)*(2*m^2 - s - t)*(3*m^2 - s - t)*t*(m^4 - 2*m^2*s + s^2 + s*t))/(m^2 - s - t))*(X2^2*X3) +
  (((4*I)*s*(18*m^12*s - 84*m^10*s^2 + 158*m^8*s^3 - 152*m^6*s^4 + 78*m^4*s^5 - 20*m^2*s^6 + 2*s^7 + 50*m^12*t - 290*m^10*s*t + 687*m^8*s^2*t - 828*m^6*s^3*t + 524*m^4*s^4*t - 162*m^2*s^5*t + 19*s^6*t - 127*m^10*t^2 + 561*m^8*s*t^2 - 956*m^6*s^2*t^2 + 810*m^4*s^3*t^2 - 329*m^2*s^4*t^2 + 49*s^5*t^2 + 17*m^8*t^3 - 136*m^6*s*t^3 + 266*m^4*s^2*t^3 - 196*m^2*s^3*t^3 + 45*s^4*t^3 + 144*m^6*t^4 - 192*m^4*s*t^4 + 66*m^2*s^2*t^4 - 94*m^4*t^5 + 94*m^2*s*t^5 - 23*s^2*t^5 + 19*m^2*t^6 - 11*s*t^6 - t^7))/((3*m^2 - s - t)^2*t^2))*(X2^2*X4) +
  (((-8*I)*(2*m^2 - s - t)^2*(7*m^4 - 11*m^2*s + 4*s^2 - 5*m^2*t + 5*s*t + t^2))/(m^2 - s - t))*(X2^2*Y1^2) +
  (((-8*I)*s*(72*m^24 - 606*m^22*s + 2234*m^20*s^2 - 4682*m^18*s^3 + 5990*m^16*s^4 - 4492*m^14*s^5 + 1316*m^12*s^6 + 908*m^10*s^7 - 1228*m^8*s^8 + 650*m^6*s^9 - 190*m^4*s^10 + 30*m^2*s^11 - 2*s^12 - 286*m^22*t + 2370*m^20*s*t - 8471*m^18*s^2*t + 16861*m^16*s^3*t - 19866*m^14*s^4*t + 12902*m^12*s^5*t - 2228*m^10*s^6*t - 3324*m^8*s^7*t + 2984*m^6*s^8*t - 1144*m^4*s^9*t + 219*m^2*s^10*t - 17*s^11*t + 2182*m^20*t^2 - 17542*m^18*s*t^2 + 61671*m^16*s^2*t^2 - 124156*m^14*s^3*t^2 + 157188*m^12*s^4*t^2 - 129222*m^10*s^5*t^2 + 68652*m^8*s^6*t^2 - 22632*m^6*s^7*t^2 + 4194*m^4*s^8*t^2 - 336*m^2*s^9*t^2 + s^10*t^2 - 6831*m^18*t^3 + 52300*m^16*s*t^3 - 170796*m^14*s^2*t^3 + 313622*m^12*s^3*t^3 - 356458*m^10*s^4*t^3 + 258706*m^8*s^5*t^3 - 118964*m^6*s^6*t^3 + 33138*m^4*s^7*t^3 - 5031*m^2*s^8*t^3 + 314*s^9*t^3 + 8676*m^16*t^4 - 65816*m^14*s*t^4 + 205928*m^12*s^2*t^4 - 347102*m^10*s^3*t^4 + 346794*m^8*s^4*t^4 - 210364*m^6*s^5*t^4 + 75420*m^4*s^6*t^4 - 14566*m^2*s^7*t^4 + 1158*s^8*t^4 - 3586*m^14*t^5 + 36360*m^12*s*t^5 - 122964*m^10*s^2*t^5 + 197810*m^8*s^3*t^5 - 172296*m^6*s^4*t^5 + 82938*m^4*s^5*t^5 - 20594*m^2*s^6*t^5 + 2044*s^7*t^5 - 1548*m^12*t^6 - 4068*m^10*s*t^6 + 34526*m^8*s^2*t^6 - 60200*m^6*s^3*t^6 + 45396*m^4*s^4*t^6 - 15750*m^2*s^5*t^6 + 2044*s^6*t^6 + 2166*m^10*t^7 - 5376*m^8*s*t^7 - 1428*m^6*s^2*t^7 + 8934*m^4*s^3*t^7 - 5906*m^2*s^4*t^7 + 1146*s^5*t^7 - 928*m^8*t^8 + 3042*m^6*s*t^8 - 1662*m^4*s^2*t^8 - 376*m^2*s^3*t^8 + 284*s^4*t^8 + 200*m^6*t^9 - 730*m^4*s*t^9 + 399*m^2*s^2*t^9 - 27*s^3*t^9 - 22*m^4*t^10 + 86*m^2*s*t^10 - 29*s^2*t^10 + m^2*t^11 - 4*s*t^11))/((m^2 - s - t)^2*(3*m^2 - s - t)^3*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*Y1*Y4) +
  (((-4*I)*(8*m^14 - 44*m^12*s + 100*m^10*s^2 - 120*m^8*s^3 + 80*m^6*s^4 - 28*m^4*s^5 + 4*m^2*s^6 - 28*m^12*t + 136*m^10*s*t - 260*m^8*s^2*t + 244*m^6*s^3*t - 112*m^4*s^4*t + 20*m^2*s^5*t + 23*m^10*t^2 - 103*m^8*s*t^2 + 157*m^6*s^2*t^2 - 93*m^4*s^3*t^2 + 12*m^2*s^4*t^2 + 4*s^5*t^2 - 27*m^8*t^3 + 70*m^6*s*t^3 - 47*m^4*s^2*t^3 - 6*m^2*s^3*t^3 + 10*s^4*t^3 + 29*m^6*t^4 - 51*m^4*s*t^4 + 14*m^2*s^2*t^4 + 6*s^3*t^4 - 13*m^4*t^5 + 18*m^2*s*t^5 - 2*s^2*t^5 + 2*m^2*t^6 - 2*s*t^6))/((m^2 - s - t)*t^2))*(X2^2*Y1) +
  (((4*I)*s*(36*m^26 - 384*m^24*s + 1864*m^22*s^2 - 5440*m^20*s^3 + 10620*m^18*s^4 - 14592*m^16*s^5 + 14448*m^14*s^6 - 10368*m^12*s^7 + 5340*m^10*s^8 - 1920*m^8*s^9 + 456*m^6*s^10 - 64*m^4*s^11 + 4*m^2*s^12 - 272*m^24*t + 2632*m^22*s*t - 11606*m^20*s^2*t + 30762*m^18*s^3*t - 54404*m^16*s^4*t + 67344*m^14*s^5*t - 59500*m^12*s^6*t + 37540*m^10*s^7*t - 16632*m^8*s^8*t + 4984*m^6*s^9*t - 942*m^4*s^10*t + 98*m^2*s^11*t - 4*s^12*t + 1128*m^22*t^2 - 10370*m^20*s*t^2 + 42823*m^18*s^2*t^2 - 104944*m^16*s^3*t^2 + 169488*m^14*s^4*t^2 - 188996*m^12*s^5*t^2 + 147886*m^10*s^6*t^2 - 80728*m^8*s^7*t^2 + 29904*m^6*s^8*t^2 - 7098*m^4*s^9*t^2 + 963*m^2*s^10*t^2 - 56*s^11*t^2 - 1263*m^20*t^3 + 12920*m^18*s*t^3 - 55369*m^16*s^2*t^3 + 134442*m^14*s^3*t^3 - 207659*m^12*s^4*t^3 + 214470*m^10*s^5*t^3 - 149991*m^8*s^6*t^3 + 69814*m^6*s^7*t^3 - 20546*m^4*s^8*t^3 + 3426*m^2*s^9*t^3 - 244*s^10*t^3 - 1393*m^18*t^4 + 5582*m^16*s*t^4 - 1640*m^14*s^2*t^4 - 28188*m^12*s^3*t^4 + 70954*m^10*s^4*t^4 - 85468*m^8*s^5*t^4 + 59632*m^6*s^6*t^4 - 24340*m^4*s^7*t^4 + 5343*m^2*s^8*t^4 - 482*s^9*t^4 + 3139*m^16*t^5 - 19802*m^14*s*t^5 + 49850*m^12*s^2*t^5 - 62972*m^10*s^3*t^5 + 40049*m^8*s^4*t^5 - 7798*m^6*s^5*t^5 - 4708*m^4*s^6*t^5 + 2780*m^2*s^7*t^5 - 410*s^8*t^5 - 96*m^14*t^6 + 7416*m^12*s*t^6 - 30084*m^10*s^2*t^6 + 47506*m^8*s^3*t^6 - 36872*m^6*s^4*t^6 + 14036*m^4*s^5*t^6 - 2156*m^2*s^6*t^6 + 42*s^7*t^6 - 2827*m^12*t^7 + 7470*m^10*s*t^7 - 1303*m^8*s^2*t^7 - 9670*m^6*s^3*t^7 + 9472*m^4*s^4*t^7 - 3216*m^2*s^5*t^7 + 350*s^6*t^7 + 2412*m^10*t^8 - 8214*m^8*s*t^8 + 7448*m^6*s^2*t^8 - 1556*m^4*s^3*t^8 - 644*m^2*s^4*t^8 + 206*s^5*t^8 - 947*m^8*t^9 + 3438*m^6*s*t^9 - 3030*m^4*s^2*t^9 + 858*m^2*s^3*t^9 - 42*s^4*t^9 + 200*m^6*t^10 - 754*m^4*s*t^10 + 521*m^2*s^2*t^10 - 90*s^3*t^10 - 22*m^4*t^11 + 86*m^2*s*t^11 - 34*s^2*t^11 + m^2*t^12 - 4*s*t^12))/((m^2 - s - t)^2*(3*m^2 - s - t)^3*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*Y4) +
  (((2*I)*(8*m^18 - 60*m^16*s + 196*m^14*s^2 - 364*m^12*s^3 + 420*m^10*s^4 - 308*m^8*s^5 + 140*m^6*s^6 - 36*m^4*s^7 + 4*m^2*s^8 - 28*m^16*t + 200*m^14*s*t - 604*m^12*s^2*t + 1000*m^10*s^3*t - 980*m^8*s^4*t + 568*m^6*s^5*t - 180*m^4*s^6*t + 24*m^2*s^7*t + 51*m^14*t^2 - 329*m^12*s*t^2 + 873*m^10*s^2*t^2 - 1217*m^8*s^3*t^2 + 938*m^6*s^4*t^2 - 378*m^4*s^5*t^2 + 62*m^2*s^6*t^2 - 115*m^12*t^3 + 553*m^10*s*t^3 - 1098*m^8*s^2*t^3 + 1117*m^6*s^3*t^3 - 581*m^4*s^4*t^3 + 128*m^2*s^5*t^3 - 4*s^6*t^3 + 188*m^10*t^4 - 697*m^8*s*t^4 + 1021*m^6*s^2*t^4 - 713*m^4*s^3*t^4 + 219*m^2*s^4*t^4 - 18*s^5*t^4 - 192*m^8*t^5 + 539*m^6*s*t^5 - 561*m^4*s^2*t^5 + 244*m^2*s^3*t^5 - 33*s^4*t^5 + 125*m^6*t^6 - 245*m^4*s*t^6 + 160*m^2*s^2*t^6 - 32*s^3*t^6 - 50*m^4*t^7 + 60*m^2*s*t^7 - 18*s^2*t^7 + 11*m^2*t^8 - 6*s*t^8 - t^9))/((m^2 - s - t)*(2*m^2 - s - t)*t^2))*(X2^2) +
  (((64*I)*(m^2 - s)*s*(m^2 - s - t)^2)/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3^4*Y1*Y4) +
  (((-32*I)*s*(m^2 - s - t)*(3*m^6 - 8*m^4*s + 7*m^2*s^2 - 2*s^3 + 2*m^4*t - 2*s^2*t - 2*m^2*t^2))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3^4*Y4) +
  ((16*I)*(m^2 - s - t)*(2*m^2 - s - t))*(X2*X3^4) +
  (((32*I)*s*(m^2 - s - t)*(3*m^6 - 10*m^4*s + 11*m^2*s^2 - 4*s^3 - 16*m^4*t + 28*m^2*s*t - 12*s^2*t + 4*m^2*t^2 - 8*s*t^2))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3^3*Y1*Y4) +
  ((-16*I)*(m^2 - s - t)*(2*m^2 - s - t))*(X2*X3^3*Y1) +
  (((-16*I)*s*(14*m^10 - 66*m^8*s + 124*m^6*s^2 - 116*m^4*s^3 + 54*m^2*s^4 - 10*s^5 - 20*m^8*t + 91*m^6*s*t - 153*m^4*s^2*t + 113*m^2*s^3*t - 31*s^4*t - 21*m^6*t^2 + 8*m^4*s*t^2 + 43*m^2*s^2*t^2 - 30*s^3*t^2 + 24*m^4*t^3 - 22*m^2*s*t^3 - 7*s^2*t^3 - 6*m^2*t^4 + 2*s*t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3^3*Y4) +
  ((8*I)*(m^2 - s - t)*(11*m^4 - 17*m^2*s + 6*s^2 - 13*m^2*t + 10*s*t + 4*t^2))*(X2*X3^3) +
  (((16*I)*s*(2*m^10*s - 10*m^8*s^2 + 20*m^6*s^3 - 20*m^4*s^4 + 10*m^2*s^5 - 2*s^6 - m^10*t - 3*m^8*s*t + 25*m^6*s^2*t - 47*m^4*s^3*t + 36*m^2*s^4*t - 10*s^5*t - 38*m^8*t^2 + 155*m^6*s*t^2 - 235*m^4*s^2*t^2 + 159*m^2*s^3*t^2 - 41*s^4*t^2 + 94*m^6*t^3 - 261*m^4*s*t^3 + 246*m^2*s^2*t^3 - 79*s^3*t^3 - 39*m^4*t^4 + 117*m^2*s*t^4 - 65*s^2*t^4 + 4*m^2*t^5 - 19*s*t^5))/(t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3^2*Y1*Y4) +
  ((-8*I)*(11*m^6 - 26*m^4*s + 20*m^2*s^2 - 5*s^3 - 26*m^4*t + 38*m^2*s*t - 14*s^2*t + 18*m^2*t^2 - 13*s*t^2 - 4*t^3))*(X2*X3^2*Y1) +
  (((-8*I)*s*(54*m^18*s - 414*m^16*s^2 + 1392*m^14*s^3 - 2688*m^12*s^4 + 3276*m^10*s^5 - 2604*m^8*s^6 + 1344*m^6*s^7 - 432*m^4*s^8 + 78*m^2*s^9 - 6*s^10 + 194*m^18*t - 1622*m^16*s*t + 6081*m^14*s^2*t - 13283*m^12*s^3*t + 18453*m^10*s^4*t - 16759*m^8*s^5*t + 9867*m^6*s^6*t - 3601*m^4*s^7*t + 733*m^2*s^8*t - 63*s^9*t - 825*m^16*t^2 + 6070*m^14*s*t^2 - 19329*m^12*s^2*t^2 + 34834*m^10*s^3*t^2 - 38763*m^8*s^4*t^2 + 27114*m^6*s^5*t^2 - 11539*m^4*s^6*t^2 + 2702*m^2*s^7*t^2 - 264*s^8*t^2 + 1040*m^14*t^3 - 7592*m^12*s*t^3 + 22882*m^10*s^2*t^3 - 36850*m^8*s^3*t^3 + 34256*m^6*s^4*t^3 - 18336*m^4*s^5*t^3 + 5198*m^2*s^6*t^3 - 598*s^7*t^3 + 132*m^12*t^4 + 2218*m^10*s*t^4 - 10859*m^8*s^2*t^4 + 18466*m^6*s^3*t^4 - 14776*m^4*s^4*t^4 + 5612*m^2*s^5*t^4 - 809*s^6*t^4 - 1109*m^10*t^5 + 2249*m^8*s*t^5 + 1040*m^6*s^2*t^5 - 4704*m^4*s^3*t^5 + 3217*m^2*s^4*t^5 - 661*s^5*t^5 + 866*m^8*t^6 - 2070*m^6*s*t^6 + 744*m^4*s^2*t^6 + 634*m^2*s^3*t^6 - 298*s^4*t^6 - 309*m^6*t^7 + 693*m^4*s*t^7 - 224*m^2*s^2*t^7 - 44*s^3*t^7 + 55*m^4*t^8 - 106*m^2*s*t^8 + 17*s^2*t^8 - 4*m^2*t^9 + 6*s*t^9))/((m^2 - s - t)*(3*m^2 - s - t)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3^2*Y4) +
  (((4*I)*(33*m^12 - 185*m^10*s + 416*m^8*s^2 - 482*m^6*s^3 + 304*m^4*s^4 - 99*m^2*s^5 + 13*s^6 - 145*m^10*t + 676*m^8*s*t - 1208*m^6*s^2*t + 1039*m^4*s^3*t - 431*m^2*s^4*t + 69*s^5*t + 268*m^8*t^2 - 986*m^6*s*t^2 + 1307*m^4*s^2*t^2 - 740*m^2*s^3*t^2 + 151*s^4*t^2 - 260*m^6*t^3 + 713*m^4*s*t^3 - 624*m^2*s^2*t^3 + 174*s^3*t^3 + 141*m^4*t^4 - 257*m^2*s*t^4 + 111*s^2*t^4 - 41*m^2*t^5 + 37*s*t^5 + 5*t^6))/((m^2 - s - t)*(2*m^2 - s - t)))*(X2*X3^2) +
  (((4*I)*s*(-18*m^12*s^2 + 84*m^10*s^3 - 158*m^8*s^4 + 152*m^6*s^5 - 78*m^4*s^6 + 20*m^2*s^7 - 2*s^8 + 14*m^14*t - 214*m^12*s*t + 798*m^10*s^2*t - 1411*m^8*s^3*t + 1378*m^6*s^4*t - 752*m^4*s^5*t + 210*m^2*s^6*t - 23*s^7*t - 219*m^12*t^2 + 1116*m^10*s*t^2 - 2538*m^8*s^2*t^2 + 3036*m^6*s^3*t^2 - 1983*m^4*s^4*t^2 + 656*m^2*s^5*t^2 - 84*s^6*t^2 + 372*m^10*t^3 - 1486*m^8*s*t^3 + 2532*m^6*s^2*t^3 - 2174*m^4*s^3*t^3 + 912*m^2*s^4*t^3 - 144*s^5*t^3 - 201*m^8*t^4 + 708*m^6*s*t^4 - 974*m^4*s^2*t^4 + 588*m^2*s^3*t^4 - 125*s^4*t^4 - 14*m^6*t^5 - 66*m^4*s*t^5 + 122*m^2*s^2*t^5 - 47*s^3*t^5 + 43*m^4*t^6 - 32*m^2*s*t^6 + 2*s^2*t^6 - 12*m^2*t^7 + 6*s*t^7 + t^8))/((m^2 - s - t)*(3*m^2 - s - t)^2*t^2))*(X2*X3*X4) +
  (((-8*I)*s*(36*m^22 - 204*m^20*s + 340*m^18*s^2 + 340*m^16*s^3 - 2328*m^14*s^4 + 4424*m^12*s^5 - 4760*m^10*s^6 + 3240*m^8*s^7 - 1420*m^6*s^8 + 388*m^4*s^9 - 60*m^2*s^10 + 4*s^11 + 166*m^20*t - 1472*m^18*s*t + 6148*m^16*s^2*t - 15474*m^14*s^3*t + 25378*m^12*s^4*t - 27874*m^10*s^5*t + 20542*m^8*s^6*t - 9958*m^6*s^7*t + 3024*m^4*s^8*t - 518*m^2*s^9*t + 38*s^10*t + 15*m^18*t^2 + 127*m^16*s*t^2 - 1816*m^14*s^2*t^2 + 7456*m^12*s^3*t^2 - 15400*m^10*s^4*t^2 + 18252*m^8*s^5*t^2 - 12868*m^6*s^6*t^2 + 5292*m^4*s^7*t^2 - 1163*m^2*s^8*t^2 + 105*s^9*t^2 - 3969*m^16*t^3 + 23818*m^14*s*t^3 - 59342*m^12*s^2*t^3 + 79868*m^10*s^3*t^3 - 62590*m^8*s^4*t^3 + 28338*m^6*s^5*t^3 - 6750*m^4*s^6*t^3 + 616*m^2*s^7*t^3 + 11*s^8*t^3 + 10376*m^14*t^4 - 55430*m^12*s*t^4 + 121487*m^10*s^2*t^4 - 141031*m^8*s^3*t^4 + 93466*m^6*s^4*t^4 - 35144*m^4*s^5*t^4 + 6871*m^2*s^6*t^4 - 531*s^7*t^4 - 10810*m^12*t^5 + 55160*m^10*s*t^5 - 106291*m^8*s^2*t^5 + 101514*m^6*s^3*t^5 - 51366*m^4*s^4*t^5 + 13110*m^2*s^5*t^5 - 1317*s^6*t^5 + 5827*m^10*t^6 - 30537*m^8*s*t^6 + 50788*m^6*s^2*t^6 - 37492*m^4*s^3*t^6 + 12787*m^2*s^4*t^6 - 1637*s^5*t^6 - 1737*m^8*t^7 + 10346*m^6*s*t^7 - 14042*m^4*s^2*t^7 + 7092*m^2*s^3*t^7 - 1215*s^4*t^7 + 274*m^6*t^8 - 2196*m^4*s*t^8 + 2141*m^2*s^2*t^8 - 549*s^3*t^8 - 18*m^4*t^9 + 276*m^2*s*t^9 - 141*s^2*t^9 - 16*s*t^10))/((m^2 - s - t)*(3*m^2 - s - t)^3*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3*Y1*Y4) +
  (((-4*I)*(8*m^16 - 52*m^14*s + 144*m^12*s^2 - 220*m^10*s^3 + 200*m^8*s^4 - 108*m^6*s^5 + 32*m^4*s^6 - 4*m^2*s^7 - 36*m^14*t + 208*m^12*s*t - 496*m^10*s^2*t + 624*m^8*s^3*t - 436*m^6*s^4*t + 160*m^4*s^5*t - 24*m^2*s^6*t + 77*m^12*t^2 - 415*m^10*s*t^2 + 866*m^8*s^2*t^2 - 886*m^6*s^3*t^2 + 454*m^4*s^4*t^2 - 101*m^2*s^5*t^2 + 5*s^6*t^2 - 203*m^10*t^3 + 836*m^8*s*t^3 - 1306*m^6*s^2*t^3 + 948*m^4*s^3*t^3 - 307*m^2*s^4*t^3 + 32*s^5*t^3 + 346*m^8*t^4 - 1070*m^6*s*t^4 + 1180*m^4*s^2*t^4 - 540*m^2*s^3*t^4 + 83*s^4*t^4 - 322*m^6*t^5 + 724*m^4*s*t^5 - 512*m^2*s^2*t^5 + 112*s^3*t^5 + 166*m^4*t^6 - 243*m^2*s*t^6 + 83*s^2*t^6 - 45*m^2*t^7 + 32*s*t^7 + 5*t^8))/((m^2 - s - t)*(2*m^2 - s - t)*t^2))*(X2*X3*Y1) +
  (((4*I)*s*(72*m^26 - 768*m^24*s + 3728*m^22*s^2 - 10880*m^20*s^3 + 21240*m^18*s^4 - 29184*m^16*s^5 + 28896*m^14*s^6 - 20736*m^12*s^7 + 10680*m^10*s^8 - 3840*m^8*s^9 + 912*m^6*s^10 - 128*m^4*s^11 + 8*m^2*s^12 - 436*m^24*t + 4454*m^22*s*t - 20638*m^20*s^2*t + 57182*m^18*s^3*t - 105146*m^16*s^4*t + 134620*m^14*s^5*t - 122444*m^12*s^6*t + 79228*m^10*s^7*t - 35912*m^8*s^8*t + 11006*m^6*s^9*t - 2134*m^4*s^10*t + 230*m^2*s^11*t - 10*s^12*t + 2334*m^22*t^2 - 22560*m^20*s*t^2 + 97335*m^18*s^2*t^2 - 247485*m^16*s^3*t^2 + 411596*m^14*s^4*t^2 - 469064*m^12*s^5*t^2 + 372470*m^10*s^6*t^2 - 205130*m^8*s^7*t^2 + 76350*m^6*s^8*t^2 - 18176*m^4*s^9*t^2 + 2475*m^2*s^10*t^2 - 145*s^11*t^2 - 7001*m^20*t^3 + 63336*m^18*s*t^3 - 251790*m^16*s^2*t^3 + 579554*m^14*s^3*t^3 - 855198*m^12*s^4*t^3 + 844298*m^10*s^5*t^3 - 563320*m^8*s^6*t^3 + 249830*m^6*s^7*t^3 - 70145*m^4*s^8*t^3 + 11206*m^2*s^9*t^3 - 770*s^10*t^3 + 10027*m^18*t^4 - 87829*m^16*s*t^4 + 331406*m^14*s^2*t^4 - 704064*m^12*s^3*t^4 + 927629*m^10*s^4*t^4 - 786189*m^8*s^5*t^4 + 428256*m^6*s^6*t^4 - 144226*m^4*s^7*t^4 + 27162*m^2*s^8*t^4 - 2172*s^9*t^4 - 5138*m^16*t^5 + 56058*m^14*s*t^5 - 226633*m^12*s^2*t^5 + 470780*m^10*s^3*t^5 - 563708*m^8*s^4*t^5 + 404486*m^6*s^5*t^5 - 171201*m^4*s^6*t^5 + 39204*m^2*s^7*t^5 - 3720*s^8*t^5 - 2458*m^14*t^6 - 5818*m^12*s*t^6 + 71578*m^10*s^2*t^6 - 176160*m^8*s^3*t^6 + 199360*m^6*s^4*t^6 - 117368*m^4*s^5*t^6 + 34772*m^2*s^6*t^6 - 4074*s^7*t^6 + 4593*m^12*t^7 - 14494*m^10*s*t^7 + 1244*m^8*s^2*t^7 + 34186*m^6*s^3*t^7 - 40861*m^4*s^4*t^7 + 18240*m^2*s^5*t^7 - 2856*s^6*t^7 - 2545*m^10*t^8 + 10335*m^8*s*t^8 - 8776*m^6*s^2*t^8 - 2170*m^4*s^3*t^8 + 4566*m^2*s^4*t^8 - 1200*s^5*t^8 + 712*m^8*t^9 - 3508*m^6*s*t^9 + 2959*m^4*s^2*t^9 - 258*m^2*s^3*t^9 - 222*s^4*t^9 - 102*m^6*t^10 + 692*m^4*s*t^10 - 439*m^2*s^2*t^10 + 35*s^3*t^10 + 6*m^4*t^11 - 78*m^2*s*t^11 + 26*s^2*t^11 + 4*s*t^12))/((m^2 - s - t)^2*(3*m^2 - s - t)^3*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3*Y4) +
  (((2*I)*(16*m^18 - 120*m^16*s + 392*m^14*s^2 - 728*m^12*s^3 + 840*m^10*s^4 - 616*m^8*s^5 + 280*m^6*s^6 - 72*m^4*s^7 + 8*m^2*s^8 - 56*m^16*t + 400*m^14*s*t - 1208*m^12*s^2*t + 2000*m^10*s^3*t - 1960*m^8*s^4*t + 1136*m^6*s^5*t - 360*m^4*s^6*t + 48*m^2*s^7*t + 87*m^14*t^2 - 661*m^12*s*t^2 + 1953*m^10*s^2*t^2 - 2951*m^8*s^3*t^2 + 2452*m^6*s^4*t^2 - 1092*m^4*s^5*t^2 + 224*m^2*s^6*t^2 - 12*s^7*t^2 - 137*m^12*t^3 + 1040*m^10*s*t^3 - 2787*m^8*s^2*t^3 + 3554*m^6*s^3*t^3 - 2296*m^4*s^4*t^3 + 700*m^2*s^5*t^3 - 74*s^6*t^3 + 183*m^10*t^4 - 1305*m^8*s*t^4 + 2926*m^6*s^2*t^4 - 2852*m^4*s^3*t^4 + 1238*m^2*s^4*t^4 - 190*s^5*t^4 - 173*m^8*t^5 + 1086*m^6*s*t^5 - 1872*m^4*s^2*t^5 + 1218*m^2*s^3*t^5 - 262*s^4*t^5 + 118*m^6*t^6 - 568*m^4*s*t^6 + 650*m^2*s^2*t^6 - 208*s^3*t^6 - 56*m^4*t^7 + 170*m^2*s*t^7 - 94*s^2*t^7 + 16*m^2*t^8 - 22*s*t^8 - 2*t^9))/((m^2 - s - t)*(2*m^2 - s - t)*t^2))*(X2*X3) +
  (((-2*I)*s*(36*m^18 - 186*m^16*s + 364*m^14*s^2 - 276*m^12*s^3 - 92*m^10*s^4 + 344*m^8*s^5 - 284*m^6*s^6 + 116*m^4*s^7 - 24*m^2*s^8 + 2*s^9 + 52*m^16*t - 310*m^14*s*t + 975*m^12*s^2*t - 1912*m^10*s^3*t + 2325*m^8*s^4*t - 1710*m^6*s^5*t + 729*m^4*s^6*t - 164*m^2*s^7*t + 15*s^8*t - 246*m^14*t^2 + 868*m^12*s*t^2 - 1428*m^10*s^2*t^2 + 1706*m^8*s^3*t^2 - 1572*m^6*s^4*t^2 + 914*m^4*s^5*t^2 - 274*m^2*s^6*t^2 + 32*s^7*t^2 + 304*m^12*t^3 - 78*m^10*s*t^3 - 1047*m^8*s^2*t^3 + 1348*m^6*s^3*t^3 - 572*m^4*s^4*t^3 + 62*m^2*s^5*t^3 + 7*s^6*t^3 - 398*m^10*t^4 - 166*m^8*s*t^4 + 1526*m^6*s^2*t^4 - 1478*m^4*s^3*t^4 + 518*m^2*s^4*t^4 - 58*s^5*t^4 + 606*m^8*t^5 - 434*m^6*s*t^5 - 361*m^4*s^2*t^5 + 368*m^2*s^3*t^5 - 73*s^4*t^5 - 466*m^6*t^6 + 416*m^4*s*t^6 - 46*m^2*s^2*t^6 - 20*s^3*t^6 + 172*m^4*t^7 - 122*m^2*s*t^7 + 17*s^2*t^7 - 30*m^2*t^8 + 12*s*t^8 + 2*t^9))/((3*m^2 - s - t)^3*t^2))*(X2*X4) +
  (((4*I)*(2*m^2 - s - t)^2*(9*m^6 - 24*m^4*s + 21*m^2*s^2 - 6*s^3 - 10*m^4*t + 20*m^2*s*t - 10*s^2*t + 5*m^2*t^2 - 5*s*t^2 - t^3))/(m^2 - s - t))*(X2*Y1^2) +
  (((4*I)*s*(36*m^22 - 312*m^20*s + 1204*m^18*s^2 - 2720*m^16*s^3 + 3976*m^14*s^4 - 3920*m^12*s^5 + 2632*m^10*s^6 - 1184*m^8*s^7 + 340*m^6*s^8 - 56*m^4*s^9 + 4*m^2*s^10 - 236*m^20*t + 1830*m^18*s*t - 6368*m^16*s^2*t + 13030*m^14*s^3*t - 17242*m^12*s^4*t + 15282*m^10*s^5*t - 9090*m^8*s^6*t + 3538*m^6*s^7*t - 850*m^4*s^8*t + 112*m^2*s^9*t - 6*s^10*t + 994*m^18*t^2 - 7860*m^16*s*t^2 + 26314*m^14*s^2*t^2 - 49561*m^12*s^3*t^2 + 58166*m^10*s^4*t^2 - 44093*m^8*s^5*t^2 + 21486*m^6*s^6*t^2 - 6443*m^4*s^7*t^2 + 1072*m^2*s^8*t^2 - 75*s^9*t^2 - 65*m^16*t^3 + 5444*m^14*s*t^3 - 26371*m^12*s^2*t^3 + 54774*m^10*s^3*t^3 - 62329*m^8*s^4*t^3 + 41704*m^6*s^5*t^3 - 16257*m^4*s^6*t^3 + 3390*m^2*s^7*t^3 - 290*s^8*t^3 - 5414*m^14*t^4 + 21165*m^12*s*t^4 - 25482*m^10*s^2*t^4 + 4728*m^8*s^3*t^4 + 14030*m^6*s^4*t^4 - 12379*m^4*s^5*t^4 + 4050*m^2*s^6*t^4 - 474*s^7*t^4 + 11801*m^12*t^5 - 46636*m^10*s*t^5 + 65310*m^8*s^2*t^5 - 41670*m^6*s^3*t^5 + 11355*m^4*s^4*t^5 - 486*m^2*s^5*t^5 - 194*s^6*t^5 - 11896*m^10*t^6 + 41333*m^8*s*t^6 - 49662*m^6*s^2*t^6 + 26679*m^4*s^3*t^6 - 6298*m^2*s^4*t^6 + 488*s^5*t^6 + 6893*m^8*t^7 - 19844*m^6*s*t^7 + 18453*m^4*s^2*t^7 - 6878*m^2*s^3*t^7 + 870*s^4*t^7 - 2466*m^6*t^8 + 5447*m^4*s*t^8 - 3430*m^2*s^2*t^8 + 650*s^3*t^8 + 547*m^4*t^9 - 810*m^2*s*t^9 + 256*s^2*t^9 - 70*m^2*t^10 + 51*s*t^10 + 4*t^11))/((m^2 - s - t)^2*(3*m^2 - s - t)^3*t^3))*(X2*Y1*Y4) +
  (((2*I)*(8*m^18 - 60*m^16*s + 196*m^14*s^2 - 364*m^12*s^3 + 420*m^10*s^4 - 308*m^8*s^5 + 140*m^6*s^6 - 36*m^4*s^7 + 4*m^2*s^8 - 12*m^16*t + 104*m^14*s*t - 360*m^12*s^2*t + 660*m^10*s^3*t - 700*m^8*s^4*t + 432*m^6*s^5*t - 144*m^4*s^6*t + 20*m^2*s^7*t - 109*m^14*t^2 + 527*m^12*s*t^2 - 1035*m^10*s^2*t^2 + 1067*m^8*s^3*t^2 - 636*m^6*s^4*t^2 + 240*m^4*s^5*t^2 - 64*m^2*s^6*t^2 + 10*s^7*t^2 + 303*m^12*t^3 - 1432*m^10*s*t^3 + 2693*m^8*s^2*t^3 - 2593*m^6*s^3*t^3 + 1370*m^4*s^4*t^3 - 391*m^2*s^5*t^3 + 50*s^6*t^3 - 389*m^10*t^4 + 1641*m^8*s*t^4 - 2605*m^6*s^2*t^4 + 1969*m^4*s^3*t^4 - 723*m^2*s^4*t^4 + 107*s^5*t^4 + 311*m^8*t^5 - 1103*m^6*s*t^5 + 1347*m^4*s^2*t^5 - 690*m^2*s^3*t^5 + 129*s^4*t^5 - 163*m^6*t^6 + 455*m^4*s*t^6 - 374*m^2*s^2*t^6 + 96*s^3*t^6 + 55*m^4*t^7 - 107*m^2*s*t^7 + 44*s^2*t^7 - 11*m^2*t^8 + 11*s*t^8 + t^9))/((m^2 - s - t)*(2*m^2 - s - t)*t^2))*(X2*Y1) +
  (((-2*I)*s*(54*m^22 - 522*m^20*s + 2238*m^18*s^2 - 5610*m^16*s^3 + 9116*m^14*s^4 - 10052*m^12*s^5 + 7644*m^10*s^6 - 3988*m^8*s^7 + 1390*m^6*s^8 - 306*m^4*s^9 + 38*m^2*s^10 - 2*s^11 - 723*m^20*t + 5583*m^18*s*t - 19430*m^16*s^2*t + 39999*m^14*s^3*t - 53659*m^12*s^4*t + 48677*m^10*s^5*t - 29993*m^8*s^6*t + 12285*m^6*s^7*t - 3174*m^4*s^8*t + 464*m^2*s^9*t - 29*s^10*t + 3769*m^18*t^2 - 26690*m^16*s*t^2 + 82583*m^14*s^2*t^2 - 146833*m^12*s^3*t^2 + 165285*m^10*s^4*t^2 - 121785*m^8*s^5*t^2 + 58397*m^6*s^6*t^2 - 17443*m^4*s^7*t^2 + 2926*m^2*s^8*t^2 - 209*s^9*t^2 - 7832*m^16*t^3 + 53129*m^14*s*t^3 - 150989*m^12*s^2*t^3 + 236766*m^10*s^3*t^3 - 225222*m^8*s^4*t^3 + 133173*m^6*s^5*t^3 - 47617*m^4*s^6*t^3 + 9364*m^2*s^7*t^3 - 772*s^8*t^3 + 7885*m^14*t^4 - 51623*m^12*s*t^4 + 137474*m^10*s^2*t^4 - 191050*m^8*s^3*t^4 + 151225*m^6*s^4*t^4 - 68531*m^4*s^5*t^4 + 16456*m^2*s^6*t^4 - 1612*s^7*t^4 - 3356*m^12*t^5 + 24873*m^10*s*t^5 - 66925*m^8*s^2*t^5 + 83295*m^6*s^3*t^5 - 52825*m^4*s^4*t^5 + 16536*m^2*s^5*t^5 - 2014*s^6*t^5 - 87*m^10*t^6 - 4705*m^8*s*t^6 + 17375*m^6*s^2*t^6 - 19865*m^4*s^3*t^6 + 9244*m^2*s^4*t^6 - 1514*s^5*t^6 + 612*m^8*t^7 - 593*m^6*s*t^7 - 2147*m^4*s^2*t^7 + 2436*m^2*s^3*t^7 - 644*s^4*t^7 - 227*m^6*t^8 + 417*m^4*s*t^8 + 74*m^2*s^2*t^8 - 122*s^3*t^8 + 35*m^4*t^9 - 64*m^2*s*t^9 + 3*s^2*t^9 - 2*m^2*t^10 + 3*s*t^10))/((m^2 - s - t)^2*(3*m^2 - s - t)^3*t^2))*(X2*Y4) +
  (((-I)*(16*m^18 - 120*m^16*s + 392*m^14*s^2 - 728*m^12*s^3 + 840*m^10*s^4 - 616*m^8*s^5 + 280*m^6*s^6 - 72*m^4*s^7 + 8*m^2*s^8 - 56*m^16*t + 416*m^14*s*t - 1304*m^12*s^2*t + 2244*m^10*s^3*t - 2300*m^8*s^4*t + 1416*m^6*s^5*t - 496*m^4*s^6*t + 84*m^2*s^7*t - 4*s^8*t + 22*m^14*t^2 - 322*m^12*s*t^2 + 1254*m^10*s^2*t^2 - 2246*m^8*s^3*t^2 + 2124*m^6*s^4*t^2 - 1068*m^4*s^5*t^2 + 256*m^2*s^6*t^2 - 20*s^7*t^2 + 106*m^12*t^3 - 226*m^10*s*t^3 - 216*m^8*s^2*t^3 + 954*m^6*s^3*t^3 - 928*m^4*s^4*t^3 + 352*m^2*s^5*t^3 - 42*s^6*t^3 - 196*m^10*t^4 + 558*m^8*s*t^4 - 372*m^6*s^2*t^4 - 165*m^4*s^3*t^4 + 222*m^2*s^4*t^4 - 47*s^5*t^4 + 164*m^8*t^5 - 414*m^6*s*t^5 + 249*m^4*s^2*t^5 + 20*m^2*s^3*t^5 - 28*s^4*t^5 - 76*m^6*t^6 + 149*m^4*s*t^6 - 52*m^2*s^2*t^6 - 6*s^3*t^6 + 19*m^4*t^7 - 24*m^2*s*t^7 + 2*s^2*t^7 - 2*m^2*t^8 + s*t^8))/((m^2 - s - t)*(2*m^2 - s - t)*t))*(X2) +
  (((-32*I)*(m^2 - s)^2*s*(m^2 - s - t)^2)/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^5*Y4) +
  ((16*I)*(m^2 - s - t)^2)*(X3^5) +
  (((-32*I)*(m^2 - s)^2*s*(m^2 - s - t)^2)/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^4*Y1*Y4) +
  ((-16*I)*(m^2 - s - t)^2)*(X3^4*Y1) +
  (((-16*I)*s*(m^2 - s - t)*(5*m^8 - 20*m^6*s + 30*m^4*s^2 - 20*m^2*s^3 + 5*s^4 - 12*m^6*t + 36*m^4*s*t - 36*m^2*s^2*t + 12*s^3*t + 4*m^4*t^2 - 12*m^2*s*t^2 + 8*s^2*t^2 + s*t^3))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^4*Y4) +
  ((8*I)*(6*m^2 - 6*s - 5*t)*(m^2 - s - t)^2)*(X3^4) +
  ((16*I)*(m^2 - s - t)^2)*(X3^3*Y1^2) +
  (((-16*I)*s*(m^2 - s - t)*(5*m^8 - 20*m^6*s + 30*m^4*s^2 - 20*m^2*s^3 + 5*s^4 - 12*m^6*t + 36*m^4*s*t - 36*m^2*s^2*t + 12*s^3*t + m^4*t^2 - 7*m^2*s*t^2 + 6*s^2*t^2 - s*t^3))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^3*Y1*Y4) +
  ((-8*I)*(m^2 - s - t)*(4*m^4 - 9*m^2*s + 5*s^2 - 9*m^2*t + 9*s*t + 4*t^2))*(X3^3*Y1) +
  (((-8*I)*s*(2*m^12*s - 12*m^10*s^2 + 30*m^8*s^3 - 40*m^6*s^4 + 30*m^4*s^5 - 12*m^2*s^6 + 2*s^7 + 8*m^12*t - 52*m^10*s*t + 143*m^8*s^2*t - 212*m^6*s^3*t + 178*m^4*s^4*t - 80*m^2*s^5*t + 15*s^6*t - 38*m^10*t^2 + 204*m^8*s*t^2 - 434*m^6*s^2*t^2 + 460*m^4*s^3*t^2 - 244*m^2*s^4*t^2 + 52*s^5*t^2 + 64*m^8*t^3 - 284*m^6*s*t^3 + 469*m^4*s^2*t^3 - 342*m^2*s^3*t^3 + 93*s^4*t^3 - 32*m^6*t^4 + 148*m^4*s*t^4 - 200*m^2*s^2*t^4 + 84*s^3*t^4 + 6*m^4*t^5 - 34*m^2*s*t^5 + 34*s^2*t^5 + 4*s*t^6))/(t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^3*Y4) +
  ((4*I)*(15*m^8 - 60*m^6*s + 90*m^4*s^2 - 60*m^2*s^3 + 15*s^4 - 56*m^6*t + 167*m^4*s*t - 166*m^2*s^2*t + 55*s^3*t + 74*m^4*t^2 - 150*m^2*s*t^2 + 75*s^2*t^2 - 44*m^2*t^3 + 45*s*t^3 + 10*t^4))*(X3^3) +
  ((16*I)*(5*m^2 - 2*s - 2*t)*(m^2 - s - t)^2)*(X3^2*Y1^2) +
  (((-8*I)*s*(2*m^12*s - 12*m^10*s^2 + 30*m^8*s^3 - 40*m^6*s^4 + 30*m^4*s^5 - 12*m^2*s^6 + 2*s^7 + 8*m^12*t - 52*m^10*s*t + 143*m^8*s^2*t - 212*m^6*s^3*t + 178*m^4*s^4*t - 80*m^2*s^5*t + 15*s^6*t - 37*m^10*t^2 + 199*m^8*s*t^2 - 424*m^6*s^2*t^2 + 450*m^4*s^3*t^2 - 239*m^2*s^4*t^2 + 51*s^5*t^2 + 41*m^8*t^3 - 199*m^6*s*t^3 + 352*m^4*s^2*t^3 - 271*m^2*s^3*t^3 + 77*s^4*t^3 + m^6*t^4 + 42*m^4*s*t^4 - 90*m^2*s^2*t^4 + 47*s^3*t^4 - 4*m^4*t^5 + 10*m^2*s*t^5 + 4*s^2*t^5 - 4*s*t^6))/(t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^2*Y1*Y4) +
  ((-4*I)*(6*m^8 - 36*m^6*s + 63*m^4*s^2 - 42*m^2*s^3 + 9*s^4 - 27*m^6*t + 106*m^4*s*t - 113*m^2*s^2*t + 34*s^3*t + 43*m^4*t^2 - 98*m^2*s*t^2 + 47*s^2*t^2 - 27*m^2*t^3 + 28*s*t^3 + 6*t^4))*(X3^2*Y1) +
  (((4*I)*s*(36*m^24 - 348*m^22*s + 1516*m^20*s^2 - 3924*m^18*s^3 + 6696*m^16*s^4 - 7896*m^14*s^5 + 6552*m^12*s^6 - 3816*m^10*s^7 + 1524*m^8*s^8 - 396*m^6*s^9 + 60*m^4*s^10 - 4*m^2*s^11 - 200*m^22*t + 1844*m^20*s*t - 7648*m^18*s^2*t + 18758*m^16*s^3*t - 30088*m^14*s^4*t + 32960*m^12*s^5*t - 25000*m^10*s^6*t + 13028*m^8*s^7*t - 4528*m^6*s^8*t + 988*m^4*s^9*t - 120*m^2*s^10*t + 6*s^11*t + 1226*m^20*t^2 - 10632*m^18*s*t^2 + 40555*m^16*s^2*t^2 - 89634*m^14*s^3*t^2 + 126964*m^12*s^4*t^2 - 120110*m^10*s^5*t^2 + 76546*m^8*s^6*t^2 - 32286*m^6*s^7*t^2 + 8578*m^4*s^8*t^2 - 1290*m^2*s^9*t^2 + 83*s^10*t^2 - 4818*m^18*t^3 + 37814*m^16*s*t^3 - 127990*m^14*s^2*t^3 + 245472*m^12*s^3*t^3 - 293950*m^10*s^4*t^3 + 227600*m^8*s^5*t^3 - 113642*m^6*s^6*t^3 + 35160*m^4*s^7*t^3 - 6096*m^2*s^8*t^3 + 450*s^9*t^3 + 9572*m^16*t^4 - 68798*m^14*s*t^4 + 208375*m^12*s^2*t^4 - 346754*m^10*s^3*t^4 + 346619*m^8*s^4*t^4 - 213026*m^6*s^5*t^4 + 78525*m^4*s^6*t^4 - 15854*m^2*s^7*t^4 + 1341*s^8*t^4 - 10221*m^14*t^5 + 70085*m^12*s*t^5 - 192954*m^10*s^2*t^5 + 277124*m^8*s^3*t^5 - 225045*m^6*s^4*t^5 + 103705*m^4*s^5*t^5 - 25188*m^2*s^6*t^5 + 2494*s^7*t^5 + 6464*m^12*t^6 - 43788*m^10*s*t^6 + 110201*m^8*s^2*t^6 - 133202*m^6*s^3*t^6 + 82834*m^4*s^4*t^6 - 25470*m^2*s^5*t^6 + 3057*s^6*t^6 - 2564*m^10*t^7 + 17778*m^8*s*t^7 - 40444*m^6*s^2*t^7 + 38762*m^4*s^3*t^7 - 16360*m^2*s^4*t^7 + 2508*s^5*t^7 + 640*m^8*t^8 - 4842*m^6*s*t^8 + 9501*m^4*s^2*t^8 - 6366*m^2*s^3*t^8 + 1355*s^4*t^8 - 93*m^6*t^9 + 889*m^4*s*t^9 - 1324*m^2*s^2*t^9 + 456*s^3*t^9 + 6*m^4*t^10 - 104*m^2*s*t^10 + 84*s^2*t^10 + 6*s*t^11))/((m^2 - s - t)*(3*m^2 - s - t)^3*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^2*Y4) +
  (((2*I)*(4*m^16 - 28*m^14*s + 84*m^12*s^2 - 140*m^10*s^3 + 140*m^8*s^4 - 84*m^6*s^5 + 28*m^4*s^6 - 4*m^2*s^7 - 16*m^14*t + 100*m^12*s*t - 260*m^10*s^2*t + 360*m^8*s^3*t - 280*m^6*s^4*t + 116*m^4*s^5*t - 20*m^2*s^6*t + 52*m^12*t^2 - 296*m^10*s*t^2 + 686*m^8*s^2*t^2 - 822*m^6*s^3*t^2 + 530*m^4*s^4*t^2 - 170*m^2*s^5*t^2 + 20*s^6*t^2 - 154*m^10*t^3 + 750*m^8*s*t^3 - 1445*m^6*s^2*t^3 + 1367*m^4*s^3*t^3 - 629*m^2*s^4*t^3 + 111*s^5*t^3 + 278*m^8*t^4 - 1112*m^6*s*t^4 + 1650*m^4*s^2*t^4 - 1069*m^2*s^3*t^4 + 253*s^4*t^4 - 297*m^6*t^5 + 913*m^4*s*t^5 - 921*m^2*s^2*t^5 + 303*s^3*t^5 + 188*m^4*t^6 - 393*m^2*s*t^6 + 201*s^2*t^6 - 66*m^2*t^7 + 70*s*t^7 + 10*t^8))/((m^2 - s - t)*t^2))*(X3^2) +
  (((-2*I)*s*(36*m^20 - 222*m^18*s + 550*m^16*s^2 - 640*m^14*s^3 + 184*m^12*s^4 + 436*m^10*s^5 - 628*m^8*s^6 + 400*m^6*s^7 - 140*m^4*s^8 + 26*m^2*s^9 - 2*s^10 - 92*m^18*t + 94*m^16*s*t + 1317*m^14*s^2*t - 4983*m^12*s^3*t + 8301*m^10*s^4*t - 7875*m^8*s^5*t + 4519*m^6*s^6*t - 1549*m^4*s^7*t + 291*m^2*s^8*t - 23*s^9*t + 38*m^16*t^2 + 1090*m^14*s*t^2 - 6578*m^12*s^2*t^2 + 15164*m^10*s^3*t^2 - 18350*m^8*s^4*t^2 + 12738*m^6*s^5*t^2 - 5094*m^4*s^6*t^2 + 1088*m^2*s^7*t^2 - 96*s^8*t^2 - 408*m^14*t^3 - 330*m^12*s*t^3 + 6195*m^10*s^2*t^3 - 13999*m^8*s^3*t^3 + 14186*m^6*s^4*t^3 - 7420*m^4*s^5*t^3 + 1947*m^2*s^6*t^3 - 203*s^7*t^3 + 1108*m^12*t^4 - 2330*m^10*s*t^4 - 618*m^8*s^2*t^4 + 5112*m^6*s^3*t^4 - 4788*m^4*s^4*t^4 + 1778*m^2*s^5*t^4 - 238*s^6*t^4 - 1226*m^10*t^5 + 2968*m^8*s*t^5 - 1785*m^6*s^2*t^5 - 457*m^4*s^3*t^5 + 671*m^2*s^4*t^5 - 147*s^5*t^5 + 690*m^8*t^6 - 1538*m^6*s*t^6 + 958*m^4*s^2*t^6 - 124*m^2*s^3*t^6 - 28*s^4*t^6 - 208*m^6*t^7 + 394*m^4*s*t^7 - 187*m^2*s^2*t^7 + 19*s^3*t^7 + 32*m^4*t^8 - 48*m^2*s*t^8 + 12*s^2*t^8 - 2*m^2*t^9 + 2*s*t^9))/((m^2 - s - t)*(3*m^2 - s - t)^3*t^2))*(X3*X4) +
  ((4*I)*(m^2 - s - t)^2*(29*m^4 - 26*m^2*s + 6*s^2 - 26*m^2*t + 12*s*t + 6*t^2))*(X3*Y1^2) +
  (((4*I)*s*(36*m^20 - 276*m^18*s + 928*m^16*s^2 - 1792*m^14*s^3 + 2184*m^12*s^4 - 1736*m^10*s^5 + 896*m^8*s^6 - 288*m^6*s^7 + 52*m^4*s^8 - 4*m^2*s^9 - 200*m^18*t + 1408*m^16*s*t - 4356*m^14*s^2*t + 7710*m^12*s^3*t - 8520*m^10*s^4*t + 6026*m^8*s^5*t - 2692*m^6*s^6*t + 722*m^4*s^7*t - 104*m^2*s^8*t + 6*s^9*t + 1118*m^16*t^2 - 7278*m^14*s*t^2 + 20089*m^12*s^2*t^2 - 30690*m^10*s^3*t^2 + 28269*m^8*s^4*t^2 - 15970*m^6*s^5*t^2 + 5363*m^4*s^6*t^2 - 974*m^2*s^7*t^2 + 73*s^8*t^2 - 2847*m^14*t^3 + 17403*m^12*s*t^3 - 42196*m^10*s^2*t^3 + 53670*m^8*s^3*t^3 - 38943*m^6*s^4*t^3 + 16119*m^4*s^5*t^3 - 3518*m^2*s^6*t^3 + 312*s^7*t^3 + 2813*m^12*t^4 - 18058*m^10*s*t^4 + 39957*m^8*s^2*t^4 - 42198*m^6*s^3*t^4 + 23129*m^4*s^4*t^4 - 6320*m^2*s^5*t^4 + 677*s^6*t^4 + 70*m^10*t^5 + 7424*m^8*s*t^5 - 18202*m^6*s^2*t^5 + 16046*m^4*s^3*t^5 - 6076*m^2*s^4*t^5 + 834*s^5*t^5 - 2002*m^8*t^6 + 132*m^6*s*t^6 + 3815*m^4*s^2*t^6 - 2862*m^2*s^3*t^6 + 581*s^4*t^6 + 1513*m^6*t^7 - 1047*m^4*s*t^7 - 246*m^2*s^2*t^7 + 188*s^3*t^7 - 519*m^4*t^8 + 304*m^2*s*t^8 - 13*s^2*t^8 + 88*m^2*t^9 - 28*s*t^9 - 6*t^10))/((m^2 - s - t)*(3*m^2 - s - t)^3*t^3))*(X3*Y1*Y4) +
  (((2*I)*(8*m^18 - 60*m^16*s + 196*m^14*s^2 - 364*m^12*s^3 + 420*m^10*s^4 - 308*m^8*s^5 + 140*m^6*s^6 - 36*m^4*s^7 + 4*m^2*s^8 - 36*m^16*t + 244*m^14*s*t - 704*m^12*s^2*t + 1120*m^10*s^3*t - 1060*m^8*s^4*t + 596*m^6*s^5*t - 184*m^4*s^6*t + 24*m^2*s^7*t - m^14*t^2 - 17*m^12*s*t^2 + 77*m^10*s^2*t^2 - 105*m^8*s^3*t^2 + 27*m^6*s^4*t^2 + 55*m^4*s^5*t^2 - 47*m^2*s^6*t^2 + 11*s^7*t^2 + 196*m^12*t^3 - 1015*m^10*s*t^3 + 2135*m^8*s^2*t^3 - 2357*m^6*s^3*t^3 + 1459*m^4*s^4*t^3 - 488*m^2*s^5*t^3 + 70*s^6*t^3 - 444*m^10*t^4 + 2021*m^8*s*t^4 - 3506*m^6*s^2*t^4 + 2927*m^4*s^3*t^4 - 1188*m^2*s^4*t^4 + 190*s^5*t^4 + 509*m^8*t^5 - 1929*m^6*s*t^5 + 2551*m^4*s^2*t^5 - 1419*m^2*s^3*t^5 + 284*s^4*t^5 - 351*m^6*t^6 + 1030*m^4*s*t^6 - 912*m^2*s^2*t^6 + 251*s^3*t^6 + 150*m^4*t^7 - 297*m^2*s*t^7 + 130*s^2*t^7 - 37*m^2*t^8 + 36*s*t^8 + 4*t^9))/((m^2 - s - t)*(2*m^2 - s - t)*t^2))*(X3*Y1) +
  (((-2*I)*s*(54*m^22 - 522*m^20*s + 2238*m^18*s^2 - 5610*m^16*s^3 + 9116*m^14*s^4 - 10052*m^12*s^5 + 7644*m^10*s^6 - 3988*m^8*s^7 + 1390*m^6*s^8 - 306*m^4*s^9 + 38*m^2*s^10 - 2*s^11 - 453*m^20*t + 3963*m^18*s*t - 15344*m^16*s^2*t + 34463*m^14*s^3*t - 49487*m^12*s^4*t + 47229*m^10*s^5*t - 30173*m^8*s^6*t + 12669*m^6*s^7*t - 3328*m^4*s^8*t + 492*m^2*s^9*t - 31*s^10*t + 3964*m^18*t^2 - 28510*m^16*s*t^2 + 89975*m^14*s^2*t^2 - 163202*m^12*s^3*t^2 + 186839*m^10*s^4*t^2 - 139298*m^8*s^5*t^2 + 67213*m^6*s^6*t^2 - 20110*m^4*s^7*t^2 + 3369*m^2*s^8*t^2 - 240*s^9*t^2 - 13150*m^16*t^3 + 84919*m^14*s*t^3 - 232472*m^12*s^2*t^3 + 353473*m^10*s^3*t^3 - 326774*m^8*s^4*t^3 + 187765*m^6*s^5*t^3 - 65240*m^4*s^6*t^3 + 12483*m^2*s^7*t^3 - 1004*s^8*t^3 + 22991*m^14*t^4 - 132758*m^12*s*t^4 + 313771*m^10*s^2*t^4 - 395074*m^8*s^3*t^4 + 287305*m^6*s^4*t^4 - 120762*m^4*s^5*t^4 + 27133*m^2*s^6*t^4 - 2510*s^7*t^4 - 24053*m^12*t^5 + 123748*m^10*s*t^5 - 247457*m^8*s^2*t^5 + 248939*m^6*s^3*t^5 - 134004*m^4*s^4*t^5 + 36749*m^2*s^5*t^5 - 4018*s^6*t^5 + 16196*m^10*t^6 - 73420*m^8*s*t^6 + 119571*m^6*s^2*t^6 - 90010*m^4*s^3*t^6 + 31837*m^2*s^4*t^6 - 4270*s^5*t^6 - 7376*m^8*t^7 + 28435*m^6*s*t^7 - 35168*m^4*s^2*t^7 + 17509*m^2*s^3*t^7 - 3040*s^4*t^7 + 2329*m^6*t^8 - 7052*m^4*s*t^8 + 5813*m^2*s^2*t^8 - 1424*s^3*t^8 - 500*m^4*t^9 + 1023*m^2*s*t^9 - 415*s^2*t^9 + 66*m^2*t^10 - 66*s*t^10 - 4*t^11))/((m^2 - s - t)^2*(3*m^2 - s - t)^3*t^2))*(X3*Y4) +
  (((-I)*(16*m^18 - 120*m^16*s + 392*m^14*s^2 - 728*m^12*s^3 + 840*m^10*s^4 - 616*m^8*s^5 + 280*m^6*s^6 - 72*m^4*s^7 + 8*m^2*s^8 - 128*m^16*t + 892*m^14*s*t - 2668*m^12*s^2*t + 4456*m^10*s^3*t - 4520*m^8*s^4*t + 2828*m^6*s^5*t - 1052*m^4*s^6*t + 208*m^2*s^7*t - 16*s^8*t + 411*m^14*t^2 - 2637*m^12*s*t^2 + 7083*m^10*s^2*t^2 - 10293*m^8*s^3*t^2 + 8701*m^6*s^4*t^2 - 4251*m^4*s^5*t^2 + 1101*m^2*s^6*t^2 - 115*s^7*t^2 - 807*m^12*t^3 + 4571*m^10*s*t^3 - 10532*m^8*s^2*t^3 + 12579*m^6*s^3*t^3 - 8170*m^4*s^4*t^3 + 2718*m^2*s^5*t^3 - 359*s^6*t^3 + 1052*m^10*t^4 - 5049*m^8*s*t^4 + 9478*m^6*s^2*t^4 - 8629*m^4*s^3*t^4 + 3782*m^2*s^4*t^4 - 634*s^5*t^4 - 930*m^8*t^5 + 3607*m^6*s*t^5 - 5139*m^4*s^2*t^5 + 3145*m^2*s^3*t^5 - 691*s^4*t^5 + 555*m^6*t^6 - 1624*m^4*s*t^6 + 1552*m^2*s^2*t^6 - 475*s^3*t^6 - 215*m^4*t^7 + 421*m^2*s*t^7 - 201*s^2*t^7 + 49*m^2*t^8 - 48*s*t^8 - 5*t^9))/((m^2 - s - t)*(2*m^2 - s - t)*t))*(X3) +
  (((2*I)*s*(90*m^20 - 672*m^18*s + 2218*m^16*s^2 - 4256*m^14*s^3 + 5252*m^12*s^4 - 4352*m^10*s^5 + 2452*m^8*s^6 - 928*m^6*s^7 + 226*m^4*s^8 - 32*m^2*s^9 + 2*s^10 + 271*m^18*t - 1250*m^16*s*t + 2062*m^14*s^2*t - 903*m^12*s^3*t - 1586*m^10*s^4*t + 2719*m^8*s^5*t - 1890*m^6*s^6*t + 703*m^4*s^7*t - 137*m^2*s^8*t + 11*s^9*t - 936*m^16*t^2 + 5266*m^14*s*t^2 - 11607*m^12*s^2*t^2 + 12833*m^10*s^3*t^2 - 7308*m^8*s^4*t^2 + 1712*m^6*s^5*t^2 + 181*m^4*s^6*t^2 - 163*m^2*s^7*t^2 + 22*s^8*t^2 + 1108*m^14*t^3 - 6193*m^12*s*t^3 + 13315*m^10*s^2*t^3 - 13780*m^8*s^3*t^3 + 7190*m^6*s^4*t^3 - 1729*m^4*s^5*t^3 + 107*m^2*s^6*t^3 + 14*s^7*t^3 - 741*m^12*t^4 + 3547*m^10*s*t^4 - 7082*m^8*s^2*t^4 + 6320*m^6*s^3*t^4 - 2575*m^4*s^4*t^4 + 425*m^2*s^5*t^4 - 14*s^6*t^4 + 299*m^10*t^5 - 939*m^8*s*t^5 + 1802*m^6*s^2*t^5 - 1339*m^4*s^3*t^5 + 373*m^2*s^4*t^5 - 28*s^5*t^5 - 62*m^8*t^6 - 137*m^4*s^2*t^6 + 103*m^2*s^3*t^6 - 14*s^4*t^6 + 2*m^6*t^7 + 61*m^4*s*t^7 - 23*m^2*s^2*t^7 + 2*s^3*t^7 + m^4*t^8 - 13*m^2*s*t^8 + 4*s^2*t^8 + s*t^9))/((m^2 - s - t)*(3*m^2 - s - t)^3*t^2))*(X4*Y1) +
  (((-I)*s*(72*m^20 - 642*m^18*s + 2510*m^16*s^2 - 5664*m^14*s^3 + 8160*m^12*s^4 - 7828*m^10*s^5 + 5052*m^8*s^6 - 2160*m^6*s^7 + 584*m^4*s^8 - 90*m^2*s^9 + 6*s^10 + 308*m^18*t - 940*m^16*s*t - 753*m^14*s^2*t + 7467*m^12*s^3*t - 14713*m^10*s^4*t + 14939*m^8*s^5*t - 8843*m^6*s^6*t + 3065*m^4*s^7*t - 575*m^2*s^8*t + 45*s^9*t - 1298*m^16*t^2 + 5990*m^14*s*t^2 - 9097*m^12*s^2*t^2 + 2086*m^10*s^3*t^2 + 8977*m^8*s^4*t^2 - 11134*m^6*s^5*t^2 + 5761*m^4*s^6*t^2 - 1422*m^2*s^7*t^2 + 137*s^8*t^2 + 2348*m^14*t^3 - 11036*m^12*s*t^3 + 18675*m^10*s^2*t^3 - 12467*m^8*s^3*t^3 + 346*m^6*s^4*t^3 + 3518*m^4*s^5*t^3 - 1561*m^2*s^6*t^3 + 209*s^7*t^3 - 2686*m^12*t^4 + 11686*m^10*s*t^4 - 18271*m^8*s^2*t^4 + 12052*m^6*s^3*t^4 - 2712*m^4*s^4*t^4 - 298*m^2*s^5*t^4 + 141*s^6*t^4 + 1982*m^10*t^5 - 7616*m^8*s*t^5 + 10025*m^6*s^2*t^5 - 5379*m^4*s^3*t^5 + 1065*m^2*s^4*t^5 - 29*s^5*t^5 - 902*m^8*t^6 + 3010*m^6*s*t^6 - 3087*m^4*s^2*t^6 + 1150*m^2*s^3*t^6 - 125*s^4*t^6 + 240*m^6*t^7 - 692*m^4*s*t^7 + 493*m^2*s^2*t^7 - 93*s^3*t^7 - 34*m^4*t^8 + 84*m^2*s*t^8 - 31*s^2*t^8 + 2*m^2*t^9 - 4*s*t^9))/((m^2 - s - t)*(3*m^2 - s - t)^3*t))*(X4) +
  (((2*I)*(2*m^2 - s - t)^2*(2*m^8 - 7*m^6*s + 9*m^4*s^2 - 5*m^2*s^3 + s^4 - 16*m^6*t + 42*m^4*s*t - 36*m^2*s^2*t + 10*s^3*t + 26*m^4*t^2 - 46*m^2*s*t^2 + 20*s^2*t^2 - 17*m^2*t^3 + 15*s*t^3 + 4*t^4))/(m^2 - s - t))*(Y1^2) +
  (((-4*I)*s*(18*m^22 - 156*m^20*s + 602*m^18*s^2 - 1360*m^16*s^3 + 1988*m^14*s^4 - 1960*m^12*s^5 + 1316*m^10*s^6 - 592*m^8*s^7 + 170*m^6*s^8 - 28*m^4*s^9 + 2*m^2*s^10 + 116*m^20*t - 717*m^18*s*t + 1849*m^16*s^2*t - 2523*m^14*s^3*t + 1849*m^12*s^4*t - 541*m^10*s^5*t - 173*m^8*s^6*t + 191*m^6*s^7*t - 57*m^4*s^8*t + 6*m^2*s^9*t - 197*m^18*t^2 + 1003*m^16*s*t^2 - 1716*m^14*s^2*t^2 + 379*m^12*s^3*t^2 + 2603*m^10*s^4*t^2 - 3972*m^8*s^5*t^2 + 2714*m^6*s^6*t^2 - 981*m^4*s^7*t^2 + 180*m^2*s^8*t^2 - 13*s^9*t^2 + 633*m^16*t^3 - 1481*m^14*s*t^3 - 1438*m^12*s^2*t^3 + 9049*m^10*s^3*t^3 - 13794*m^8*s^4*t^3 + 10593*m^6*s^5*t^3 - 4438*m^4*s^6*t^3 + 959*m^2*s^7*t^3 - 83*s^8*t^3 - 2440*m^14*t^4 + 6484*m^12*s*t^4 - 2619*m^10*s^2*t^4 - 8471*m^8*s^3*t^4 + 12792*m^6*s^4*t^4 - 7588*m^4*s^5*t^4 + 2095*m^2*s^6*t^4 - 221*s^7*t^4 + 4600*m^12*t^5 - 11930*m^10*s*t^5 + 8778*m^8*s^2*t^5 + 1543*m^6*s^3*t^5 - 4901*m^4*s^4*t^5 + 2187*m^2*s^5*t^5 - 309*s^6*t^5 - 4722*m^10*t^6 + 10759*m^8*s*t^6 - 7652*m^6*s^2*t^6 + 1011*m^4*s^3*t^6 + 811*m^2*s^4*t^6 - 223*s^5*t^6 + 2913*m^8*t^7 - 5423*m^6*s*t^7 + 3116*m^4*s^2*t^7 - 475*m^2*s^3*t^7 - 43*s^4*t^7 - 1120*m^6*t^8 + 1570*m^4*s*t^8 - 621*m^2*s^2*t^8 + 57*s^3*t^8 + 264*m^4*t^9 - 245*m^2*s*t^9 + 49*s^2*t^9 - 35*m^2*t^10 + 16*s*t^10 + 2*t^11))/((m^2 - s - t)^2*(3*m^2 - s - t)^3*t^2))*(Y1*Y4) +
  (((-I)*(8*m^18 - 60*m^16*s + 196*m^14*s^2 - 364*m^12*s^3 + 420*m^10*s^4 - 308*m^8*s^5 + 140*m^6*s^6 - 36*m^4*s^7 + 4*m^2*s^8 + 4*m^16*t - 8*m^14*s*t - 20*m^12*s^2*t + 76*m^10*s^3*t - 80*m^8*s^4*t + 16*m^6*s^5*t + 28*m^4*s^6*t - 20*m^2*s^7*t + 4*s^8*t - 205*m^14*t^2 + 1111*m^12*s*t^2 - 2547*m^10*s^2*t^2 + 3223*m^8*s^3*t^2 - 2461*m^6*s^4*t^2 + 1155*m^4*s^5*t^2 - 315*m^2*s^6*t^2 + 39*s^7*t^2 + 573*m^12*t^3 - 2831*m^10*s*t^3 + 5688*m^8*s^2*t^3 - 5978*m^6*s^3*t^3 + 3496*m^4*s^4*t^3 - 1093*m^2*s^5*t^3 + 145*s^6*t^3 - 740*m^10*t^4 + 3271*m^8*s*t^4 - 5520*m^6*s^2*t^4 + 4496*m^4*s^3*t^4 - 1790*m^2*s^4*t^4 + 283*s^5*t^4 + 546*m^8*t^5 - 2126*m^6*s*t^5 + 2838*m^4*s^2*t^5 - 1590*m^2*s^3*t^5 + 323*s^4*t^5 - 247*m^6*t^6 + 817*m^4*s*t^6 - 767*m^2*s^2*t^6 + 221*s^3*t^6 + 70*m^4*t^7 - 177*m^2*s*t^7 + 87*s^2*t^7 - 12*m^2*t^8 + 17*s*t^8 + t^9))/((m^2 - s - t)*(2*m^2 - s - t)*t))*(Y1) +
  ((I*s*(36*m^22 - 366*m^20*s + 1636*m^18*s^2 - 4250*m^16*s^3 + 7128*m^14*s^4 - 8092*m^12*s^5 + 6328*m^10*s^6 - 3396*m^8*s^7 + 1220*m^6*s^8 - 278*m^4*s^9 + 36*m^2*s^10 - 2*s^11 - 578*m^20*t + 4614*m^18*s*t - 16507*m^16*s^2*t + 34716*m^14*s^3*t - 47296*m^12*s^4*t + 43360*m^10*s^5*t - 26914*m^8*s^6*t + 11092*m^6*s^7*t - 2886*m^4*s^8*t + 426*m^2*s^9*t - 27*s^10*t + 4574*m^18*t^2 - 30358*m^16*s*t^2 + 89004*m^14*s^2*t^2 - 151196*m^12*s^3*t^2 + 163646*m^10*s^4*t^2 - 116542*m^8*s^5*t^2 + 54280*m^6*s^6*t^2 - 15832*m^4*s^7*t^2 + 2608*m^2*s^8*t^2 - 184*s^9*t^2 - 12423*m^16*t^3 + 75232*m^14*s*t^3 - 194494*m^12*s^2*t^3 + 281358*m^10*s^3*t^3 - 249478*m^8*s^4*t^3 + 138668*m^6*s^5*t^3 - 46998*m^4*s^6*t^3 + 8838*m^2*s^7*t^3 - 703*s^8*t^3 + 17488*m^14*t^4 - 97522*m^12*s*t^4 + 222882*m^10*s^2*t^4 - 272462*m^8*s^3*t^4 + 193464*m^6*s^4*t^4 - 79898*m^4*s^5*t^4 + 17742*m^2*s^6*t^4 - 1630*s^7*t^4 - 14804*m^12*t^5 + 76326*m^10*s*t^5 - 151576*m^8*s^2*t^5 + 151256*m^6*s^3*t^5 - 80964*m^4*s^4*t^5 + 22154*m^2*s^5*t^5 - 2424*s^6*t^5 + 8188*m^10*t^6 - 38680*m^8*s*t^6 + 64236*m^6*s^2*t^6 - 48980*m^4*s^3*t^6 + 17526*m^2*s^4*t^6 - 2378*s^5*t^6 - 3112*m^8*t^7 + 13016*m^6*s*t^7 - 16838*m^4*s^2*t^7 + 8658*m^2*s^3*t^7 - 1544*s^4*t^7 + 832*m^6*t^8 - 2852*m^4*s*t^8 + 2518*m^2*s^2*t^8 - 648*s^3*t^8 - 154*m^4*t^9 + 372*m^2*s*t^9 - 165*s^2*t^9 + 18*m^2*t^10 - 22*s*t^10 - t^11))/((m^2 - s - t)^2*(3*m^2 - s - t)^3*t))*(Y4) +
  (((I/2)*(40*m^18 - 316*m^16*s + 1100*m^14*s^2 - 2212*m^12*s^3 + 2828*m^10*s^4 - 2380*m^8*s^5 + 1316*m^6*s^6 - 460*m^4*s^7 + 92*m^2*s^8 - 8*s^9 - 204*m^16*t + 1496*m^14*s*t - 4736*m^12*s^2*t + 8444*m^10*s^3*t - 9260*m^8*s^4*t + 6384*m^6*s^5*t - 2696*m^4*s^6*t + 636*m^2*s^7*t - 64*s^8*t + 427*m^14*t^2 - 2929*m^12*s*t^2 + 8409*m^10*s^2*t^2 - 13095*m^8*s^3*t^2 + 11934*m^6*s^4*t^2 - 6354*m^4*s^5*t^2 + 1826*m^2*s^6*t^2 - 218*s^7*t^2 - 527*m^12*t^3 + 3309*m^10*s*t^3 - 8396*m^8*s^2*t^3 + 10989*m^6*s^3*t^3 - 7807*m^4*s^4*t^3 + 2848*m^2*s^5*t^3 - 416*s^6*t^3 + 460*m^10*t^4 - 2475*m^8*s*t^4 + 5257*m^6*s^2*t^4 - 5387*m^4*s^3*t^4 + 2635*m^2*s^4*t^4 - 490*s^5*t^4 - 310*m^8*t^5 + 1291*m^6*s*t^5 - 2103*m^4*s^2*t^5 + 1480*m^2*s^3*t^5 - 369*s^4*t^5 + 157*m^6*t^6 - 459*m^4*s*t^6 + 500*m^2*s^2*t^6 - 178*s^3*t^6 - 54*m^4*t^7 + 100*m^2*s*t^7 - 54*s^2*t^7 + 11*m^2*t^8 - 10*s*t^8 - t^9))/((m^2 - s - t)*(2*m^2 - s - t)))*(1);

(* N66; extra denominators: F *)
N66 =
  (((64*I)*s*(m^2 - s - t)*(2*m^4 - 2*m^2*s - 4*m^2*t + s*t + t^2)*(m^6 - 2*m^4*s + m^2*s^2 - 7*m^4*t + 6*m^2*s*t - s^2*t + 5*m^2*t^2 - 2*s*t^2 - t^3))/((4*m^2 - t)^2*(3*m^2 - s - t)*t^3))*(X2^2*Y1^3*Y4) +
  ((16*I)*(m^2 - s - t)*(2*m^2 - s - t))*(X2^2*Y1^3) +
  (((-64*I)*m^2*s*(m^2 - s - t)*(2*m^4 - 2*m^2*s - 4*m^2*t + s*t + t^2))/((4*m^2 - t)^2*t^2))*(X2^2*Y1^2*Y2*Y4) +
  ((16*I)*m^2*(m^2 - s - t))*(X2^2*Y1^2*Y2) +
  (((16*I)*s*(m^2 - s - t)*(16*m^12 - 64*m^10*s + 96*m^8*s^2 - 64*m^6*s^3 + 16*m^4*s^4 - 160*m^10*t + 480*m^8*s*t - 504*m^6*s^2*t + 208*m^4*s^3*t - 24*m^2*s^4*t + 424*m^8*t^2 - 982*m^6*s*t^2 + 692*m^4*s^2*t^2 - 158*m^2*s^3*t^2 + 8*s^4*t^2 - 493*m^6*t^3 + 782*m^4*s*t^3 - 321*m^2*s^2*t^3 + 32*s^3*t^3 + 276*m^4*t^4 - 259*m^2*s*t^4 + 47*s^2*t^4 - 72*m^2*t^5 + 30*s*t^5 + 7*t^6))/((4*m^2 - t)^2*(3*m^2 - s - t)*t^3))*(X2^2*Y1^2*Y4) +
  ((8*I)*(m^2 - s - t)*(11*m^4 - 8*m^2*s + s^2 - 14*m^2*t + 5*s*t + 4*t^2))*(X2^2*Y1^2) +
  (((-16*I)*m^2*s*(m^2 - s - t)*(16*m^6 - 32*m^4*s + 16*m^2*s^2 - 40*m^4*t + 56*m^2*s*t - 8*s^2*t + 28*m^2*t^2 - 14*s*t^2 - 5*t^3))/((4*m^2 - t)^2*t^2))*(X2^2*Y1*Y2*Y4) +
  ((8*I)*m^2*(5*m^2 - s - 3*t)*(m^2 - s - t))*(X2^2*Y1*Y2) +
  (((8*I)*s*(m^2 - s - t)*(16*m^26 - 152*m^24*s + 656*m^22*s^2 - 1704*m^20*s^3 + 2976*m^18*s^4 - 3696*m^16*s^5 + 3360*m^14*s^6 - 2256*m^12*s^7 + 1104*m^10*s^8 - 376*m^8*s^9 + 80*m^6*s^10 - 8*m^4*s^11 + 12*m^24*t - 124*m^22*s*t + 520*m^20*s^2*t - 1108*m^18*s^3*t + 1080*m^16*s^4*t + 280*m^14*s^5*t - 2128*m^12*s^6*t + 2760*m^10*s^7*t - 1892*m^8*s^8*t + 740*m^6*s^9*t - 152*m^4*s^10*t + 12*m^2*s^11*t - 1518*m^22*t^2 + 12036*m^20*s*t^2 - 42476*m^18*s^2*t^2 + 87362*m^16*s^3*t^2 - 114942*m^14*s^4*t^2 + 99638*m^12*s^5*t^2 - 56162*m^10*s^6*t^2 + 19226*m^8*s^7*t^2 - 3212*m^6*s^8*t^2 - 18*m^4*s^9*t^2 + 70*m^2*s^10*t^2 - 4*s^11*t^2 + 7522*m^20*t^3 - 56078*m^18*s*t^3 + 182982*m^16*s^2*t^3 - 342242*m^14*s^3*t^3 + 402788*m^12*s^4*t^3 - 307354*m^10*s^5*t^3 + 150456*m^8*s^6*t^3 - 44718*m^6*s^7*t^3 + 7042*m^4*s^8*t^3 - 392*m^2*s^9*t^3 - 6*s^10*t^3 - 20033*m^18*t^4 + 133770*m^16*s*t^4 - 387016*m^14*s^2*t^4 + 632514*m^12*s^3*t^4 - 637520*m^10*s^4*t^4 + 405240*m^8*s^5*t^4 - 158868*m^6*s^6*t^4 + 35618*m^4*s^7*t^4 - 3827*m^2*s^8*t^4 + 122*s^9*t^4 + 32095*m^16*t^5 - 191860*m^14*s*t^5 + 486304*m^12*s^2*t^5 - 678586*m^10*s^3*t^5 + 565518*m^8*s^4*t^5 - 284596*m^6*s^5*t^5 + 82668*m^4*s^6*t^5 - 12190*m^2*s^7*t^5 + 647*s^8*t^5 - 32736*m^14*t^6 + 176180*m^12*s*t^6 - 388438*m^10*s^2*t^6 + 452046*m^8*s^3*t^6 - 298652*m^6*s^4*t^6 + 111080*m^4*s^5*t^6 - 21134*m^2*s^6*t^6 + 1526*s^7*t^6 + 21980*m^12*t^7 - 107268*m^10*s*t^7 + 202818*m^8*s^2*t^7 - 189798*m^6*s^3*t^7 + 93162*m^4*s^4*t^7 - 22726*m^2*s^5*t^7 + 2120*s^6*t^7 - 9751*m^10*t^8 + 43886*m^8*s*t^8 - 69176*m^6*s^2*t^8 + 48872*m^4*s^3*t^8 - 15825*m^2*s^4*t^8 + 1898*s^5*t^8 + 2795*m^8*t^9 - 11984*m^6*s*t^9 + 14886*m^4*s^2*t^9 - 7038*m^2*s^3*t^9 + 1125*s^4*t^9 - 492*m^6*t^10 + 2110*m^4*s*t^10 - 1834*m^2*s^2*t^10 + 432*s^3*t^10 + 48*m^4*t^11 - 218*m^2*s*t^11 + 98*s^2*t^11 - 2*m^2*t^12 + 10*s*t^12))/((m^2 - s)^3*(4*m^2 - t)^2*(3*m^2 - s - t)*t^4*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X2^2*Y1*Y4) +
  ((4*I)*(m^2 - s - t)*(18*m^6 - 22*m^4*s + 8*m^2*s^2 - s^3 - 44*m^4*t + 32*m^2*s*t - 5*s^2*t + 30*m^2*t^2 - 10*s*t^2 - 6*t^3))*(X2^2*Y1) +
  (((-8*I)*m^2*s*(m^2 - s - t)*(16*m^20 - 120*m^18*s + 400*m^16*s^2 - 784*m^14*s^3 + 1008*m^12*s^4 - 896*m^10*s^5 + 560*m^8*s^6 - 240*m^6*s^7 + 64*m^4*s^8 - 8*m^2*s^9 + 124*m^18*t - 812*m^16*s*t + 2308*m^14*s^2*t - 3688*m^12*s^3*t + 3556*m^10*s^4*t - 2024*m^8*s^5*t + 572*m^6*s^6*t - 8*m^4*s^7*t - 32*m^2*s^8*t + 4*s^9*t - 698*m^16*t^2 + 4556*m^14*s*t^2 - 12602*m^12*s^2*t^2 + 19158*m^10*s^3*t^2 - 17272*m^8*s^4*t^2 + 9208*m^6*s^5*t^2 - 2674*m^4*s^6*t^2 + 326*m^2*s^7*t^2 - 2*s^8*t^2 + 1920*m^14*t^3 - 10850*m^12*s*t^3 + 25678*m^10*s^2*t^3 - 32674*m^8*s^3*t^3 + 23768*m^6*s^4*t^3 - 9610*m^4*s^5*t^3 + 1882*m^2*s^6*t^3 - 114*s^7*t^3 - 2779*m^12*t^4 + 13838*m^10*s*t^4 - 27625*m^8*s^2*t^4 + 28064*m^6*s^3*t^4 - 15121*m^4*s^4*t^4 + 4002*m^2*s^5*t^4 - 379*s^6*t^4 + 2287*m^10*t^5 - 10079*m^8*s*t^5 + 16726*m^6*s^2*t^5 - 12810*m^4*s^3*t^5 + 4523*m^2*s^4*t^5 - 583*s^5*t^5 - 1092*m^8*t^6 + 4368*m^6*s*t^6 - 5762*m^4*s^2*t^6 + 2948*m^2*s^3*t^6 - 510*s^4*t^6 + 288*m^6*t^7 - 1132*m^4*s*t^7 + 1054*m^2*s^2*t^7 - 266*s^3*t^7 - 38*m^4*t^8 + 164*m^2*s*t^8 - 78*s^2*t^8 + 2*m^2*t^9 - 10*s*t^9))/((m^2 - s)^3*(4*m^2 - t)^2*t^3*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X2^2*Y2*Y4) +
  ((4*I)*m^2*(m^2 - s - t)*(7*m^4 - 5*m^2*s + s^2 - 10*m^2*t + 3*s*t + 3*t^2))*(X2^2*Y2) +
  (((-4*I)*s*(m^2 - s - t)*(96*m^26 - 912*m^24*s + 3904*m^22*s^2 - 9936*m^20*s^3 + 16704*m^18*s^4 - 19488*m^16*s^5 + 16128*m^14*s^6 - 9504*m^12*s^7 + 3936*m^10*s^8 - 1104*m^8*s^9 + 192*m^6*s^10 - 16*m^4*s^11 + 168*m^24*t - 1120*m^22*s*t + 3024*m^20*s^2*t - 3808*m^18*s^3*t + 768*m^16*s^4*t + 4816*m^14*s^5*t - 8176*m^12*s^6*t + 7056*m^10*s^7*t - 3752*m^8*s^8*t + 1232*m^6*s^9*t - 224*m^4*s^10*t + 16*m^2*s^11*t - 2252*m^22*t^2 + 18566*m^20*s*t^2 - 67166*m^18*s^2*t^2 + 139920*m^16*s^3*t^2 - 184732*m^14*s^4*t^2 + 159744*m^12*s^5*t^2 - 89712*m^10*s^6*t^2 + 30836*m^8*s^7*t^2 - 5400*m^6*s^8*t^2 + 122*m^4*s^9*t^2 + 78*m^2*s^10*t^2 - 4*s^11*t^2 + 10480*m^20*t^3 - 78400*m^18*s*t^3 + 257105*m^16*s^2*t^3 - 482737*m^14*s^3*t^3 + 568375*m^12*s^4*t^3 - 431537*m^10*s^5*t^3 + 208601*m^8*s^6*t^3 - 60555*m^6*s^7*t^3 + 9141*m^4*s^8*t^3 - 467*m^2*s^9*t^3 - 6*s^10*t^3 - 27145*m^18*t^4 + 179885*m^16*s*t^4 - 517105*m^14*s^2*t^4 + 838861*m^12*s^3*t^4 - 836161*m^10*s^4*t^4 + 521969*m^8*s^5*t^4 - 198615*m^6*s^6*t^4 + 42371*m^4*s^7*t^4 - 4174*m^2*s^8*t^4 + 114*s^9*t^4 + 42098*m^16*t^5 - 249680*m^14*s*t^5 + 626662*m^12*s^2*t^5 - 862351*m^10*s^3*t^5 + 703835*m^8*s^4*t^5 - 343134*m^6*s^5*t^5 + 94924*m^4*s^6*t^5 - 12963*m^2*s^7*t^5 + 609*s^8*t^5 - 41554*m^14*t^6 + 221860*m^12*s*t^6 - 483369*m^10*s^2*t^6 + 552099*m^8*s^3*t^6 - 354116*m^6*s^4*t^6 + 125850*m^4*s^5*t^6 - 22353*m^2*s^6*t^6 + 1455*s^7*t^6 + 26952*m^12*t^7 - 130440*m^10*s*t^7 + 243221*m^8*s^2*t^7 - 222242*m^6*s^3*t^7 + 104900*m^4*s^4*t^7 - 24094*m^2*s^5*t^7 + 2055*s^6*t^7 - 11511*m^10*t^8 + 51451*m^8*s*t^8 - 79752*m^6*s^2*t^8 + 54612*m^4*s^3*t^8 - 16813*m^2*s^4*t^8 + 1869*s^5*t^8 + 3166*m^8*t^9 - 13544*m^6*s*t^9 + 16446*m^4*s^2*t^9 - 7460*m^2*s^3*t^9 + 1120*s^4*t^9 - 534*m^6*t^10 + 2298*m^4*s*t^10 - 1932*m^2*s^2*t^10 + 432*s^3*t^10 + 50*m^4*t^11 - 228*m^2*s*t^11 + 98*s^2*t^11 - 2*m^2*t^12 + 10*s*t^12))/((m^2 - s)^3*(4*m^2 - t)^2*(3*m^2 - s - t)*t^3*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X2^2*Y4) +
  ((-2*I)*(m^2 - s - t)*t*(18*m^6 - 22*m^4*s + 8*m^2*s^2 - s^3 - 33*m^4*t + 24*m^2*s*t - 4*s^2*t + 18*m^2*t^2 - 6*s*t^2 - 3*t^3))*(X2^2) +
  (((64*I)*(m^2 - s)*s*(m^2 - s - t)*(2*m^4 - 2*m^2*s - 4*m^2*t + s*t + t^2)*(m^4 - m^2*s - 3*m^2*t + s*t + t^2))/((4*m^2 - t)^2*(3*m^2 - s - t)*t^3))*(X2*X4*Y1^4) +
  (((16*I)*s*(m^2 - s - t)*(16*m^12 - 64*m^10*s + 96*m^8*s^2 - 64*m^6*s^3 + 16*m^4*s^4 - 104*m^10*t + 344*m^8*s*t - 400*m^6*s^2*t + 184*m^4*s^3*t - 24*m^2*s^4*t + 188*m^8*t^2 - 542*m^6*s*t^2 + 480*m^4*s^2*t^2 - 134*m^2*s^3*t^2 + 8*s^4*t^2 - 97*m^6*t^3 + 328*m^4*s*t^3 - 201*m^2*s^2*t^3 + 26*s^3*t^3 + 6*m^4*t^4 - 85*m^2*s*t^4 + 27*s^2*t^4 + 6*m^2*t^5 + 8*s*t^5 - t^6))/((4*m^2 - t)^2*(3*m^2 - s - t)*t^3))*(X2*X4*Y1^3) +
  (((8*I)*s*(m^2 - s - t)*(16*m^24 - 136*m^22*s + 520*m^20*s^2 - 1184*m^18*s^3 + 1792*m^16*s^4 - 1904*m^14*s^5 + 1456*m^12*s^6 - 800*m^10*s^7 + 304*m^8*s^8 - 72*m^6*s^9 + 8*m^4*s^10 + 76*m^22*t - 560*m^20*s*t + 1800*m^18*s^2*t - 3244*m^16*s^3*t + 3436*m^14*s^4*t - 1884*m^12*s^5*t + 20*m^10*s^6*t + 700*m^8*s^7*t - 456*m^6*s^8*t + 124*m^4*s^9*t - 12*m^2*s^10*t - 1118*m^20*t^2 + 8206*m^18*s*t^2 - 26286*m^16*s^2*t^2 + 47932*m^14*s^3*t^2 - 54258*m^12*s^4*t^2 + 38796*m^10*s^5*t^2 - 16854*m^8*s^6*t^2 + 3868*m^6*s^7*t^2 - 240*m^4*s^8*t^2 - 50*m^2*s^9*t^2 + 4*s^10*t^2 + 4202*m^18*t^3 - 28828*m^16*s*t^3 + 85134*m^14*s^2*t^3 - 140900*m^12*s^3*t^3 + 142172*m^10*s^4*t^3 - 88762*m^8*s^5*t^3 + 32974*m^6*s^6*t^3 - 6472*m^4*s^7*t^3 + 478*m^2*s^8*t^3 + 2*s^9*t^3 - 8929*m^16*t^4 + 54679*m^14*s*t^4 - 142489*m^12*s^2*t^4 + 204399*m^10*s^3*t^4 - 174087*m^8*s^4*t^4 + 88181*m^6*s^5*t^4 - 24955*m^4*s^6*t^4 + 3333*m^2*s^7*t^4 - 132*s^8*t^4 + 12323*m^14*t^5 - 65757*m^12*s*t^5 + 146453*m^10*s^2*t^5 - 174457*m^8*s^3*t^5 + 118389*m^6*s^4*t^5 - 44799*m^4*s^5*t^5 + 8403*m^2*s^6*t^5 - 555*s^7*t^5 - 10906*m^12*t^6 + 51133*m^10*s*t^6 - 95971*m^8*s^2*t^6 + 91032*m^6*s^3*t^6 - 45746*m^4*s^4*t^6 + 11379*m^2*s^5*t^6 - 1049*s^6*t^6 + 6027*m^10*t^7 - 25663*m^8*s*t^7 + 39958*m^6*s^2*t^7 - 28368*m^4*s^3*t^7 + 9347*m^2*s^4*t^7 - 1141*s^5*t^7 - 2041*m^8*t^8 + 8282*m^6*s*t^8 - 10216*m^4*s^2*t^8 + 4818*m^2*s^3*t^8 - 779*s^4*t^8 + 408*m^6*t^9 - 1678*m^4*s*t^9 + 1458*m^2*s^2*t^9 - 340*s^3*t^9 - 44*m^4*t^10 + 196*m^2*s*t^10 - 88*s^2*t^10 + 2*m^2*t^11 - 10*s*t^11))/((m^2 - s)^2*(4*m^2 - t)^2*(3*m^2 - s - t)*t^4*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X2*X4*Y1^2) +
  (((-4*I)*s*(128*m^30 - 1472*m^28*s + 7776*m^26*s^2 - 24992*m^24*s^3 + 54560*m^22*s^4 - 85536*m^20*s^5 + 99264*m^18*s^6 - 86592*m^16*s^7 + 57024*m^14*s^8 - 28160*m^12*s^9 + 10208*m^10*s^10 - 2592*m^8*s^11 + 416*m^6*s^12 - 32*m^4*s^13 - 48*m^28*t + 848*m^26*s*t - 5712*m^24*s^2*t + 21408*m^22*s^3*t - 51824*m^20*s^4*t + 87552*m^18*s^5*t - 108000*m^16*s^6*t + 99840*m^14*s^7*t - 69840*m^12*s^8*t + 36624*m^10*s^9*t - 13904*m^8*s^10*t + 3552*m^6*s^11*t - 528*m^4*s^12*t + 32*m^2*s^13*t - 3932*m^26*t^2 + 38698*m^24*s*t^2 - 173302*m^22*s^2*t^2 + 466174*m^20*s^3*t^2 - 836326*m^18*s^4*t^2 + 1048636*m^16*s^5*t^2 - 933820*m^14*s^6*t^2 + 585660*m^12*s^7*t^2 - 248936*m^10*s^8*t^2 + 65026*m^8*s^9*t^2 - 7534*m^6*s^10*t^2 - 538*m^4*s^11*t^2 + 202*m^2*s^12*t^2 - 8*s^13*t^2 + 14582*m^24*t^3 - 146930*m^22*s*t^3 + 658389*m^20*s^2*t^3 - 1735347*m^18*s^3*t^3 + 2990458*m^16*s^4*t^3 - 3532768*m^14*s^5*t^3 + 2908670*m^12*s^6*t^3 - 1657322*m^10*s^7*t^3 + 632222*m^8*s^8*t^3 - 149958*m^6*s^9*t^3 + 18741*m^4*s^10*t^3 - 715*m^2*s^11*t^3 - 22*s^12*t^3 - 32669*m^22*t^4 + 311719*m^20*s*t^4 - 1318859*m^18*s^2*t^4 + 3249993*m^16*s^3*t^4 - 5157866*m^14*s^4*t^4 + 5501414*m^12*s^5*t^4 - 3987582*m^10*s^6*t^4 + 1935698*m^8*s^7*t^4 - 601545*m^6*s^8*t^4 + 108803*m^4*s^9*t^4 - 9319*m^2*s^10*t^4 + 213*s^11*t^4 + 51083*m^20*t^5 - 448132*m^18*s*t^5 + 1742727*m^16*s^2*t^5 - 3911927*m^14*s^3*t^5 + 5562659*m^12*s^4*t^5 - 5189943*m^10*s^5*t^5 + 3183123*m^8*s^6*t^5 - 1247421*m^6*s^7*t^5 + 291198*m^4*s^8*t^5 - 34833*m^2*s^9*t^5 + 1466*s^10*t^5 - 54626*m^18*t^6 + 446234*m^16*s*t^6 - 1595069*m^14*s^2*t^6 + 3227120*m^12*s^3*t^6 - 4027517*m^10*s^4*t^6 + 3183680*m^8*s^5*t^6 - 1576175*m^6*s^6*t^6 + 463760*m^4*s^7*t^6 - 71605*m^2*s^8*t^6 + 4198*s^9*t^6 + 39184*m^16*t^7 - 308105*m^14*s*t^7 + 1025713*m^12*s^2*t^7 - 1861409*m^10*s^3*t^7 + 1994169*m^8*s^4*t^7 - 1281303*m^6*s^5*t^7 + 477975*m^4*s^6*t^7 - 93327*m^2*s^7*t^7 + 7103*s^8*t^7 - 18502*m^14*t^8 + 147405*m^12*s*t^8 - 465779*m^10*s^2*t^8 + 752201*m^8*s^3*t^8 - 668546*m^6*s^4*t^8 + 326969*m^4*s^5*t^8 - 81365*m^2*s^6*t^8 + 7873*s^7*t^8 + 5572*m^12*t^9 - 48537*m^10*s*t^9 + 149054*m^8*s^2*t^9 - 209928*m^6*s^3*t^9 + 145554*m^4*s^4*t^9 - 47983*m^2*s^5*t^9 + 5948*s^6*t^9 - 1011*m^10*t^10 + 10750*m^8*s*t^10 - 33184*m^6*s^2*t^10 + 38830*m^4*s^3*t^10 - 18589*m^2*s^4*t^10 + 3076*s^5*t^10 + 99*m^8*t^11 - 1514*m^6*s*t^11 + 4972*m^4*s^2*t^11 - 4306*m^2*s^3*t^11 + 1053*s^4*t^11 - 4*m^6*t^12 + 120*m^4*s*t^12 - 460*m^2*s^2*t^12 + 216*s^3*t^12 - 4*m^2*s*t^13 + 20*s^2*t^13))/((m^2 - s)^3*(4*m^2 - t)^2*(m^2 - s - t)*(3*m^2 - s - t)*t^3*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X2*X4*Y1) +
  (((2*I)*s*(48*m^28 - 552*m^26*s + 2912*m^24*s^2 - 9328*m^22*s^3 + 20240*m^20*s^4 - 31416*m^18*s^5 + 35904*m^16*s^6 - 30624*m^14*s^7 + 19536*m^12*s^8 - 9240*m^10*s^9 + 3168*m^8*s^10 - 752*m^6*s^11 + 112*m^4*s^12 - 8*m^2*s^13 - 12*m^26*t + 280*m^24*s*t - 2064*m^22*s^2*t + 8004*m^20*s^3*t - 19420*m^18*s^4*t + 32004*m^16*s^5*t - 37440*m^14*s^6*t + 31848*m^12*s^7*t - 19908*m^10*s^8*t + 9120*m^8*s^9*t - 2992*m^6*s^10*t + 660*m^4*s^11*t - 84*m^2*s^12*t + 4*s^13*t - 922*m^24*t^2 + 9010*m^22*s*t^2 - 39942*m^20*s^2*t^2 + 106118*m^18*s^3*t^2 - 187840*m^16*s^4*t^2 + 232556*m^14*s^5*t^2 - 205156*m^12*s^6*t^2 + 128420*m^10*s^7*t^2 - 55378*m^8*s^8*t^2 + 15330*m^6*s^9*t^2 - 2294*m^4*s^10*t^2 + 86*m^2*s^11*t^2 + 12*s^12*t^2 + 3004*m^22*t^3 - 30426*m^20*s*t^3 + 136193*m^18*s^2*t^3 - 356621*m^16*s^3*t^3 + 607344*m^14*s^4*t^3 - 705276*m^12*s^5*t^3 + 567378*m^10*s^6*t^3 - 313498*m^8*s^7*t^3 + 114716*m^6*s^8*t^3 - 25634*m^4*s^9*t^3 + 2917*m^2*s^10*t^3 - 97*s^11*t^3 - 6439*m^20*t^4 + 60364*m^18*s*t^4 - 251018*m^16*s^2*t^4 + 606083*m^14*s^3*t^4 - 936775*m^12*s^4*t^4 + 964151*m^10*s^5*t^4 - 665153*m^8*s^6*t^4 + 300745*m^6*s^7*t^4 - 83790*m^4*s^8*t^4 + 12529*m^2*s^9*t^4 - 697*s^10*t^4 + 9549*m^18*t^5 - 80622*m^16*s*t^5 + 302765*m^14*s^2*t^5 - 654412*m^12*s^3*t^5 + 888071*m^10*s^4*t^5 - 778208*m^8*s^5*t^5 + 436559*m^6*s^6*t^5 - 149372*m^4*s^7*t^5 + 27696*m^2*s^8*t^5 - 2026*s^9*t^5 - 9103*m^16*t^6 + 71431*m^14*s*t^6 - 244770*m^12*s^2*t^6 + 470186*m^10*s^3*t^6 - 547091*m^8*s^4*t^6 + 391147*m^6*s^5*t^6 - 166244*m^4*s^6*t^6 + 37908*m^2*s^7*t^6 - 3464*s^8*t^6 + 5437*m^14*t^7 - 41810*m^12*s*t^7 + 133755*m^10*s^2*t^7 - 227475*m^8*s^3*t^7 + 220105*m^6*s^4*t^7 - 120410*m^4*s^5*t^7 + 34271*m^2*s^6*t^7 - 3873*s^7*t^7 - 1986*m^12*t^8 + 16193*m^10*s*t^8 - 49661*m^8*s^2*t^8 + 73740*m^6*s^3*t^8 - 56054*m^4*s^4*t^8 + 20779*m^2*s^5*t^8 - 2947*s^6*t^8 + 420*m^10*t^9 - 4100*m^8*s*t^9 + 12466*m^6*s^2*t^9 - 15524*m^4*s^3*t^9 + 8222*m^2*s^4*t^9 - 1532*s^5*t^9 - 46*m^8*t^10 + 646*m^6*s*t^10 - 2066*m^4*s^2*t^10 + 1936*m^2*s^3*t^10 - 526*s^4*t^10 + 2*m^6*t^11 - 56*m^4*s*t^11 + 210*m^2*s^2*t^11 - 108*s^3*t^11 + 2*m^2*s*t^12 - 10*s^2*t^12))/((m^2 - s)^3*(4*m^2 - t)*(m^2 - s - t)*(3*m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X2*X4) +
  ((-16*I)*(m^2 - s - t)*(2*m^2 - s - t))*(X2*Y1^4) +
  ((-16*I)*m^2*(m^2 - s - t))*(X2*Y1^3*Y2) +
  (((-16*I)*s*(m^2 - s - t)*(4*m^8 - 8*m^6*s + 4*m^4*s^2 - 31*m^6*t + 26*m^4*s*t - 3*m^2*s^2*t + 40*m^4*t^2 - 17*m^2*s*t^2 + s^2*t^2 - 16*m^2*t^3 + 3*s*t^3 + 2*t^4))/((4*m^2 - t)^2*t^2))*(X2*Y1^3*Y4) +
  ((-8*I)*(5*m^2 - 5*s - 4*t)*(m^2 - s - t)*(2*m^2 - s - t))*(X2*Y1^3) +
  (((16*I)*m^2*s*(m^2 + s)*(m^2 - s - t))/((4*m^2 - t)*t))*(X2*Y1^2*Y2*Y4) +
  ((-8*I)*m^2*(5*m^2 - 5*s - 4*t)*(m^2 - s - t))*(X2*Y1^2*Y2) +
  (((-8*I)*s*(m^2 - s - t)*(16*m^10 - 48*m^8*s + 48*m^6*s^2 - 16*m^4*s^3 - 144*m^8*t + 268*m^6*s*t - 136*m^4*s^2*t + 12*m^2*s^3*t + 279*m^6*t^2 - 338*m^4*s*t^2 + 87*m^2*s^2*t^2 - 4*s^3*t^2 - 210*m^4*t^3 + 142*m^2*s*t^3 - 16*s^2*t^3 + 65*m^2*t^4 - 19*s*t^4 - 7*t^5))/((4*m^2 - t)^2*t^2))*(X2*Y1^2*Y4) +
  (((-4*I)*(m^2 - s - t)*(8*m^12 - 28*m^10*s + 36*m^8*s^2 - 20*m^6*s^3 + 4*m^4*s^4 - 12*m^10*t + 40*m^8*s*t - 40*m^6*s^2*t + 12*m^4*s^3*t + 7*m^8*t^2 - 26*m^6*s*t^2 + 12*m^4*s^2*t^2 + 6*m^2*s^3*t^2 - 2*s^4*t^2 + 17*m^4*s*t^3 + 5*m^2*s^2*t^3 - 6*s^3*t^3 - 3*m^4*t^4 + 2*m^2*s*t^4 - 7*s^2*t^4 + 3*m^2*t^5 - 4*s*t^5 - t^6))/(m^2*t^2))*(X2*Y1^2) +
  (((8*I)*m^2*s*(m^2 + s)*(4*m^2 - 4*s - 3*t)*(m^2 - s - t))/((4*m^2 - t)*t))*(X2*Y1*Y2*Y4) +
  (((-4*I)*(m^2 - s - t)*(12*m^12 - 40*m^10*s + 48*m^8*s^2 - 24*m^6*s^3 + 4*m^4*s^4 - 16*m^10*t + 52*m^8*s*t - 48*m^6*s^2*t + 12*m^4*s^3*t - 19*m^8*t^2 + 28*m^6*s*t^2 - 22*m^4*s^2*t^2 + 12*m^2*s^3*t^2 - 2*s^4*t^2 + 45*m^6*t^3 - 59*m^4*s*t^3 + 32*m^2*s^2*t^3 - 6*s^3*t^3 - 31*m^4*t^4 + 30*m^2*s*t^4 - 7*s^2*t^4 + 10*m^2*t^5 - 4*s*t^5 - t^6))/(m^2*t^2))*(X2*Y1*Y2) +
  (((4*I)*s*(m^2 - s - t)*(8*m^22*s - 72*m^20*s^2 + 288*m^18*s^3 - 672*m^16*s^4 + 1008*m^14*s^5 - 1008*m^12*s^6 + 672*m^10*s^7 - 288*m^8*s^8 + 72*m^6*s^9 - 8*m^4*s^10 - 128*m^22*t + 978*m^20*s*t - 3222*m^18*s^2*t + 5916*m^16*s^3*t - 6468*m^14*s^4*t + 4032*m^12*s^5*t - 1008*m^10*s^6*t - 348*m^8*s^7*t + 324*m^6*s^8*t - 82*m^4*s^9*t + 6*m^2*s^10*t + 1080*m^20*t^2 - 8032*m^18*s*t^2 + 25695*m^16*s^2*t^2 - 46031*m^14*s^3*t^2 + 50221*m^12*s^4*t^2 - 33803*m^10*s^5*t^2 + 13367*m^8*s^6*t^2 - 2605*m^6*s^7*t^2 + 71*m^4*s^8*t^2 + 39*m^2*s^9*t^2 - 2*s^10*t^2 - 3985*m^18*t^3 + 27739*m^16*s*t^3 - 81698*m^14*s^2*t^3 + 132196*m^12*s^3*t^3 - 127358*m^10*s^4*t^3 + 73676*m^8*s^5*t^3 - 24306*m^6*s^6*t^3 + 3928*m^4*s^7*t^3 - 189*m^2*s^8*t^3 - 3*s^9*t^3 + 8870*m^16*t^4 - 55309*m^14*s*t^4 + 143478*m^12*s^2*t^4 - 199599*m^10*s^3*t^4 + 159814*m^8*s^4*t^4 - 73195*m^6*s^5*t^4 + 17778*m^4*s^6*t^4 - 1897*m^2*s^7*t^4 + 60*s^8*t^4 - 12107*m^14*t^5 + 67458*m^12*s*t^5 - 151540*m^10*s^2*t^5 + 175238*m^8*s^3*t^5 - 110429*m^6*s^4*t^5 + 36804*m^4*s^5*t^5 - 5732*m^2*s^6*t^5 + 308*s^7*t^5 + 10423*m^12*t^6 - 52059*m^10*s*t^6 + 99731*m^8*s^2*t^6 - 92168*m^6*s^3*t^6 + 42515*m^4*s^4*t^6 - 9061*m^2*s^5*t^6 + 683*s^6*t^6 - 5732*m^10*t^7 + 25911*m^8*s*t^7 - 41232*m^6*s^2*t^7 + 28530*m^4*s^3*t^7 - 8488*m^2*s^4*t^7 + 867*s^5*t^7 + 1971*m^8*t^8 - 8322*m^6*s*t^8 + 10432*m^4*s^2*t^8 - 4762*m^2*s^3*t^8 + 681*s^4*t^8 - 402*m^6*t^9 + 1682*m^4*s*t^9 - 1472*m^2*s^2*t^9 + 328*s^3*t^9 + 44*m^4*t^10 - 196*m^2*s*t^10 + 88*s^2*t^10 - 2*m^2*t^11 + 10*s*t^11))/((m^2 - s)^3*(4*m^2 - t)^2*t^3*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X2*Y1*Y4) +
  (((2*I)*(m^2 - s - t)*(4*m^14 - 20*m^12*s + 40*m^10*s^2 - 40*m^8*s^3 + 20*m^6*s^4 - 4*m^4*s^5 + 4*m^12*t - 4*m^10*s*t - 12*m^8*s^2*t + 20*m^6*s^3*t - 8*m^4*s^4*t - 67*m^10*t^2 + 183*m^8*s*t^2 - 170*m^6*s^2*t^2 + 66*m^4*s^3*t^2 - 14*m^2*s^4*t^2 + 2*s^5*t^2 + 103*m^8*t^3 - 260*m^6*s*t^3 + 180*m^4*s^2*t^3 - 39*m^2*s^3*t^3 + 4*s^4*t^3 - 47*m^6*t^4 + 130*m^4*s*t^4 - 45*m^2*s^2*t^4 + s^3*t^4 + 2*m^4*t^5 - 16*m^2*s*t^5 - 3*s^2*t^5 + 4*m^2*t^6 - 3*s*t^6 - t^7))/(m^2*t^2))*(X2*Y1) +
  (((-4*I)*(m^2 - s - t)*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 4*m^8*t + 12*m^6*s*t - 8*m^4*s^2*t - 12*m^6*t^2 + 16*m^4*s*t^2 - 6*m^2*s^2*t^2 + 2*s^3*t^2 + 16*m^4*t^3 - 14*m^2*s*t^3 + 4*s^2*t^3 - 7*m^2*t^4 + 3*s*t^4 + t^5))/t^2)*(X2*Y2^2) +
  (((-4*I)*m^2*s*(m^2 - s - t)*(8*m^16 - 46*m^14*s + 110*m^12*s^2 - 142*m^10*s^3 + 110*m^8*s^4 - 58*m^6*s^5 + 26*m^4*s^6 - 10*m^2*s^7 + 2*s^8 - 12*m^14*t + 56*m^12*s*t - 63*m^10*s^2*t - 71*m^8*s^3*t + 214*m^6*s^4*t - 174*m^4*s^5*t + 53*m^2*s^6*t - 3*s^7*t + 29*m^12*t^2 - 105*m^10*s*t^2 + m^8*s^2*t^2 + 414*m^6*s^3*t^2 - 613*m^4*s^4*t^2 + 331*m^2*s^5*t^2 - 57*s^6*t^2 - 67*m^10*t^3 + 225*m^8*s*t^3 - 54*m^6*s^2*t^3 - 478*m^4*s^3*t^3 + 521*m^2*s^4*t^3 - 147*s^5*t^3 + 56*m^8*t^4 - 187*m^6*s*t^4 + 27*m^4*s^2*t^4 + 299*m^2*s^3*t^4 - 163*s^4*t^4 - 16*m^6*t^5 + 76*m^4*s*t^5 + 24*m^2*s^2*t^5 - 84*s^3*t^5 - 16*m^2*s*t^6 - 16*s^2*t^6))/((m^2 - s)^2*(4*m^2 - t)*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X2*Y2*Y4) +
  (((2*I)*(m^2 - s - t)*(12*m^12 - 40*m^10*s + 48*m^8*s^2 - 24*m^6*s^3 + 4*m^4*s^4 - 32*m^10*t + 84*m^8*s*t - 68*m^6*s^2*t + 16*m^4*s^3*t - m^8*t^2 - 2*m^6*s*t^2 - 12*m^4*s^2*t^2 + 12*m^2*s^3*t^2 - 2*s^4*t^2 + 40*m^6*t^3 - 56*m^4*s*t^3 + 32*m^2*s^2*t^3 - 6*s^3*t^3 - 32*m^4*t^4 + 30*m^2*s*t^4 - 7*s^2*t^4 + 10*m^2*t^5 - 4*s*t^5 - t^6))/(m^2*t))*(X2*Y2) +
  (((-2*I)*s*(m^2 - s - t)*(16*m^22*s - 144*m^20*s^2 + 576*m^18*s^3 - 1344*m^16*s^4 + 2016*m^14*s^5 - 2016*m^12*s^6 + 1344*m^10*s^7 - 576*m^8*s^8 + 144*m^6*s^9 - 16*m^4*s^10 - 232*m^22*t + 1808*m^20*s*t - 6112*m^18*s^2*t + 11640*m^16*s^3*t - 13496*m^14*s^4*t + 9464*m^12*s^5*t - 3528*m^10*s^6*t + 232*m^8*s^7*t + 320*m^6*s^8*t - 104*m^4*s^9*t + 8*m^2*s^10*t + 1974*m^20*t^2 - 14284*m^18*s*t^2 + 44694*m^16*s^2*t^2 - 78724*m^14*s^3*t^2 + 84940*m^12*s^4*t^2 - 56972*m^10*s^5*t^2 + 22764*m^8*s^6*t^2 - 4684*m^6*s^7*t^2 + 254*m^4*s^8*t^2 + 40*m^2*s^9*t^2 - 2*s^10*t^2 - 6322*m^18*t^3 + 42662*m^16*s*t^3 - 122006*m^14*s^2*t^3 + 191919*m^12*s^3*t^3 - 179796*m^10*s^4*t^3 + 100989*m^8*s^5*t^3 - 32174*m^6*s^6*t^3 + 4945*m^4*s^7*t^3 - 214*m^2*s^8*t^3 - 3*s^9*t^3 + 12434*m^16*t^4 - 75194*m^14*s*t^4 + 189261*m^12*s^2*t^4 - 255229*m^10*s^3*t^4 + 197434*m^8*s^4*t^4 - 86668*m^6*s^5*t^4 + 19825*m^4*s^6*t^4 - 1917*m^2*s^7*t^4 + 54*s^8*t^4 - 15507*m^14*t^5 + 83732*m^12*s*t^5 - 182551*m^10*s^2*t^5 + 204586*m^8*s^3*t^5 - 124181*m^6*s^4*t^5 + 39308*m^4*s^5*t^5 - 5665*m^2*s^6*t^5 + 278*s^7*t^5 + 12420*m^12*t^6 - 60190*m^10*s*t^6 + 112199*m^8*s^2*t^6 - 100700*m^6*s^3*t^6 + 44690*m^4*s^4*t^6 - 8982*m^2*s^5*t^6 + 627*s^6*t^6 - 6434*m^10*t^7 + 28313*m^8*s*t^7 - 44031*m^6*s^2*t^7 + 29679*m^4*s^3*t^7 - 8487*m^2*s^4*t^7 + 816*s^5*t^7 + 2115*m^8*t^8 - 8712*m^6*s*t^8 + 10721*m^4*s^2*t^8 - 4780*m^2*s^3*t^8 + 656*s^4*t^8 - 419*m^6*t^9 + 1709*m^4*s*t^9 - 1475*m^2*s^2*t^9 + 321*s^3*t^9 + 45*m^4*t^10 - 196*m^2*s*t^10 + 87*s^2*t^10 - 2*m^2*t^11 + 10*s*t^11))/((m^2 - s)^3*(4*m^2 - t)^2*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X2*Y4) +
  (((-I)*(m^2 - s - t)*(4*m^14 - 20*m^12*s + 40*m^10*s^2 - 40*m^8*s^3 + 20*m^6*s^4 - 4*m^4*s^5 - 4*m^12*t + 24*m^10*s*t - 48*m^8*s^2*t + 40*m^6*s^3*t - 12*m^4*s^4*t - 55*m^10*t^2 + 143*m^8*s*t^2 - 130*m^6*s^2*t^2 + 54*m^4*s^3*t^2 - 14*m^2*s^4*t^2 + 2*s^5*t^2 + 96*m^8*t^3 - 234*m^6*s*t^3 + 168*m^4*s^2*t^3 - 45*m^2*s^3*t^3 + 6*s^4*t^3 - 57*m^6*t^4 + 128*m^4*s*t^4 - 55*m^2*s^2*t^4 + 7*s^3*t^4 + 16*m^4*t^5 - 26*m^2*s*t^5 + 4*s^2*t^5 - 2*m^2*t^6 + s*t^6))/(m^2*t))*(X2) +
  (((-16*I)*s*(m^2 - s - t)*(20*m^10 - 52*m^8*s + 44*m^6*s^2 - 12*m^4*s^3 - 69*m^8*t + 133*m^6*s*t - 75*m^4*s^2*t + 11*m^2*s^3*t + 87*m^6*t^2 - 117*m^4*s*t^2 + 41*m^2*s^2*t^2 - 3*s^3*t^2 - 46*m^4*t^3 + 41*m^2*s*t^3 - 7*s^2*t^3 + 11*m^2*t^4 - 5*s*t^4 - t^5))/((4*m^2 - t)^2*(3*m^2 - s - t)*t^2))*(X4*Y1^4) +
  (((-8*I)*s*(m^2 - s - t)*(80*m^12 - 288*m^10*s + 384*m^8*s^2 - 224*m^6*s^3 + 48*m^4*s^4 - 400*m^10*t + 1140*m^8*s*t - 1124*m^6*s^2*t + 428*m^4*s^3*t - 44*m^2*s^4*t + 727*m^8*t^2 - 1595*m^6*s*t^2 + 1101*m^4*s^2*t^2 - 245*m^2*s^3*t^2 + 12*s^4*t^2 - 588*m^6*t^3 + 971*m^4*s*t^3 - 418*m^2*s^2*t^3 + 43*s^3*t^3 + 240*m^4*t^4 - 266*m^2*s*t^4 + 54*s^2*t^4 - 49*m^2*t^5 + 27*s*t^5 + 4*t^6))/((4*m^2 - t)^2*(3*m^2 - s - t)*t^2))*(X4*Y1^3) +
  (((-4*I)*s*(m^2 - s - t)*(32*m^26 - 328*m^24*s + 1536*m^22*s^2 - 4344*m^20*s^3 + 8256*m^18*s^4 - 11088*m^16*s^5 + 10752*m^14*s^6 - 7536*m^12*s^7 + 3744*m^10*s^8 - 1256*m^8*s^9 + 256*m^6*s^10 - 24*m^4*s^11 + 616*m^24*t - 5086*m^22*s*t + 18540*m^20*s^2*t - 39002*m^18*s^3*t + 51736*m^16*s^4*t - 43988*m^14*s^5*t + 22624*m^12*s^6*t - 5180*m^10*s^7*t - 1088*m^8*s^8*t + 1074*m^6*s^9*t - 268*m^4*s^10*t + 22*m^2*s^11*t - 3832*m^22*t^2 + 32446*m^20*s*t^2 - 120039*m^18*s^2*t^2 + 254776*m^16*s^3*t^2 - 341686*m^14*s^4*t^2 + 299706*m^12*s^5*t^2 - 171140*m^10*s^6*t^2 + 60614*m^8*s^7*t^2 - 11586*m^6*s^8*t^2 + 656*m^4*s^9*t^2 + 91*m^2*s^10*t^2 - 6*s^11*t^2 + 11053*m^20*t^3 - 89122*m^18*s*t^3 + 310870*m^16*s^2*t^3 - 613833*m^14*s^3*t^3 + 753129*m^12*s^4*t^3 - 591997*m^10*s^5*t^3 + 295411*m^8*s^6*t^3 - 88803*m^6*s^7*t^3 + 14118*m^4*s^8*t^3 - 821*m^2*s^9*t^3 - 5*s^10*t^3 - 16691*m^18*t^4 + 131322*m^16*s*t^4 - 433963*m^14*s^2*t^4 + 788700*m^12*s^3*t^4 - 863399*m^10*s^4*t^4 + 583726*m^8*s^5*t^4 - 238949*m^6*s^6*t^4 + 55064*m^4*s^7*t^4 - 6006*m^2*s^8*t^4 + 196*s^9*t^4 + 15183*m^16*t^5 - 119534*m^14*s*t^5 + 376301*m^12*s^2*t^5 - 622877*m^10*s^3*t^5 + 592444*m^8*s^4*t^5 - 329224*m^6*s^5*t^5 + 102801*m^4*s^6*t^5 - 15981*m^2*s^7*t^5 + 887*s^8*t^5 - 8742*m^14*t^6 + 71987*m^12*s*t^6 - 216852*m^10*s^2*t^6 + 321421*m^8*s^3*t^6 - 255238*m^6*s^4*t^6 + 108797*m^4*s^5*t^6 - 22912*m^2*s^6*t^6 + 1795*s^7*t^6 + 3136*m^12*t^7 - 29148*m^10*s*t^7 + 84920*m^8*s^2*t^7 - 109768*m^6*s^3*t^7 + 68144*m^4*s^4*t^7 - 19692*m^2*s^5*t^7 + 2088*s^6*t^7 - 669*m^10*t^8 + 7751*m^8*s*t^8 - 22486*m^6*s^2*t^8 + 24102*m^4*s^3*t^8 - 10333*m^2*s^4*t^8 + 1507*s^5*t^8 + 78*m^8*t^9 - 1268*m^6*s*t^9 + 3912*m^4*s^2*t^9 - 3096*m^2*s^3*t^9 + 678*s^4*t^9 - 4*m^6*t^10 + 112*m^4*s*t^10 - 412*m^2*s^2*t^10 + 176*s^3*t^10 - 4*m^2*s*t^11 + 20*s^2*t^11))/((m^2 - s)^3*(4*m^2 - t)^2*(3*m^2 - s - t)*t^3*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X4*Y1^2) +
  (((2*I)*s*(m^2 - s - t)*(224*m^26 - 2224*m^24*s + 10016*m^22*s^2 - 27024*m^20*s^3 + 48576*m^18*s^4 - 61152*m^16*s^5 + 55104*m^14*s^6 - 35616*m^12*s^7 + 16224*m^10*s^8 - 4976*m^8*s^9 + 928*m^6*s^10 - 80*m^4*s^11 + 2992*m^24*t - 24204*m^22*s*t + 86360*m^20*s^2*t - 177812*m^18*s^3*t + 231360*m^16*s^4*t - 194488*m^14*s^5*t + 101584*m^12*s^6*t - 27240*m^10*s^7*t - 688*m^8*s^8*t + 2820*m^6*s^9*t - 744*m^4*s^10*t + 60*m^2*s^11*t - 12834*m^22*t^2 + 110944*m^20*s*t^2 - 414776*m^18*s^2*t^2 + 882288*m^16*s^3*t^2 - 1177728*m^14*s^4*t^2 + 1022364*m^12*s^5*t^2 - 575452*m^10*s^6*t^2 + 200876*m^8*s^7*t^2 - 38398*m^6*s^8*t^2 + 2548*m^4*s^9*t^2 + 180*m^2*s^10*t^2 - 12*s^11*t^2 + 27988*m^20*t^3 - 238898*m^18*s*t^3 + 866443*m^16*s^2*t^3 - 1752117*m^14*s^3*t^3 + 2172199*m^12*s^4*t^3 - 1703757*m^10*s^5*t^3 + 837865*m^8*s^6*t^3 - 245007*m^6*s^7*t^3 + 37337*m^4*s^8*t^3 - 2045*m^2*s^9*t^3 - 8*s^10*t^3 - 36344*m^18*t^4 + 309934*m^16*s*t^4 - 1078636*m^14*s^2*t^4 + 2021133*m^12*s^3*t^4 - 2240078*m^10*s^4*t^4 + 1506395*m^8*s^5*t^4 - 601600*m^6*s^6*t^4 + 132059*m^4*s^7*t^4 - 13230*m^2*s^8*t^4 + 367*s^9*t^4 + 29406*m^16*t^5 - 261621*m^14*s*t^5 + 878390*m^12*s^2*t^5 - 1501303*m^10*s^3*t^5 + 1438666*m^8*s^4*t^5 - 786615*m^6*s^5*t^5 + 235254*m^4*s^6*t^5 - 33821*m^2*s^7*t^5 + 1644*s^8*t^5 - 14612*m^14*t^6 + 148440*m^12*s*t^6 - 486003*m^10*s^2*t^6 + 744215*m^8*s^3*t^6 - 590298*m^6*s^4*t^6 + 243646*m^4*s^5*t^6 - 47983*m^2*s^6*t^6 + 3363*s^7*t^6 + 4140*m^12*t^7 - 56974*m^10*s*t^7 + 184928*m^8*s^2*t^7 - 246330*m^6*s^3*t^7 + 150774*m^4*s^4*t^7 - 41368*m^2*s^5*t^7 + 3998*s^6*t^7 - 529*m^10*t^8 + 14484*m^8*s*t^8 - 48112*m^6*s^2*t^8 + 52536*m^4*s^3*t^8 - 21819*m^2*s^4*t^8 + 2960*s^5*t^8 - 16*m^8*t^9 - 2306*m^6*s*t^9 + 8295*m^4*s^2*t^9 - 6534*m^2*s^3*t^9 + 1361*s^4*t^9 + 12*m^6*t^10 + 206*m^4*s*t^10 - 864*m^2*s^2*t^10 + 358*s^3*t^10 - m^4*t^11 - 8*m^2*s*t^11 + 41*s^2*t^11))/((m^2 - s)^3*(4*m^2 - t)^2*(3*m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X4*Y1) +
  (((2*I)*s*(m^2 - s - t)*(40*m^18 - 260*m^16*s + 724*m^14*s^2 - 1124*m^12*s^3 + 1060*m^10*s^4 - 620*m^8*s^5 + 220*m^6*s^6 - 44*m^4*s^7 + 4*m^2*s^8 + 74*m^16*t - 302*m^14*s*t + 480*m^12*s^2*t - 380*m^10*s^3*t + 170*m^8*s^4*t - 54*m^6*s^5*t + 12*m^4*s^6*t - 456*m^14*t^2 + 2032*m^12*s*t^2 - 3729*m^10*s^2*t^2 + 3672*m^8*s^3*t^2 - 2090*m^6*s^4*t^2 + 656*m^4*s^5*t^2 - 85*m^2*s^6*t^2 + 794*m^12*t^3 - 3110*m^10*s*t^3 + 4869*m^8*s^2*t^3 - 3883*m^6*s^3*t^3 + 1595*m^4*s^4*t^3 - 263*m^2*s^5*t^3 - 2*s^6*t^3 - 699*m^10*t^4 + 2268*m^8*s*t^4 - 2809*m^6*s^2*t^4 + 1609*m^4*s^3*t^4 - 344*m^2*s^4*t^4 - 9*s^5*t^4 + 349*m^8*t^5 - 875*m^6*s*t^5 + 771*m^4*s^2*t^5 - 225*m^2*s^3*t^5 - 16*s^4*t^5 - 97*m^6*t^6 + 171*m^4*s*t^6 - 74*m^2*s^2*t^6 - 14*s^3*t^6 + 14*m^4*t^7 - 12*m^2*s*t^7 - 6*s^2*t^7 - m^2*t^8 - s*t^8))/((m^2 - s)^2*(4*m^2 - t)*t*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X4*Y2) +
  (((-I)*s*(m^2 - s - t)*(48*m^24 - 480*m^22*s + 2176*m^20*s^2 - 5904*m^18*s^3 + 10656*m^16*s^4 - 13440*m^14*s^5 + 12096*m^12*s^6 - 7776*m^10*s^7 + 3504*m^8*s^8 - 1056*m^6*s^9 + 192*m^4*s^10 - 16*m^2*s^11 + 684*m^22*t - 5546*m^20*s*t + 19856*m^18*s^2*t - 41122*m^16*s^3*t + 54104*m^14*s^4*t - 46564*m^12*s^5*t + 25760*m^10*s^6*t - 8356*m^8*s^7*t + 1052*m^6*s^8*t + 206*m^4*s^9*t - 80*m^2*s^10*t + 6*s^11*t - 2808*m^20*t^2 + 23630*m^18*s*t^2 - 86279*m^16*s^2*t^2 + 179538*m^14*s^3*t^2 - 234590*m^12*s^4*t^2 + 199350*m^10*s^5*t^2 - 109900*m^8*s^6*t^2 + 37734*m^6*s^7*t^2 - 7258*m^4*s^8*t^2 + 580*m^2*s^9*t^2 + 3*s^10*t^2 + 5680*m^18*t^3 - 46234*m^16*s*t^3 + 160723*m^14*s^2*t^3 - 311985*m^12*s^3*t^3 + 370523*m^10*s^4*t^3 - 276661*m^8*s^5*t^3 + 127905*m^6*s^6*t^3 - 34315*m^4*s^7*t^3 + 4545*m^2*s^8*t^3 - 181*s^9*t^3 - 6932*m^16*t^4 + 54362*m^14*s*t^4 - 176817*m^12*s^2*t^4 + 310935*m^10*s^3*t^4 - 321618*m^8*s^4*t^4 + 198416*m^6*s^5*t^4 - 70077*m^4*s^6*t^4 + 12527*m^2*s^7*t^4 - 796*s^8*t^4 + 5193*m^14*t^5 - 40462*m^12*s*t^5 + 123651*m^10*s^2*t^5 - 193597*m^8*s^3*t^5 + 167373*m^6*s^4*t^5 - 79186*m^4*s^5*t^5 + 18647*m^2*s^6*t^5 - 1619*s^7*t^5 - 2330*m^12*t^6 + 19357*m^10*s*t^6 - 56354*m^8*s^2*t^6 + 76944*m^6*s^3*t^6 - 52216*m^4*s^4*t^6 + 16651*m^2*s^5*t^6 - 1924*s^6*t^6 + 592*m^10*t^7 - 5898*m^8*s*t^7 + 16796*m^6*s^2*t^7 - 19178*m^4*s^3*t^7 + 9020*m^2*s^4*t^7 - 1428*s^5*t^7 - 77*m^8*t^8 + 1086*m^6*s*t^8 - 3220*m^4*s^2*t^8 + 2758*m^2*s^3*t^8 - 659*s^4*t^8 + 4*m^6*t^9 - 106*m^4*s*t^9 + 372*m^2*s^2*t^9 - 174*s^3*t^9 + 4*m^2*s*t^10 - 20*s^2*t^10))/((m^2 - s)^3*(4*m^2 - t)*(3*m^2 - s - t)*t*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X4) +
  ((-16*I)*(m^2 - s - t)*(2*m^2 - s - t))*(Y1^4*Y2) +
  ((8*I)*(m^2 - s - t)*(m^4 - 2*m^2*s + s^2 + s*t))*(Y1^4) +
  ((-16*I)*m^2*(m^2 - s - t))*(Y1^3*Y2^2) +
  (((16*I)*s*(m^2 - s - t)*(2*m^2 - s - t))/t)*(Y1^3*Y2*Y4) +
  ((-40*I)*(m^2 - s - t)^2*(2*m^2 - s - t))*(Y1^3*Y2) +
  (((-8*I)*s*(2*m^2 - t)*(m^2 - s - t)*(m^4 - 2*m^2*s + s^2 + s*t))/((4*m^2 - t)*t))*(Y1^3*Y4) +
  ((20*I)*(m^2 - s - t)^2*(m^4 - 2*m^2*s + s^2 + s*t))*(Y1^3) +
  (((16*I)*m^2*s*(m^2 - s - t))/t)*(Y1^2*Y2^2*Y4) +
  ((-8*I)*m^2*(5*m^2 - 5*s - 4*t)*(m^2 - s - t))*(Y1^2*Y2^2) +
  (((32*I)*s*(m^2 - s - t)^2*(2*m^2 - s - t))/t)*(Y1^2*Y2*Y4) +
  (((-4*I)*(m^2 - s - t)*(3*m^8 - 14*m^6*s + 10*m^4*s^2 + 2*m^2*s^3 - 2*s^4 - 18*m^6*t + 30*m^4*s*t - 2*m^2*s^2*t - 6*s^3*t + 16*m^4*t^2 - 6*m^2*s*t^2 - 7*s^2*t^2 - 2*m^2*t^3 - 4*s*t^3 - t^4))/m^2)*(Y1^2*Y2) +
  (((-4*I)*s*(m^2 - s - t)*(8*m^18 - 72*m^16*s + 280*m^14*s^2 - 616*m^12*s^3 + 840*m^10*s^4 - 728*m^8*s^5 + 392*m^6*s^6 - 120*m^4*s^7 + 16*m^2*s^8 + 68*m^16*t - 414*m^14*s*t + 1022*m^12*s^2*t - 1274*m^10*s^3*t + 770*m^8*s^4*t - 98*m^6*s^5*t - 126*m^4*s^6*t + 58*m^2*s^7*t - 6*s^8*t - 26*m^14*t^2 + 394*m^12*s*t^2 - 1443*m^10*s^2*t^2 + 2311*m^8*s^3*t^2 - 1816*m^6*s^4*t^2 + 648*m^4*s^5*t^2 - 59*m^2*s^6*t^2 - 9*s^7*t^2 - 240*m^12*t^3 + 748*m^10*s*t^3 - 480*m^8*s^2*t^3 - 584*m^6*s^3*t^3 + 816*m^4*s^4*t^3 - 276*m^2*s^5*t^3 + 16*s^6*t^3 + 397*m^10*t^4 - 1397*m^8*s*t^4 + 1576*m^6*s^2*t^4 - 480*m^4*s^3*t^4 - 97*m^2*s^4*t^4 + 33*s^5*t^4 - 276*m^8*t^5 + 954*m^6*s*t^5 - 966*m^4*s^2*t^5 + 266*m^2*s^3*t^5 - 2*s^4*t^5 + 96*m^6*t^6 - 340*m^4*s*t^6 + 251*m^2*s^2*t^6 - 35*s^3*t^6 - 16*m^4*t^7 + 64*m^2*s*t^7 - 24*s^2*t^7 + m^2*t^8 - 5*s*t^8))/((m^2 - s)^3*(4*m^2 - t)*t*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(Y1^2*Y4) +
  (((2*I)*(m^2 - s - t)*(4*m^14 - 20*m^12*s + 40*m^10*s^2 - 40*m^8*s^3 + 20*m^6*s^4 - 4*m^4*s^5 - 4*m^12*t + 24*m^10*s*t - 48*m^8*s^2*t + 40*m^6*s^3*t - 12*m^4*s^4*t + 9*m^10*t^2 - 33*m^8*s*t^2 + 46*m^6*s^2*t^2 - 22*m^4*s^3*t^2 - 2*m^2*s^4*t^2 + 2*s^5*t^2 - 24*m^8*t^3 + 54*m^6*s*t^3 - 46*m^4*s^2*t^3 + 6*m^2*s^3*t^3 + 6*s^4*t^3 + 21*m^6*t^4 - 28*m^4*s*t^4 + 12*m^2*s^2*t^4 + 7*s^3*t^4 - 6*m^4*t^5 + 5*m^2*s*t^5 + 4*s^2*t^5 + m^2*t^6 + s*t^6))/(m^2*t^2))*(Y1^2) +
  (((8*I)*m^2*s*(4*m^2 - 4*s - 3*t)*(m^2 - s - t))/t)*(Y1*Y2^2*Y4) +
  (((4*I)*(m^2 - s - t)*(7*m^8 - 16*m^6*s + 20*m^4*s^2 - 12*m^2*s^3 + 2*s^4 - 17*m^6*t + 35*m^4*s*t - 28*m^2*s^2*t + 6*s^3*t + 18*m^4*t^2 - 24*m^2*s*t^2 + 7*s^2*t^2 - 8*m^2*t^3 + 4*s*t^3 + t^4))/m^2)*(Y1*Y2^2) +
  (((-4*I)*s*(m^2 - s - t)*(4*m^16*s - 30*m^14*s^2 + 98*m^12*s^3 - 182*m^10*s^4 + 210*m^8*s^5 - 154*m^6*s^6 + 70*m^4*s^7 - 18*m^2*s^8 + 2*s^9 - 48*m^16*t + 324*m^14*s*t - 932*m^12*s^2*t + 1481*m^10*s^3*t - 1405*m^8*s^4*t + 798*m^6*s^5*t - 254*m^4*s^6*t + 37*m^2*s^7*t - s^8*t + 183*m^14*t^2 - 1209*m^12*s*t^2 + 3319*m^10*s^2*t^2 - 4900*m^8*s^3*t^2 + 4187*m^6*s^4*t^2 - 2059*m^4*s^5*t^2 + 535*m^2*s^6*t^2 - 56*s^7*t^2 - 251*m^12*t^3 + 1644*m^10*s*t^3 - 4231*m^8*s^2*t^3 + 5510*m^6*s^3*t^3 - 3835*m^4*s^4*t^3 + 1350*m^2*s^5*t^3 - 187*s^6*t^3 + 184*m^10*t^4 - 1184*m^8*s*t^4 + 2771*m^6*s^2*t^4 - 2995*m^4*s^3*t^4 + 1505*m^2*s^4*t^4 - 281*s^5*t^4 - 72*m^8*t^5 + 486*m^6*s*t^5 - 993*m^4*s^2*t^5 + 810*m^2*s^3*t^5 - 223*s^4*t^5 + 13*m^6*t^6 - 105*m^4*s*t^6 + 183*m^2*s^2*t^6 - 91*s^3*t^6 - m^4*t^7 + 8*m^2*s*t^7 - 15*s^2*t^7))/((m^2 - s)^3*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(Y1*Y2*Y4) +
  (((2*I)*(m^2 - s - t)*(9*m^10 + 11*m^8*s - 52*m^6*s^2 + 44*m^4*s^3 - 14*m^2*s^4 + 2*s^5 - 23*m^8*t - 34*m^6*s*t + 86*m^4*s^2*t - 36*m^2*s^3*t + 4*s^4*t + 13*m^6*t^2 + 40*m^4*s*t^2 - 32*m^2*s^2*t^2 + s^3*t^2 - 2*m^4*t^3 - 8*m^2*s*t^3 - 3*s^2*t^3 + 2*m^2*t^4 - 3*s*t^4 - t^5))/m^2)*(Y1*Y2) +
  (((2*I)*s*(m^2 - s - t)*(4*m^20*s - 36*m^18*s^2 + 144*m^16*s^3 - 336*m^14*s^4 + 504*m^12*s^5 - 504*m^10*s^6 + 336*m^8*s^7 - 144*m^6*s^8 + 36*m^4*s^9 - 4*m^2*s^10 - 52*m^20*t + 438*m^18*s*t - 1616*m^16*s^2*t + 3414*m^14*s^3*t - 4522*m^12*s^4*t + 3850*m^10*s^5*t - 2058*m^8*s^6*t + 626*m^6*s^7*t - 74*m^4*s^8*t - 8*m^2*s^9*t + 2*s^10*t + 144*m^18*t^2 - 1242*m^16*s*t^2 + 4615*m^14*s^2*t^2 - 9657*m^12*s^3*t^2 + 12453*m^10*s^4*t^2 - 10139*m^8*s^5*t^2 + 5097*m^6*s^6*t^2 - 1455*m^4*s^7*t^2 + 187*m^2*s^8*t^2 - 3*s^9*t^2 - 300*m^16*t^3 + 2238*m^14*s*t^3 - 7271*m^12*s^2*t^3 + 13346*m^10*s^3*t^3 - 14985*m^8*s^4*t^3 + 10382*m^6*s^5*t^3 - 4229*m^4*s^6*t^3 + 882*m^2*s^7*t^3 - 63*s^8*t^3 + 838*m^14*t^4 - 4660*m^12*s*t^4 + 11066*m^10*s^2*t^4 - 14708*m^8*s^3*t^4 + 11938*m^6*s^4*t^4 - 5924*m^4*s^5*t^4 + 1630*m^2*s^6*t^4 - 180*s^7*t^4 - 1468*m^12*t^5 + 6819*m^10*s*t^5 - 12579*m^8*s^2*t^5 + 11862*m^6*s^3*t^5 - 6218*m^4*s^4*t^5 + 1831*m^2*s^5*t^5 - 247*s^6*t^5 + 1418*m^10*t^6 - 5769*m^8*s*t^6 + 8601*m^6*s^2*t^6 - 5703*m^4*s^3*t^6 + 1745*m^2*s^4*t^6 - 228*s^5*t^6 - 774*m^8*t^7 + 2864*m^6*s*t^7 - 3353*m^4*s^2*t^7 + 1404*m^2*s^3*t^7 - 189*s^4*t^7 + 233*m^6*t^8 - 845*m^4*s*t^8 + 689*m^2*s^2*t^8 - 133*s^3*t^8 - 35*m^4*t^9 + 140*m^2*s*t^9 - 57*s^2*t^9 + 2*m^2*t^10 - 10*s*t^10))/((m^2 - s)^3*(4*m^2 - t)*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(Y1*Y4) +
  (((-I)*(m^2 - s - t)*(8*m^14 - 40*m^12*s + 80*m^10*s^2 - 80*m^8*s^3 + 40*m^6*s^4 - 8*m^4*s^5 - 8*m^12*t + 56*m^10*s*t - 124*m^8*s^2*t + 116*m^6*s^3*t - 44*m^4*s^4*t + 4*m^2*s^5*t - 38*m^10*t^2 + 62*m^8*s*t^2 + 8*m^6*s^2*t^2 - 38*m^4*s^3*t^2 + 2*m^2*s^4*t^2 + 4*s^5*t^2 + 75*m^8*t^3 - 141*m^6*s*t^3 + 55*m^4*s^2*t^3 - 13*m^2*s^3*t^3 + 12*s^4*t^3 - 53*m^6*t^4 + 87*m^4*s*t^4 - 28*m^2*s^2*t^4 + 14*s^3*t^4 + 18*m^4*t^5 - 19*m^2*s*t^5 + 8*s^2*t^5 - 2*m^2*t^6 + 2*s*t^6))/(m^2*t))*(Y1) +
  (((-4*I)*s*(m^2 - s - t)*(2*m^14*s - 12*m^12*s^2 + 30*m^10*s^3 - 40*m^8*s^4 + 30*m^6*s^5 - 12*m^4*s^6 + 2*m^2*s^7 - 24*m^14*t + 128*m^12*s*t - 275*m^10*s^2*t + 300*m^8*s^3*t - 170*m^6*s^4*t + 44*m^4*s^5*t - 3*m^2*s^6*t + 59*m^12*t^2 - 322*m^10*s*t^2 + 659*m^8*s^2*t^2 - 633*m^6*s^3*t^2 + 282*m^4*s^4*t^2 - 45*m^2*s^5*t^2 - 61*m^10*t^3 + 350*m^8*s*t^3 - 642*m^6*s^2*t^3 + 460*m^4*s^3*t^3 - 105*m^2*s^4*t^3 - 2*s^5*t^3 + 37*m^8*t^4 - 215*m^6*s*t^4 + 314*m^4*s^2*t^4 - 115*m^2*s^3*t^4 - 5*s^4*t^4 - 8*m^6*t^5 + 76*m^4*s*t^5 - 64*m^2*s^2*t^5 - 4*s^3*t^5 - m^4*t^6 - 14*m^2*s*t^6 - s^2*t^6))/((m^2 - s)^2*t^2*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(Y2^2*Y4) +
  (((-2*I)*(m^2 - s - t)*(4*m^12 - 12*m^10*s + 12*m^8*s^2 - 4*m^6*s^3 - 32*m^10*t + 80*m^8*s*t - 76*m^6*s^2*t + 36*m^4*s^3*t - 8*m^2*s^4*t + 73*m^8*t^2 - 142*m^6*s*t^2 + 104*m^4*s^2*t^2 - 34*m^2*s^3*t^2 + 2*s^4*t^2 - 78*m^6*t^3 + 108*m^4*s*t^3 - 52*m^2*s^2*t^3 + 6*s^3*t^3 + 42*m^4*t^4 - 37*m^2*s*t^4 + 7*s^2*t^4 - 11*m^2*t^5 + 4*s*t^5 + t^6))/(m^2*t))*(Y2^2) +
  (((-2*I)*s*(m^2 - s - t)^2*(4*m^16 - 30*m^14*s + 98*m^12*s^2 - 182*m^10*s^3 + 210*m^8*s^4 - 154*m^6*s^5 + 70*m^4*s^6 - 18*m^2*s^7 + 2*s^8 + 74*m^14*t - 412*m^12*s*t + 957*m^10*s^2*t - 1191*m^8*s^3*t + 844*m^6*s^4*t - 330*m^4*s^5*t + 61*m^2*s^6*t - 3*s^7*t - 162*m^12*t^2 + 922*m^10*s*t^2 - 2099*m^8*s^2*t^2 + 2440*m^6*s^3*t^2 - 1516*m^4*s^4*t^2 + 470*m^2*s^5*t^2 - 55*s^6*t^2 + 151*m^10*t^3 - 833*m^8*s*t^3 + 1763*m^6*s^2*t^3 - 1765*m^4*s^3*t^3 + 826*m^2*s^4*t^3 - 142*s^5*t^3 - 71*m^8*t^4 + 392*m^6*s*t^4 - 741*m^4*s^2*t^4 + 584*m^2*s^3*t^4 - 156*s^4*t^4 + 15*m^6*t^5 - 93*m^4*s*t^5 + 157*m^2*s^2*t^5 - 79*s^3*t^5 - m^4*t^6 + 8*m^2*s*t^6 - 15*s^2*t^6))/((m^2 - s)^3*t*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(Y2*Y4) +
  (((-I)*(m^2 - s - t)*(36*m^12 - 148*m^10*s + 240*m^8*s^2 - 192*m^6*s^3 + 76*m^4*s^4 - 12*m^2*s^5 - 111*m^10*t + 393*m^8*s*t - 506*m^6*s^2*t + 284*m^4*s^3*t - 62*m^2*s^4*t + 2*s^5*t + 145*m^8*t^2 - 407*m^6*s*t^2 + 372*m^4*s^2*t^2 - 116*m^2*s^3*t^2 + 6*s^4*t^2 - 104*m^6*t^3 + 201*m^4*s*t^3 - 101*m^2*s^2*t^3 + 7*s^3*t^3 + 39*m^4*t^4 - 41*m^2*s*t^4 + 4*s^2*t^4 - 6*m^2*t^5 + s*t^5))/m^2)*(Y2) +
  (((-I)*s*(m^2 - s - t)*(4*m^20*s - 36*m^18*s^2 + 144*m^16*s^3 - 336*m^14*s^4 + 504*m^12*s^5 - 504*m^10*s^6 + 336*m^8*s^7 - 144*m^6*s^8 + 36*m^4*s^9 - 4*m^2*s^10 - 36*m^20*t + 310*m^18*s*t - 1168*m^16*s^2*t + 2518*m^14*s^3*t - 3402*m^12*s^4*t + 2954*m^10*s^5*t - 1610*m^8*s^6*t + 498*m^6*s^7*t - 58*m^4*s^8*t - 8*m^2*s^9*t + 2*s^10*t + 260*m^18*t^2 - 1946*m^16*s*t^2 + 6423*m^14*s^2*t^2 - 12201*m^12*s^3*t^2 + 14573*m^10*s^4*t^2 - 11195*m^8*s^5*t^2 + 5401*m^6*s^6*t^2 - 1503*m^4*s^7*t^2 + 191*m^2*s^8*t^2 - 3*s^9*t^2 - 842*m^16*t^3 + 5420*m^14*s*t^3 - 15161*m^12*s^2*t^3 + 24028*m^10*s^3*t^3 - 23483*m^8*s^4*t^3 + 14336*m^6*s^5*t^3 - 5219*m^4*s^6*t^3 + 984*m^2*s^7*t^3 - 63*s^8*t^3 + 1501*m^14*t^4 - 8421*m^12*s*t^4 + 19915*m^10*s^2*t^4 - 25749*m^8*s^3*t^4 + 19651*m^6*s^4*t^4 - 8815*m^4*s^5*t^4 + 2117*m^2*s^6*t^4 - 199*s^7*t^4 - 1675*m^12*t^5 + 8160*m^10*s*t^5 - 16057*m^8*s^2*t^5 + 16306*m^6*s^3*t^5 - 9051*m^4*s^4*t^5 + 2630*m^2*s^5*t^5 - 313*s^6*t^5 + 1196*m^10*t^6 - 5084*m^8*s*t^6 + 8154*m^6*s^2*t^6 - 6088*m^4*s^3*t^6 + 2158*m^2*s^4*t^6 - 304*s^5*t^6 - 534*m^8*t^7 + 2036*m^6*s*t^7 - 2549*m^4*s^2*t^7 + 1228*m^2*s^3*t^7 - 205*s^4*t^7 + 140*m^6*t^8 - 514*m^4*s*t^8 + 447*m^2*s^2*t^8 - 101*s^3*t^8 - 19*m^4*t^9 + 76*m^2*s*t^9 - 33*s^2*t^9 + m^2*t^10 - 5*s*t^10))/((m^2 - s)^3*(4*m^2 - t)*t*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(Y4) +
  (((I/2)*(m^2 - s - t)*(20*m^14 - 108*m^12*s + 240*m^10*s^2 - 280*m^8*s^3 + 180*m^6*s^4 - 60*m^4*s^5 + 8*m^2*s^6 - 68*m^12*t + 332*m^10*s*t - 632*m^8*s^2*t + 584*m^6*s^3*t - 260*m^4*s^4*t + 44*m^2*s^5*t + 77*m^10*t^2 - 361*m^8*s*t^2 + 588*m^6*s^2*t^2 - 394*m^4*s^3*t^2 + 88*m^2*s^4*t^2 + 2*s^5*t^2 - 46*m^8*t^3 + 188*m^6*s*t^3 - 240*m^4*s^2*t^3 + 82*m^2*s^3*t^3 + 6*s^4*t^3 + 20*m^6*t^4 - 48*m^4*s*t^4 + 33*m^2*s^2*t^4 + 7*s^3*t^4 - 6*m^4*t^5 + 4*m^2*s*t^5 + 4*s^2*t^5 + m^2*t^6 + s*t^6))/m^2)*(1);

(* N67; extra denominators: H *)
N67 =
  (((32*I)*(2*m^6 - 6*m^4*s + 6*m^2*s^2 - 2*s^3 - 2*m^4*t + 6*m^2*s*t - 4*s^2*t + 2*m^2*t^2 - 3*s*t^2 - t^3))/(m^2*t))*(X2^6) +
  (((32*I)*(10*m^6 - 30*m^4*s + 30*m^2*s^2 - 10*s^3 - 10*m^4*t + 30*m^2*s*t - 20*s^2*t + 9*m^2*t^2 - 15*s*t^2 - 5*t^3))/(m^2*t))*(X2^5*X3) +
  (((32*I)*m^2*s*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 18*m^10*t + 60*m^8*s*t - 64*m^6*s^2*t + 20*m^4*s^3*t + 2*m^2*s^4*t + 7*m^8*t^2 - 29*m^6*s*t^2 + 19*m^4*s^2*t^2 + 5*m^2*s^3*t^2 - 2*s^4*t^2 + 2*m^6*t^3 - 3*m^4*s*t^3 + 4*m^2*s^2*t^3 - 3*s^3*t^3 - m^4*t^4 + 5*m^2*s*t^4 - 2*s^2*t^4 - s*t^5))/((2*m^2 - t)*(m^2 - s - t)^2*(m^4 - m^2*s + s*t)^2))*(X2^5*X4) +
  (((-32*I)*(2*m^6 - 6*m^4*s + 6*m^2*s^2 - 2*s^3 - 2*m^4*t + 6*m^2*s*t - 4*s^2*t + 3*m^2*t^2 - 3*s*t^2 - t^3))/(m^2*t))*(X2^5*Y2) +
  (((-32*I)*s*(16*m^14 - 68*m^12*s + 112*m^10*s^2 - 88*m^8*s^3 + 32*m^6*s^4 - 4*m^4*s^5 - 46*m^12*t + 148*m^10*s*t - 178*m^8*s^2*t + 102*m^6*s^3*t - 32*m^4*s^4*t + 6*m^2*s^5*t + 29*m^10*t^2 - 98*m^8*s*t^2 + 76*m^6*s^2*t^2 - 40*m^4*s^3*t^2 + 19*m^2*s^4*t^2 - 2*s^5*t^2 + m^8*t^3 + 6*m^6*s*t^3 + 6*m^4*s^2*t^3 + 12*m^2*s^3*t^3 - 5*s^4*t^3 - 5*m^6*t^4 + 19*m^4*s*t^4 - 9*m^2*s^2*t^4 - 3*s^3*t^4 + m^4*t^5 - 8*m^2*s*t^5 + s^2*t^5 + s*t^6))/((2*m^2 - t)*(m^2 - s - t)^2*(m^4 - m^2*s + s*t)^2))*(X2^5*Y4) +
  (((-16*I)*(18*m^6 - 48*m^4*s + 42*m^2*s^2 - 12*s^3 - 38*m^4*t + 55*m^2*s*t - 24*s^2*t + 25*m^2*t^2 - 18*s*t^2 - 6*t^3))/m^2)*(X2^5) +
  (((160*I)*(4*m^6 - 12*m^4*s + 12*m^2*s^2 - 4*s^3 - 4*m^4*t + 12*m^2*s*t - 8*s^2*t + 3*m^2*t^2 - 6*s*t^2 - 2*t^3))/(m^2*t))*(X2^4*X3^2) +
  (((32*I)*m^2*s*(24*m^12 - 96*m^10*s + 144*m^8*s^2 - 96*m^6*s^3 + 24*m^4*s^4 - 46*m^10*t + 188*m^8*s*t - 232*m^6*s^2*t + 84*m^4*s^3*t + 6*m^2*s^4*t + 23*m^8*t^2 - 105*m^6*s*t^2 + 119*m^4*s^2*t^2 + m^2*s^3*t^2 - 6*s^4*t^2 + m^6*t^3 + 11*m^4*s*t^3 - 13*m^2*s^2*t^3 - 7*s^3*t^3 - 2*m^4*t^4 + 7*m^2*s*t^4 - 3*s^2*t^4 - 2*s*t^5))/((2*m^2 - t)*(m^2 - s - t)^2*(m^4 - m^2*s + s*t)^2))*(X2^4*X3*X4) +
  (((-32*I)*(10*m^6 - 30*m^4*s + 30*m^2*s^2 - 10*s^3 - 8*m^4*t + 26*m^2*s*t - 18*s^2*t + 11*m^2*t^2 - 13*s*t^2 - 4*t^3))/(m^2*t))*(X2^4*X3*Y2) +
  (((-64*I)*s*(24*m^14 - 104*m^12*s + 176*m^10*s^2 - 144*m^8*s^3 + 56*m^6*s^4 - 8*m^4*s^5 - 60*m^12*t + 233*m^10*s*t - 327*m^8*s^2*t + 207*m^6*s^3*t - 65*m^4*s^4*t + 12*m^2*s^5*t + 42*m^10*t^2 - 172*m^8*s*t^2 + 216*m^6*s^2*t^2 - 116*m^4*s^3*t^2 + 42*m^2*s^4*t^2 - 4*s^5*t^2 - 5*m^8*t^3 + 42*m^6*s*t^3 - 57*m^4*s^2*t^3 + 43*m^2*s^3*t^3 - 11*s^4*t^3 - 4*m^6*t^4 + 9*m^4*s*t^4 + 6*m^2*s^2*t^4 - 9*s^3*t^4 + m^4*t^5 - 7*m^2*s*t^5 - s^2*t^5 + s*t^6))/((2*m^2 - t)*(m^2 - s - t)^2*(m^4 - m^2*s + s*t)^2))*(X2^4*X3*Y4) +
  (((-16*I)*(60*m^6 - 168*m^4*s + 156*m^2*s^2 - 48*s^3 - 123*m^4*t + 202*m^2*s*t - 96*s^2*t + 88*m^2*t^2 - 72*s*t^2 - 24*t^3))/m^2)*(X2^4*X3) +
  (((16*I)*s*(144*m^26 - 1056*m^24*s + 3360*m^22*s^2 - 6048*m^20*s^3 + 6720*m^18*s^4 - 4704*m^16*s^5 + 2016*m^14*s^6 - 480*m^12*s^7 + 48*m^10*s^8 - 640*m^24*t + 4600*m^22*s*t - 14312*m^20*s^2*t + 25112*m^18*s^3*t - 27080*m^16*s^4*t + 18280*m^14*s^5*t - 7480*m^12*s^6*t + 1672*m^10*s^7*t - 152*m^8*s^8*t + 792*m^22*t^2 - 6204*m^20*s*t^2 + 20384*m^18*s^2*t^2 - 36732*m^16*s^3*t^2 + 39600*m^14*s^4*t^2 - 25972*m^12*s^5*t^2 + 9984*m^10*s^6*t^2 - 2004*m^8*s^7*t^2 + 152*m^6*s^8*t^2 + 319*m^20*t^3 + 701*m^18*s*t^3 - 8879*m^16*s^2*t^3 + 23055*m^14*s^3*t^3 - 28683*m^12*s^4*t^3 + 19363*m^10*s^5*t^3 - 7009*m^8*s^6*t^3 + 1201*m^6*s^7*t^3 - 68*m^4*s^8*t^3 - 1685*m^18*t^4 + 6412*m^16*s*t^4 - 7146*m^14*s^2*t^4 - 2015*m^12*s^3*t^4 + 10487*m^10*s^4*t^4 - 8730*m^8*s^5*t^4 + 3136*m^6*s^6*t^4 - 483*m^4*s^7*t^4 + 24*m^2*s^8*t^4 + 1832*m^16*t^5 - 7897*m^14*s*t^5 + 11972*m^12*s^2*t^5 - 6483*m^10*s^3*t^5 - 1320*m^8*s^4*t^5 + 2821*m^6*s^5*t^5 - 1056*m^4*s^6*t^5 + 135*m^2*s^7*t^5 - 4*s^8*t^5 - 1012*m^14*t^6 + 4892*m^12*s*t^6 - 7678*m^10*s^2*t^6 + 4563*m^8*s^3*t^6 - 208*m^6*s^4*t^6 - 782*m^4*s^5*t^6 + 242*m^2*s^6*t^6 - 17*s^7*t^6 + 307*m^12*t^7 - 1831*m^10*s*t^7 + 2810*m^8*s^2*t^7 - 1459*m^6*s^3*t^7 + 42*m^4*s^4*t^7 + 156*m^2*s^5*t^7 - 25*s^6*t^7 - 48*m^10*t^8 + 419*m^8*s*t^8 - 601*m^6*s^2*t^8 + 246*m^4*s^3*t^8 + 6*m^2*s^4*t^8 - 14*s^5*t^8 + 3*m^8*t^9 - 54*m^6*s*t^9 + 68*m^4*s^2*t^9 - 22*m^2*s^3*t^9 - s^4*t^9 + 3*m^4*s*t^10 - 3*m^2*s^2*t^10 + s^3*t^10))/((2*m^2 - t)*(4*m^2 - t)*(m^2 - s - t)^2*t^2*(m^4 - m^2*s + s*t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^4*X4) +
  (((32*I)*s*(8*m^14 - 36*m^12*s + 64*m^10*s^2 - 56*m^8*s^3 + 24*m^6*s^4 - 4*m^4*s^5 - 22*m^12*t + 70*m^10*s*t - 96*m^8*s^2*t + 76*m^6*s^3*t - 34*m^4*s^4*t + 6*m^2*s^5*t + 9*m^10*t^2 - 42*m^8*s*t^2 + 50*m^6*s^2*t^2 - 52*m^4*s^3*t^2 + 21*m^2*s^4*t^2 - 2*s^5*t^2 + 2*m^8*t^3 + 3*m^6*s*t^3 - 17*m^4*s^2*t^3 + 21*m^2*s^3*t^3 - 5*s^4*t^3 - m^6*t^4 + 4*m^4*s*t^4 + 5*m^2*s^2*t^4 - 4*s^3*t^4 - m^2*s*t^5 - s^2*t^5))/((2*m^2 - t)*(m^2 - s - t)^2*(m^4 - m^2*s + s*t)^2))*(X2^4*Y2*Y4) +
  (((16*I)*(16*m^6 - 42*m^4*s + 36*m^2*s^2 - 10*s^3 - 27*m^4*t + 40*m^2*s*t - 20*s^2*t + 20*m^2*t^2 - 15*s*t^2 - 5*t^3))/m^2)*(X2^4*Y2) +
  (((-16*I)*s*(144*m^28 - 1056*m^26*s + 3360*m^24*s^2 - 6048*m^22*s^3 + 6720*m^20*s^4 - 4704*m^18*s^5 + 2016*m^16*s^6 - 480*m^14*s^7 + 48*m^12*s^8 - 448*m^26*t + 3224*m^24*s*t - 10024*m^22*s^2*t + 17528*m^20*s^3*t - 18760*m^18*s^4*t + 12488*m^16*s^5*t - 4984*m^14*s^6*t + 1064*m^12*s^7*t - 88*m^10*s^8*t - 520*m^24*t^2 + 2228*m^22*s*t^2 - 3440*m^20*s^2*t^2 + 1940*m^18*s^3*t^2 + 192*m^16*s^4*t^2 - 228*m^14*s^5*t^2 - 496*m^12*s^6*t^2 + 412*m^10*s^7*t^2 - 88*m^8*s^8*t^2 + 4167*m^22*t^3 - 21459*m^20*s*t^3 + 47297*m^18*s^2*t^3 - 59161*m^16*s^3*t^3 + 47381*m^14*s^4*t^3 - 26013*m^12*s^5*t^3 + 9871*m^10*s^6*t^3 - 2327*m^8*s^7*t^3 + 244*m^6*s^8*t^3 - 7913*m^20*t^4 + 39052*m^18*s*t^4 - 81462*m^16*s^2*t^4 + 95017*m^14*s^3*t^4 - 69589*m^12*s^4*t^4 + 33926*m^10*s^5*t^4 - 10916*m^8*s^6*t^4 + 2037*m^6*s^7*t^4 - 152*m^4*s^8*t^4 + 7978*m^18*t^5 - 38051*m^16*s*t^5 + 73832*m^14*s^2*t^5 - 77457*m^12*s^3*t^5 + 49722*m^10*s^4*t^5 - 20893*m^8*s^5*t^5 + 5660*m^6*s^6*t^5 - 831*m^4*s^7*t^5 + 40*m^2*s^8*t^5 - 4875*m^16*t^6 + 23552*m^14*s*t^6 - 41985*m^12*s^2*t^6 + 38153*m^10*s^3*t^6 - 20589*m^8*s^4*t^6 + 7350*m^6*s^5*t^6 - 1683*m^4*s^6*t^6 + 177*m^2*s^7*t^6 - 4*s^8*t^6 + 1856*m^14*t^7 - 9844*m^12*s*t^7 + 15740*m^10*s^2*t^7 - 11723*m^8*s^3*t^7 + 5135*m^6*s^4*t^7 - 1623*m^4*s^5*t^7 + 299*m^2*s^6*t^7 - 16*s^7*t^7 - 429*m^12*t^8 + 2807*m^10*s*t^8 - 3860*m^8*s^2*t^8 + 2176*m^6*s^3*t^8 - 805*m^4*s^4*t^8 + 240*m^2*s^5*t^8 - 25*s^6*t^8 + 55*m^10*t^9 - 527*m^8*s*t^9 + 581*m^6*s^2*t^9 - 228*m^4*s^3*t^9 + 92*m^2*s^4*t^9 - 19*s^5*t^9 - 3*m^8*t^10 + 59*m^6*s*t^10 - 45*m^4*s^2*t^10 + 15*m^2*s^3*t^10 - 7*s^4*t^10 - 3*m^4*s*t^11 + m^2*s^2*t^11 - s^3*t^11))/(m^2*(2*m^2 - t)*(4*m^2 - t)*(m^2 - s - t)^2*t^2*(m^4 - m^2*s + s*t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^4*Y4) +
  (((8*I)*t*(20*m^6 - 85*m^4*s + 95*m^2*s^2 - 30*s^3 - 94*m^4*t + 135*m^2*s*t - 60*s^2*t + 70*m^2*t^2 - 45*s*t^2 - 15*t^3))/m^2)*(X2^4) +
  (((320*I)*(m^2 - s - t)*(2*m^4 - 4*m^2*s + 2*s^2 + 2*s*t + t^2))/(m^2*t))*(X2^3*X3^3) +
  (((32*I)*m^2*s*(24*m^12 - 96*m^10*s + 144*m^8*s^2 - 96*m^6*s^3 + 24*m^4*s^4 - 38*m^10*t + 196*m^8*s*t - 272*m^6*s^2*t + 108*m^4*s^3*t + 6*m^2*s^4*t + 25*m^8*t^2 - 123*m^6*s*t^2 + 181*m^4*s^2*t^2 - 13*m^2*s^3*t^2 - 6*s^4*t^2 - 4*m^6*t^3 + 31*m^4*s*t^3 - 38*m^2*s^2*t^3 - 5*s^3*t^3 - m^4*t^4 - m^2*s*t^4 - s*t^5))/((2*m^2 - t)*(m^2 - s - t)^2*(m^4 - m^2*s + s*t)^2))*(X2^3*X3^2*X4) +
  (((-64*I)*(10*m^6 - 30*m^4*s + 30*m^2*s^2 - 10*s^3 - 6*m^4*t + 22*m^2*s*t - 16*s^2*t + 7*m^2*t^2 - 11*s*t^2 - 3*t^3))/(m^2*t))*(X2^3*X3^2*Y2) +
  (((-32*I)*s*(48*m^14 - 216*m^12*s + 384*m^10*s^2 - 336*m^8*s^3 + 144*m^6*s^4 - 24*m^4*s^5 - 102*m^12*t + 500*m^10*s*t - 820*m^8*s^2*t + 584*m^6*s^3*t - 198*m^4*s^4*t + 36*m^2*s^5*t + 85*m^10*t^2 - 411*m^8*s*t^2 + 689*m^6*s^2*t^2 - 409*m^4*s^3*t^2 + 138*m^2*s^4*t^2 - 12*s^5*t^2 - 25*m^8*t^3 + 166*m^6*s*t^3 - 277*m^4*s^2*t^3 + 172*m^2*s^3*t^3 - 36*s^4*t^3 - m^6*t^4 - 26*m^4*s*t^4 + 64*m^2*s^2*t^4 - 35*s^3*t^4 + m^4*t^5 - 4*m^2*s*t^5 - 10*s^2*t^5 + s*t^6))/((2*m^2 - t)*(m^2 - s - t)^2*(m^4 - m^2*s + s*t)^2))*(X2^3*X3^2*Y4) +
  (((-16*I)*(72*m^6 - 216*m^4*s + 216*m^2*s^2 - 72*s^3 - 137*m^4*t + 271*m^2*s*t - 144*s^2*t + 108*m^2*t^2 - 108*s*t^2 - 36*t^3))/m^2)*(X2^3*X3^2) +
  (((16*I)*s*(432*m^26 - 3168*m^24*s + 10080*m^22*s^2 - 18144*m^20*s^3 + 20160*m^18*s^4 - 14112*m^16*s^5 + 6048*m^14*s^6 - 1440*m^12*s^7 + 144*m^10*s^8 - 2048*m^24*t + 14664*m^22*s*t - 45432*m^20*s^2*t + 79336*m^18*s^3*t - 85080*m^16*s^4*t + 57048*m^14*s^5*t - 23144*m^12*s^6*t + 5112*m^10*s^7*t - 456*m^8*s^8*t + 3232*m^22*t^2 - 23524*m^20*s*t^2 + 73448*m^18*s^2*t^2 - 127700*m^16*s^3*t^2 + 134136*m^14*s^4*t^2 - 86156*m^12*s^5*t^2 + 32440*m^10*s^6*t^2 - 6332*m^8*s^7*t^2 + 456*m^6*s^8*t^2 - 1279*m^20*t^3 + 13015*m^18*s*t^3 - 49737*m^16*s^2*t^3 + 97253*m^14*s^3*t^3 - 107637*m^12*s^4*t^3 + 68601*m^10*s^5*t^3 - 23959*m^8*s^6*t^3 + 3947*m^6*s^7*t^3 - 204*m^4*s^8*t^3 - 2076*m^18*t^4 + 6394*m^16*s*t^4 + 1745*m^14*s^2*t^4 - 29737*m^12*s^3*t^4 + 47134*m^10*s^4*t^4 - 33008*m^8*s^5*t^4 + 11077*m^6*s^6*t^4 - 1601*m^4*s^7*t^4 + 72*m^2*s^8*t^4 + 3053*m^16*t^5 - 14072*m^14*s*t^5 + 21289*m^12*s^2*t^5 - 7515*m^10*s^3*t^5 - 10413*m^8*s^4*t^5 + 10930*m^6*s^5*t^5 - 3701*m^4*s^6*t^5 + 441*m^2*s^7*t^5 - 12*s^8*t^5 - 1808*m^14*t^6 + 9591*m^12*s*t^6 - 16845*m^10*s^2*t^6 + 10081*m^8*s^3*t^6 + 788*m^6*s^4*t^6 - 2905*m^4*s^5*t^6 + 833*m^2*s^6*t^6 - 55*s^7*t^6 + 568*m^12*t^7 - 3629*m^10*s*t^7 + 6667*m^8*s^2*t^7 - 3837*m^6*s^3*t^7 - 31*m^4*s^4*t^7 + 564*m^2*s^5*t^7 - 86*s^6*t^7 - 92*m^10*t^8 + 823*m^8*s*t^8 - 1488*m^6*s^2*t^8 + 730*m^4*s^3*t^8 + 37*m^2*s^4*t^8 - 52*s^5*t^8 + 6*m^8*t^9 - 106*m^6*s*t^9 + 174*m^4*s^2*t^9 - 71*m^2*s^3*t^9 - 6*s^4*t^9 + 6*m^4*s*t^10 - 8*m^2*s^2*t^10 + 3*s^3*t^10))/((2*m^2 - t)*(4*m^2 - t)*(m^2 - s - t)^2*t^2*(m^4 - m^2*s + s*t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^3*X3*X4) +
  (((64*I)*s*(12*m^14 - 56*m^12*s + 104*m^10*s^2 - 96*m^8*s^3 + 44*m^6*s^4 - 8*m^4*s^5 - 30*m^12*t + 116*m^10*s*t - 184*m^8*s^2*t + 152*m^6*s^3*t - 66*m^4*s^4*t + 12*m^2*s^5*t + 16*m^10*t^2 - 80*m^8*s*t^2 + 126*m^6*s^2*t^2 - 108*m^4*s^3*t^2 + 42*m^2*s^4*t^2 - 4*s^5*t^2 + 19*m^6*s*t^3 - 48*m^4*s^2*t^3 + 43*m^2*s^3*t^3 - 10*s^4*t^3 - m^6*t^4 + m^4*s*t^4 + 12*m^2*s^2*t^4 - 8*s^3*t^4 - m^2*s*t^5 - 2*s^2*t^5))/((2*m^2 - t)*(m^2 - s - t)^2*(m^4 - m^2*s + s*t)^2))*(X2^3*X3*Y2*Y4) +
  (((16*I)*(52*m^6 - 144*m^4*s + 132*m^2*s^2 - 40*s^3 - 75*m^4*t + 128*m^2*s*t - 70*s^2*t + 54*m^2*t^2 - 50*s*t^2 - 15*t^3))/m^2)*(X2^3*X3*Y2) +
  (((-16*I)*s*(432*m^28 - 3168*m^26*s + 10080*m^24*s^2 - 18144*m^22*s^3 + 20160*m^20*s^4 - 14112*m^18*s^5 + 6048*m^16*s^6 - 1440*m^14*s^7 + 144*m^12*s^8 - 1584*m^26*t + 11256*m^24*s*t - 34536*m^22*s^2*t + 59544*m^20*s^3*t - 62760*m^18*s^4*t + 41064*m^16*s^5*t - 16056*m^14*s^6*t + 3336*m^12*s^7*t - 264*m^10*s^8*t + 256*m^24*t^2 - 3532*m^22*s*t^2 + 14536*m^20*s^2*t^2 - 28268*m^18*s^3*t^2 + 29128*m^16*s^4*t^2 - 15268*m^14*s^5*t^2 + 2680*m^12*s^6*t^2 + 732*m^10*s^7*t^2 - 264*m^8*s^8*t^2 + 6953*m^22*t^3 - 37253*m^20*s*t^3 + 85243*m^18*s^2*t^3 - 111107*m^16*s^3*t^3 + 94307*m^14*s^4*t^3 - 56659*m^12*s^5*t^3 + 24189*m^10*s^6*t^3 - 6405*m^8*s^7*t^3 + 732*m^6*s^8*t^3 - 14827*m^20*t^4 + 77798*m^18*s*t^4 - 172716*m^16*s^2*t^4 + 214243*m^14*s^3*t^4 - 166595*m^12*s^4*t^4 + 86244*m^10*s^5*t^4 - 29550*m^8*s^6*t^4 + 5859*m^6*s^7*t^4 - 456*m^4*s^8*t^4 + 15311*m^18*t^5 - 78327*m^16*s*t^5 + 164145*m^14*s^2*t^5 - 185991*m^12*s^3*t^5 + 128029*m^10*s^4*t^5 - 56985*m^8*s^5*t^5 + 16155*m^6*s^6*t^5 - 2457*m^4*s^7*t^5 + 120*m^2*s^8*t^5 - 9394*m^16*t^6 + 48582*m^14*s*t^6 - 95269*m^12*s^2*t^6 + 95367*m^10*s^3*t^6 - 56216*m^8*s^4*t^6 + 21248*m^6*s^5*t^6 - 4997*m^4*s^6*t^6 + 531*m^2*s^7*t^6 - 12*s^8*t^6 + 3584*m^14*t^7 - 20085*m^12*s*t^7 + 36139*m^10*s^2*t^7 - 30549*m^8*s^3*t^7 + 14971*m^6*s^4*t^7 - 4924*m^4*s^5*t^7 + 904*m^2*s^6*t^7 - 48*s^7*t^7 - 833*m^12*t^8 + 5649*m^10*s*t^8 - 8981*m^8*s^2*t^8 + 6023*m^6*s^3*t^8 - 2514*m^4*s^4*t^8 + 739*m^2*s^5*t^8 - 75*s^6*t^8 + 108*m^10*t^9 - 1049*m^8*s*t^9 + 1389*m^6*s^2*t^9 - 694*m^4*s^3*t^9 + 293*m^2*s^4*t^9 - 57*s^5*t^9 - 6*m^8*t^10 + 117*m^6*s*t^10 - 114*m^4*s^2*t^10 + 50*m^2*s^3*t^10 - 21*s^4*t^10 - 6*m^4*s*t^11 + 3*m^2*s^2*t^11 - 3*s^3*t^11))/(m^2*(2*m^2 - t)*(4*m^2 - t)*(m^2 - s - t)^2*t^2*(m^4 - m^2*s + s*t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^3*X3*Y4) +
  (((8*I)*t*(15*m^6 - 160*m^4*s + 235*m^2*s^2 - 90*s^3 - 181*m^4*t + 335*m^2*s*t - 180*s^2*t + 175*m^2*t^2 - 135*s*t^2 - 45*t^3))/m^2)*(X2^3*X3) +
  (((-8*I)*s*(704*m^30 - 5888*m^28*s + 21760*m^26*s^2 - 46592*m^24*s^3 + 63616*m^22*s^4 - 57344*m^20*s^5 + 34048*m^18*s^6 - 12800*m^16*s^7 + 2752*m^14*s^8 - 256*m^12*s^9 - 3048*m^28*t + 26504*m^26*s*t - 101344*m^24*s^2*t + 223456*m^22*s^3*t - 312688*m^20*s^4*t + 287408*m^18*s^5*t - 173024*m^16*s^6*t + 65504*m^14*s^7*t - 14056*m^12*s^8*t + 1288*m^10*s^9*t + 3732*m^26*t^2 - 38996*m^24*s*t^2 + 168112*m^22*s^2*t^2 - 401024*m^20*s^3*t^2 + 589272*m^18*s^4*t^2 - 555432*m^16*s^5*t^2 + 335856*m^14*s^6*t^2 - 125152*m^12*s^7*t^2 + 25844*m^10*s^8*t^2 - 2212*m^8*s^9*t^2 - 1374*m^24*t^3 + 26658*m^22*s*t^3 - 146754*m^20*s^2*t^3 + 396670*m^18*s^3*t^3 - 620822*m^16*s^4*t^3 + 597258*m^14*s^5*t^3 - 355254*m^12*s^6*t^3 + 125258*m^10*s^7*t^3 - 23316*m^8*s^8*t^3 + 1676*m^6*s^9*t^3 + 4496*m^22*t^4 - 30230*m^20*s*t^4 + 114046*m^18*s^2*t^4 - 277216*m^16*s^3*t^4 + 424790*m^14*s^4*t^4 - 402116*m^12*s^5*t^4 + 228618*m^10*s^6*t^4 - 73200*m^8*s^7*t^4 + 11410*m^6*s^8*t^4 - 598*m^4*s^9*t^4 - 13889*m^20*t^5 + 60606*m^18*s*t^5 - 120894*m^16*s^2*t^5 + 169908*m^14*s^3*t^5 - 198534*m^12*s^4*t^5 + 170518*m^10*s^5*t^5 - 89838*m^8*s^6*t^5 + 25064*m^6*s^7*t^5 - 3053*m^4*s^8*t^5 + 112*m^2*s^9*t^5 + 17290*m^18*t^6 - 72365*m^16*s*t^6 + 114823*m^14*s^2*t^6 - 94140*m^12*s^3*t^6 + 57812*m^10*s^4*t^6 - 38399*m^8*s^5*t^6 + 19335*m^6*s^6*t^6 - 4798*m^4*s^7*t^6 + 452*m^2*s^8*t^6 - 10*s^9*t^6 - 11386*m^16*t^7 + 50834*m^14*s*t^7 - 73575*m^12*s^2*t^7 + 39570*m^10*s^3*t^7 - 4211*m^8*s^4*t^7 - 232*m^6*s^5*t^7 - 1459*m^4*s^6*t^7 + 492*m^2*s^7*t^7 - 33*s^8*t^7 + 4354*m^14*t^8 - 22624*m^12*s*t^8 + 30567*m^10*s^2*t^8 - 10284*m^8*s^3*t^8 - 4172*m^6*s^4*t^8 + 2454*m^4*s^5*t^8 - 141*m^2*s^6*t^8 - 26*s^7*t^8 - 973*m^12*t^9 + 6546*m^10*s*t^9 - 8105*m^8*s^2*t^9 + 1189*m^6*s^3*t^9 + 1736*m^4*s^4*t^9 - 541*m^2*s^5*t^9 + 20*s^6*t^9 + 118*m^10*t^10 - 1203*m^8*s*t^10 + 1306*m^6*s^2*t^10 + 62*m^4*s^3*t^10 - 281*m^2*s^4*t^10 + 38*s^5*t^10 - 6*m^8*t^11 + 128*m^6*s*t^11 - 114*m^4*s^2*t^11 - 29*m^2*s^3*t^11 + 17*s^4*t^11 - 6*m^4*s*t^12 + 4*m^2*s^2*t^12 + 2*s^3*t^12))/((2*m^2 - t)*(4*m^2 - t)^2*(m^2 - s - t)^2*t^2*(m^4 - m^2*s + s*t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^3*X4) +
  (((16*I)*s*(208*m^20 - 1104*m^18*s + 2400*m^16*s^2 - 2720*m^14*s^3 + 1680*m^12*s^4 - 528*m^10*s^5 + 64*m^8*s^6 - 1008*m^18*t + 4568*m^16*s*t - 8816*m^14*s^2*t + 9168*m^12*s^3*t - 5296*m^10*s^4*t + 1560*m^8*s^5*t - 176*m^6*s^6*t + 1944*m^16*t^2 - 7196*m^14*s*t^2 + 11828*m^12*s^2*t^2 - 10892*m^10*s^3*t^2 + 5628*m^8*s^4*t^2 - 1448*m^6*s^5*t^2 + 136*m^4*s^6*t^2 - 1887*m^14*t^3 + 5570*m^12*s*t^3 - 7854*m^10*s^2*t^3 + 6594*m^8*s^3*t^3 - 3055*m^6*s^4*t^3 + 640*m^4*s^5*t^3 - 40*m^2*s^6*t^3 + 1005*m^12*t^4 - 2335*m^10*s*t^4 + 2966*m^8*s^2*t^4 - 2403*m^6*s^3*t^4 + 959*m^4*s^4*t^4 - 140*m^2*s^5*t^4 + 4*s^6*t^4 - 300*m^10*t^5 + 535*m^8*s*t^5 - 712*m^6*s^2*t^5 + 569*m^4*s^3*t^5 - 170*m^2*s^4*t^5 + 12*s^5*t^5 + 47*m^8*t^6 - 63*m^6*s*t^6 + 121*m^4*s^2*t^6 - 85*m^2*s^3*t^6 + 13*s^4*t^6 - 3*m^6*t^7 + 3*m^4*s*t^7 - 15*m^2*s^2*t^7 + 6*s^3*t^7 + s^2*t^8))/(m^2*(2*m^2 - t)*(4*m^2 - t)*(m^2 - s - t)*t*(m^4 - m^2*s + s*t)*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^3*Y2*Y4) +
  (((-8*I)*t*(29*m^6 - 93*m^4*s + 84*m^2*s^2 - 20*s^3 - 78*m^4*t + 100*m^2*s*t - 40*s^2*t + 50*m^2*t^2 - 30*s*t^2 - 10*t^3))/m^2)*(X2^3*Y2) +
  (((8*I)*s*(704*m^26 - 4480*m^24*s + 12096*m^22*s^2 - 17920*m^20*s^3 + 15680*m^18*s^4 - 8064*m^16*s^5 + 2240*m^14*s^6 - 256*m^12*s^7 - 2152*m^24*t + 15544*m^22*s*t - 45960*m^20*s^2*t + 72472*m^18*s^3*t - 65848*m^16*s^4*t + 34344*m^14*s^5*t - 9432*m^12*s^6*t + 1032*m^10*s^7*t + 284*m^22*t^2 - 13028*m^20*s*t^2 + 56860*m^18*s^2*t^2 - 104468*m^16*s^3*t^2 + 99444*m^14*s^4*t^2 - 50668*m^12*s^5*t^2 + 12756*m^10*s^6*t^2 - 1180*m^8*s^7*t^2 + 2078*m^20*t^3 + 4170*m^18*s*t^3 - 45556*m^16*s^2*t^3 + 96932*m^14*s^3*t^3 - 91754*m^12*s^4*t^3 + 42114*m^10*s^5*t^3 - 8480*m^8*s^6*t^3 + 496*m^6*s^7*t^3 + 4786*m^18*t^4 - 17832*m^16*s*t^4 + 47054*m^14*s^2*t^4 - 75534*m^12*s^3*t^4 + 61438*m^10*s^4*t^4 - 23188*m^8*s^5*t^4 + 3378*m^6*s^6*t^4 - 102*m^4*s^7*t^4 - 14932*m^16*t^5 + 34283*m^14*s*t^5 - 44107*m^12*s^2*t^5 + 47256*m^10*s^3*t^5 - 31014*m^8*s^4*t^5 + 9179*m^6*s^5*t^5 - 899*m^4*s^6*t^5 + 10*m^2*s^7*t^5 + 15619*m^14*t^6 - 28531*m^12*s*t^6 + 25861*m^10*s^2*t^6 - 21532*m^8*s^3*t^6 + 11609*m^6*s^4*t^6 - 2509*m^4*s^5*t^6 + 139*m^2*s^6*t^6 - 8774*m^12*t^7 + 12907*m^10*s*t^7 - 9267*m^8*s^2*t^7 + 6974*m^6*s^3*t^7 - 2963*m^4*s^4*t^7 + 391*m^2*s^5*t^7 - 8*s^6*t^7 + 2926*m^10*t^8 - 3391*m^8*s*t^8 + 2140*m^6*s^2*t^8 - 1553*m^4*s^3*t^8 + 434*m^2*s^4*t^8 - 24*s^5*t^8 - 582*m^8*t^9 + 506*m^6*s*t^9 - 341*m^4*s^2*t^9 + 208*m^2*s^3*t^9 - 26*s^4*t^9 + 64*m^6*t^10 - 38*m^4*s*t^10 + 37*m^2*s^2*t^10 - 12*s^3*t^10 - 3*m^4*t^11 + m^2*s*t^11 - 2*s^2*t^11))/(m^2*(2*m^2 - t)*(4*m^2 - t)^2*(m^2 - s - t)*t^2*(m^4 - m^2*s + s*t)*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^3*Y4) +
  (((4*I)*(8*m^12 - 20*m^10*s + 16*m^8*s^2 - 4*m^6*s^3 - 20*m^10*t + 24*m^8*s*t - 8*m^6*s^2*t + 28*m^8*t^2 - 46*m^6*s*t^2 + 32*m^4*s^2*t^2 - 8*m^2*s^3*t^2 - 21*m^6*t^3 + 93*m^4*s*t^3 - 104*m^2*s^2*t^3 + 32*s^3*t^3 + 94*m^4*t^4 - 139*m^2*s*t^4 + 64*s^2*t^4 - 75*m^2*t^5 + 48*s*t^5 + 16*t^6))/(m^2*t))*(X2^3) +
  (((160*I)*(2*m^6 - 6*m^4*s + 6*m^2*s^2 - 2*s^3 - 2*m^4*t + 6*m^2*s*t - 4*s^2*t - 3*s*t^2 - t^3))/(m^2*t))*(X2^2*X3^4) +
  (((32*I)*m^2*s*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 10*m^10*t + 68*m^8*s*t - 104*m^6*s^2*t + 44*m^4*s^3*t + 2*m^2*s^4*t + 9*m^8*t^2 - 47*m^6*s*t^2 + 81*m^4*s^2*t^2 - 9*m^2*s^3*t^2 - 2*s^4*t^2 - 3*m^6*t^3 + 17*m^4*s*t^3 - 21*m^2*s^2*t^3 - s^3*t^3 - 3*m^2*s*t^4 + s^2*t^4))/((2*m^2 - t)*(m^2 - s - t)^2*(m^4 - m^2*s + s*t)^2))*(X2^2*X3^3*X4) +
  (((-64*I)*(10*m^6 - 30*m^4*s + 30*m^2*s^2 - 10*s^3 - 4*m^4*t + 18*m^2*s*t - 14*s^2*t + 3*m^2*t^2 - 9*s*t^2 - 2*t^3))/(m^2*t))*(X2^2*X3^3*Y2) +
  (((-32*I)*s*(16*m^14 - 80*m^12*s + 160*m^10*s^2 - 160*m^8*s^3 + 80*m^6*s^4 - 16*m^4*s^5 - 30*m^12*t + 200*m^10*s*t - 396*m^8*s^2*t + 336*m^6*s^3*t - 134*m^4*s^4*t + 24*m^2*s^5*t + 37*m^10*t^2 - 193*m^8*s*t^2 + 399*m^6*s^2*t^2 - 287*m^4*s^3*t^2 + 100*m^2*s^4*t^2 - 8*s^5*t^2 - 17*m^8*t^3 + 112*m^6*s*t^3 - 199*m^4*s^2*t^3 + 138*m^2*s^3*t^3 - 26*s^4*t^3 + 2*m^6*t^4 - 32*m^4*s*t^4 + 61*m^2*s^2*t^4 - 29*s^3*t^4 + 2*m^2*s*t^5 - 11*s^2*t^5))/((2*m^2 - t)*(m^2 - s - t)^2*(m^4 - m^2*s + s*t)^2))*(X2^2*X3^3*Y4) +
  (((-16*I)*(36*m^6 - 120*m^4*s + 132*m^2*s^2 - 48*s^3 - 52*m^4*t + 151*m^2*s*t - 96*s^2*t + 45*m^2*t^2 - 72*s*t^2 - 24*t^3))/m^2)*(X2^2*X3^3) +
  (((16*I)*s*(432*m^26 - 3168*m^24*s + 10080*m^22*s^2 - 18144*m^20*s^3 + 20160*m^18*s^4 - 14112*m^16*s^5 + 6048*m^14*s^6 - 1440*m^12*s^7 + 144*m^10*s^8 - 2112*m^24*t + 15144*m^22*s*t - 46968*m^20*s^2*t + 82056*m^18*s^3*t - 87960*m^16*s^4*t + 58872*m^14*s^5*t - 23784*m^12*s^6*t + 5208*m^10*s^7*t - 456*m^8*s^8*t + 3720*m^22*t^2 - 26292*m^20*s*t^2 + 80544*m^18*s^2*t^2 - 138484*m^16*s^3*t^2 + 144592*m^14*s^4*t^2 - 92508*m^12*s^5*t^2 + 34624*m^10*s^6*t^2 - 6652*m^8*s^7*t^2 + 456*m^6*s^8*t^2 - 2643*m^20*t^3 + 18903*m^18*s*t^3 - 60909*m^16*s^2*t^3 + 110429*m^14*s^3*t^3 - 118897*m^12*s^4*t^3 + 75369*m^10*s^5*t^3 - 26339*m^8*s^6*t^3 + 4291*m^6*s^7*t^3 - 204*m^4*s^8*t^3 - 149*m^18*t^4 + 88*m^16*s*t^4 + 8944*m^14*s^2*t^4 - 33685*m^12*s^3*t^4 + 49899*m^10*s^4*t^4 - 35674*m^8*s^5*t^4 + 12258*m^6*s^6*t^4 - 1753*m^4*s^7*t^4 + 72*m^2*s^8*t^4 + 1456*m^16*t^5 - 9997*m^14*s*t^5 + 20694*m^12*s^2*t^5 - 12549*m^10*s^3*t^5 - 6860*m^8*s^4*t^5 + 10805*m^6*s^5*t^5 - 4014*m^4*s^6*t^5 + 477*m^2*s^7*t^5 - 12*s^8*t^5 - 1014*m^14*t^6 + 7762*m^12*s*t^6 - 18988*m^10*s^2*t^6 + 16105*m^8*s^3*t^6 - 2522*m^6*s^4*t^6 - 2560*m^4*s^5*t^6 + 892*m^2*s^6*t^6 - 59*s^7*t^6 + 340*m^12*t^7 - 3029*m^10*s*t^7 + 8318*m^8*s^2*t^7 - 6845*m^6*s^3*t^7 + 1133*m^4*s^4*t^7 + 496*m^2*s^5*t^7 - 93*s^6*t^7 - 58*m^10*t^8 + 687*m^8*s*t^8 - 2137*m^6*s^2*t^8 + 1536*m^4*s^3*t^8 - 146*m^2*s^4*t^8 - 50*s^5*t^8 + 4*m^8*t^9 - 88*m^6*s*t^9 + 324*m^4*s^2*t^9 - 182*m^2*s^3*t^9 + 4*s^4*t^9 + 5*m^4*s*t^10 - 27*m^2*s^2*t^10 + 9*s^3*t^10 + s^2*t^11))/((2*m^2 - t)*(4*m^2 - t)*(m^2 - s - t)^2*t^2*(m^4 - m^2*s + s*t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*X3^2*X4) +
  (((32*I)*s*(24*m^14 - 120*m^12*s + 240*m^10*s^2 - 240*m^8*s^3 + 120*m^6*s^4 - 24*m^4*s^5 - 56*m^12*t + 268*m^10*s*t - 488*m^8*s^2*t + 432*m^6*s^3*t - 192*m^4*s^4*t + 36*m^2*s^5*t + 40*m^10*t^2 - 210*m^8*s*t^2 + 394*m^6*s^2*t^2 - 322*m^4*s^3*t^2 + 126*m^2*s^4*t^2 - 12*s^5*t^2 - 7*m^8*t^3 + 76*m^6*s*t^3 - 161*m^4*s^2*t^3 + 130*m^2*s^3*t^3 - 30*s^4*t^3 - m^6*t^4 - 10*m^4*s*t^4 + 39*m^2*s^2*t^4 - 24*s^3*t^4 - m^2*s*t^5 - 6*s^2*t^5))/((2*m^2 - t)*(m^2 - s - t)^2*(m^4 - m^2*s + s*t)^2))*(X2^2*X3^2*Y2*Y4) +
  (((16*I)*(60*m^6 - 180*m^4*s + 180*m^2*s^2 - 60*s^3 - 64*m^4*t + 144*m^2*s*t - 90*s^2*t + 42*m^2*t^2 - 60*s*t^2 - 15*t^3))/m^2)*(X2^2*X3^2*Y2) +
  (((-16*I)*s*(432*m^28 - 3168*m^26*s + 10080*m^24*s^2 - 18144*m^22*s^3 + 20160*m^20*s^4 - 14112*m^18*s^5 + 6048*m^16*s^6 - 1440*m^14*s^7 + 144*m^12*s^8 - 1824*m^26*t + 12840*m^24*s*t - 39000*m^22*s^2*t + 66504*m^20*s^3*t - 69240*m^18*s^4*t + 44664*m^16*s^5*t - 17160*m^14*s^6*t + 3480*m^12*s^7*t - 264*m^10*s^8*t + 2136*m^24*t^2 - 14068*m^22*s*t^2 + 40032*m^20*s^2*t^2 - 62996*m^18*s^3*t^2 + 58000*m^16*s^4*t^2 - 29916*m^14*s^5*t^2 + 6848*m^12*s^6*t^2 + 228*m^10*s^7*t^2 - 264*m^8*s^8*t^2 + 1069*m^22*t^3 - 8417*m^20*s*t^3 + 25075*m^18*s^2*t^3 - 41051*m^16*s^3*t^3 + 44471*m^14*s^4*t^3 - 34783*m^12*s^5*t^3 + 18733*m^10*s^6*t^3 - 5829*m^8*s^7*t^3 + 732*m^6*s^8*t^3 - 5187*m^20*t^4 + 34840*m^18*s*t^4 - 93950*m^16*s^2*t^4 + 136379*m^14*s^3*t^4 - 120751*m^12*s^4*t^4 + 69782*m^10*s^5*t^4 - 26264*m^8*s^6*t^4 + 5607*m^6*s^7*t^4 - 456*m^4*s^8*t^4 + 6010*m^18*t^5 - 38707*m^16*s*t^5 + 99350*m^14*s^2*t^5 - 132651*m^12*s^3*t^5 + 103434*m^10*s^4*t^5 - 50381*m^8*s^5*t^5 + 15246*m^6*s^6*t^5 - 2421*m^4*s^7*t^5 + 120*m^2*s^8*t^5 - 3870*m^16*t^6 + 24347*m^14*s*t^6 - 59949*m^12*s^2*t^6 + 72181*m^10*s^3*t^6 - 48608*m^8*s^4*t^6 + 19941*m^6*s^5*t^6 - 4913*m^4*s^6*t^6 + 531*m^2*s^7*t^6 - 12*s^8*t^6 + 1543*m^14*t^7 - 9981*m^12*s*t^7 + 23291*m^10*s^2*t^7 - 24368*m^8*s^3*t^7 + 13733*m^6*s^4*t^7 - 4837*m^4*s^5*t^7 + 907*m^2*s^6*t^7 - 48*s^7*t^7 - 375*m^12*t^8 + 2781*m^10*s*t^8 - 5994*m^8*s^2*t^8 + 5107*m^6*s^3*t^8 - 2431*m^4*s^4*t^8 + 743*m^2*s^5*t^8 - 75*s^6*t^8 + 51*m^10*t^9 - 512*m^8*s*t^9 + 995*m^6*s^2*t^9 - 632*m^4*s^3*t^9 + 293*m^2*s^4*t^9 - 57*s^5*t^9 - 3*m^8*t^10 + 57*m^6*s*t^10 - 92*m^4*s^2*t^10 + 49*m^2*s^3*t^10 - 21*s^4*t^10 - 3*m^4*s*t^11 + 3*m^2*s^2*t^11 - 3*s^3*t^11))/(m^2*(2*m^2 - t)*(4*m^2 - t)*(m^2 - s - t)^2*t^2*(m^4 - m^2*s + s*t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*X3^2*Y4) +
  (((-8*I)*t*(50*m^6 + 25*m^4*s - 165*m^2*s^2 + 90*s^3 + 31*m^4*t - 221*m^2*s*t + 180*s^2*t - 116*m^2*t^2 + 135*s*t^2 + 45*t^3))/m^2)*(X2^2*X3^2) +
  (((-8*I)*s*(2112*m^30 - 17664*m^28*s + 65280*m^26*s^2 - 139776*m^24*s^3 + 190848*m^22*s^4 - 172032*m^20*s^5 + 102144*m^18*s^6 - 38400*m^16*s^7 + 8256*m^14*s^8 - 768*m^12*s^9 - 11672*m^28*t + 97688*m^26*s*t - 360736*m^24*s^2*t + 770464*m^22*s^3*t - 1047184*m^20*s^4*t + 937232*m^18*s^5*t - 550688*m^16*s^6*t + 203936*m^14*s^7*t - 42904*m^12*s^8*t + 3864*m^10*s^9*t + 24436*m^26*t^2 - 209948*m^24*s*t^2 + 787344*m^22*s^2*t^2 - 1690144*m^20*s^3*t^2 + 2284856*m^18*s^4*t^2 - 2011736*m^16*s^5*t^2 + 1148688*m^14*s^6*t^2 - 407424*m^12*s^7*t^2 + 80564*m^10*s^8*t^2 - 6636*m^8*s^9*t^2 - 27734*m^24*t^3 + 254566*m^22*s*t^3 - 986014*m^20*s^2*t^3 + 2133258*m^18*s^3*t^3 - 2847810*m^16*s^4*t^3 + 2427262*m^14*s^5*t^3 - 1311658*m^12*s^6*t^3 + 427502*m^10*s^7*t^3 - 74400*m^8*s^8*t^3 + 5028*m^6*s^9*t^3 + 25060*m^22*t^4 - 233168*m^20*s*t^4 + 887830*m^18*s^2*t^4 - 1854970*m^16*s^3*t^4 + 2355794*m^14*s^4*t^4 - 1876526*m^12*s^5*t^4 + 923706*m^10*s^6*t^4 - 263238*m^8*s^7*t^4 + 37306*m^6*s^8*t^4 - 1794*m^4*s^9*t^4 - 25696*m^20*t^5 + 203519*m^18*s*t^5 - 674509*m^16*s^2*t^5 + 1240653*m^14*s^3*t^5 - 1394083*m^12*s^4*t^5 + 978241*m^10*s^5*t^5 - 415147*m^8*s^6*t^5 + 96963*m^6*s^7*t^5 - 10277*m^4*s^8*t^5 + 336*m^2*s^9*t^5 + 23484*m^18*t^6 - 160236*m^16*s*t^6 + 445680*m^14*s^2*t^6 - 669186*m^12*s^3*t^6 + 606168*m^10*s^4*t^6 - 342894*m^8*s^5*t^6 + 116280*m^6*s^6*t^6 - 20838*m^4*s^7*t^6 + 1572*m^2*s^8*t^6 - 30*s^9*t^6 - 14413*m^16*t^7 + 95957*m^14*s*t^7 - 238451*m^12*s^2*t^7 + 286111*m^10*s^3*t^7 - 189930*m^8*s^4*t^7 + 76197*m^6*s^5*t^7 - 18977*m^4*s^6*t^7 + 2535*m^2*s^7*t^7 - 117*s^8*t^7 + 5485*m^14*t^8 - 40166*m^12*s*t^8 + 95874*m^10*s^2*t^8 - 91768*m^8*s^3*t^8 + 40123*m^6*s^4*t^8 - 9380*m^4*s^5*t^8 + 1650*m^2*s^6*t^8 - 154*s^7*t^8 - 1244*m^12*t^9 + 11326*m^10*s*t^9 - 27623*m^8*s^2*t^9 + 20644*m^6*s^3*t^9 - 5070*m^4*s^4*t^9 + 460*m^2*s^5*t^9 - 69*s^6*t^9 + 154*m^10*t^10 - 2053*m^8*s*t^10 + 5494*m^6*s^2*t^10 - 3008*m^4*s^3*t^10 + 304*m^2*s^4*t^10 + s^5*t^10 - 8*m^8*t^11 + 216*m^6*s*t^11 - 718*m^4*s^2*t^11 + 251*m^2*s^3*t^11 - 4*s^4*t^11 - 10*m^4*s*t^12 + 56*m^2*s^2*t^12 - 9*s^3*t^12 - 2*s^2*t^13))/((2*m^2 - t)*(4*m^2 - t)^2*(m^2 - s - t)^2*t^2*(m^4 - m^2*s + s*t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*X3*X4) +
  (((16*I)*s*(480*m^20 - 2592*m^18*s + 5760*m^16*s^2 - 6720*m^14*s^3 + 4320*m^12*s^4 - 1440*m^10*s^5 + 192*m^8*s^6 - 2224*m^18*t + 10608*m^16*s*t - 21296*m^14*s^2*t + 22880*m^12*s^3*t - 13712*m^10*s^4*t + 4272*m^8*s^5*t - 528*m^6*s^6*t + 4128*m^16*t^2 - 16688*m^14*s*t^2 + 29104*m^12*s^2*t^2 - 27688*m^10*s^3*t^2 + 14712*m^8*s^4*t^2 - 3976*m^6*s^5*t^2 + 408*m^4*s^6*t^2 - 3910*m^14*t^3 + 13092*m^12*s*t^3 - 19792*m^10*s^2*t^3 + 16840*m^8*s^3*t^3 - 7882*m^6*s^4*t^3 + 1740*m^4*s^5*t^3 - 120*m^2*s^6*t^3 + 2056*m^12*t^4 - 5652*m^10*s*t^4 + 7578*m^8*s^2*t^4 - 5936*m^6*s^3*t^4 + 2390*m^4*s^4*t^4 - 376*m^2*s^5*t^4 + 12*s^6*t^4 - 610*m^10*t^5 + 1368*m^8*s*t^5 - 1756*m^6*s^2*t^5 + 1308*m^4*s^3*t^5 - 410*m^2*s^4*t^5 + 32*s^5*t^5 + 95*m^8*t^6 - 178*m^6*s*t^6 + 264*m^4*s^2*t^6 - 184*m^2*s^3*t^6 + 31*s^4*t^6 - 6*m^6*t^7 + 10*m^4*s*t^7 - 29*m^2*s^2*t^7 + 13*s^3*t^7 + 2*s^2*t^8))/(m^2*(2*m^2 - t)*(4*m^2 - t)*(m^2 - s - t)*t*(m^4 - m^2*s + s*t)*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*X3*Y2*Y4) +
  (((-16*I)*t*(22*m^6 - 94*m^4*s + 102*m^2*s^2 - 30*s^3 - 61*m^4*t + 106*m^2*s*t - 50*s^2*t + 43*m^2*t^2 - 35*s*t^2 - 10*t^3))/m^2)*(X2^2*X3*Y2) +
  (((8*I)*s*(2112*m^26 - 13440*m^24*s + 36288*m^22*s^2 - 53760*m^20*s^3 + 47040*m^18*s^4 - 24192*m^16*s^5 + 6720*m^14*s^6 - 768*m^12*s^7 - 8472*m^24*t + 56360*m^22*s*t - 156920*m^20*s^2*t + 236616*m^18*s^3*t - 207944*m^16*s^4*t + 105848*m^14*s^5*t - 28584*m^12*s^6*t + 3096*m^10*s^7*t + 8980*m^22*t^2 - 75612*m^20*s*t^2 + 236484*m^18*s^2*t^2 - 373660*m^16*s^3*t^2 + 327036*m^14*s^4*t^2 - 158388*m^12*s^5*t^2 + 38700*m^10*s^6*t^2 - 3540*m^8*s^7*t^2 - 22*m^20*t^3 + 45510*m^18*s*t^3 - 196764*m^16*s^2*t^3 + 338188*m^14*s^3*t^3 - 289982*m^12*s^4*t^3 + 126526*m^10*s^5*t^3 - 24944*m^8*s^6*t^3 + 1488*m^6*s^7*t^3 - 1136*m^18*t^4 - 27578*m^16*s*t^4 + 130402*m^14*s^2*t^4 - 219610*m^12*s^3*t^4 + 172280*m^10*s^4*t^4 - 63258*m^8*s^5*t^4 + 9206*m^6*s^6*t^4 - 306*m^4*s^7*t^4 - 8098*m^16*t^5 + 34011*m^14*s*t^5 - 83283*m^12*s^2*t^5 + 112710*m^10*s^3*t^5 - 75138*m^8*s^4*t^5 + 22097*m^6*s^5*t^5 - 2201*m^4*s^6*t^5 + 30*m^2*s^7*t^5 + 12242*m^14*t^6 - 30688*m^12*s*t^6 + 44403*m^10*s^2*t^6 - 45680*m^8*s^3*t^6 + 25078*m^6*s^4*t^6 - 5472*m^4*s^5*t^6 + 309*m^2*s^6*t^6 - 7903*m^12*t^7 + 15995*m^10*s*t^7 - 16780*m^8*s^2*t^7 + 14091*m^6*s^3*t^7 - 6039*m^4*s^4*t^7 + 808*m^2*s^5*t^7 - 16*s^6*t^7 + 2812*m^10*t^8 - 4993*m^8*s*t^8 + 4261*m^6*s^2*t^8 - 3093*m^4*s^3*t^8 + 869*m^2*s^4*t^8 - 48*s^5*t^8 - 576*m^8*t^9 + 927*m^6*s*t^9 - 724*m^4*s^2*t^9 + 414*m^2*s^3*t^9 - 52*s^4*t^9 + 64*m^6*t^10 - 94*m^4*s*t^10 + 78*m^2*s^2*t^10 - 24*s^3*t^10 - 3*m^4*t^11 + 4*m^2*s*t^11 - 4*s^2*t^11))/(m^2*(2*m^2 - t)*(4*m^2 - t)^2*(m^2 - s - t)*t^2*(m^4 - m^2*s + s*t)*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*X3*Y4) +
  (((4*I)*(20*m^12 - 52*m^10*s + 44*m^8*s^2 - 12*m^6*s^3 - 68*m^10*t + 108*m^8*s*t - 56*m^6*s^2*t + 8*m^4*s^3*t + 82*m^8*t^2 - 90*m^6*s*t^2 + 40*m^4*s^2*t^2 - 8*m^2*s^3*t^2 + 65*m^6*t^3 - 12*m^4*s*t^3 - 115*m^2*s^2*t^3 + 64*s^3*t^3 + 18*m^4*t^4 - 158*m^2*s*t^4 + 128*s^2*t^4 - 99*m^2*t^5 + 96*s*t^5 + 32*t^6))/(m^2*t))*(X2^2*X3) +
  (((-4*I)*s*(768*m^28 - 5632*m^26*s + 17920*m^24*s^2 - 32256*m^22*s^3 + 35840*m^20*s^4 - 25088*m^18*s^5 + 10752*m^16*s^6 - 2560*m^14*s^7 + 256*m^12*s^8 - 4928*m^26*t + 37408*m^24*s*t - 120352*m^22*s^2*t + 214432*m^20*s^3*t - 231200*m^18*s^4*t + 154208*m^16*s^5*t - 62048*m^14*s^6*t + 13792*m^12*s^7*t - 1312*m^10*s^8*t + 4848*m^24*t^2 - 56136*m^22*s*t^2 + 217800*m^20*s^2*t^2 - 419176*m^18*s^3*t^2 + 453256*m^16*s^4*t^2 - 283608*m^14*s^5*t^2 + 99160*m^12*s^6*t^2 - 17272*m^10*s^7*t^2 + 1128*m^8*s^8*t^2 + 12748*m^22*t^3 - 19744*m^20*s*t^3 - 95104*m^18*s^2*t^3 + 324896*m^16*s^3*t^3 - 405464*m^14*s^4*t^3 + 246304*m^12*s^5*t^3 - 70976*m^10*s^6*t^3 + 7264*m^8*s^7*t^3 + 76*m^6*s^8*t^3 - 33106*m^20*t^4 + 133914*m^18*s*t^4 - 159970*m^16*s^2*t^4 - 10610*m^14*s^3*t^4 + 152370*m^12*s^4*t^4 - 104722*m^10*s^5*t^4 + 22290*m^8*s^6*t^4 + 42*m^6*s^7*t^4 - 208*m^4*s^8*t^4 + 30882*m^18*t^5 - 160964*m^16*s*t^5 + 278284*m^14*s^2*t^5 - 185078*m^12*s^3*t^5 + 25672*m^10*s^4*t^5 + 13032*m^8*s^5*t^5 - 988*m^6*s^6*t^5 - 782*m^4*s^7*t^5 + 70*m^2*s^8*t^5 - 13411*m^16*t^6 + 104329*m^14*s*t^6 - 214629*m^12*s^2*t^6 + 169253*m^10*s^3*t^6 - 52009*m^8*s^4*t^6 + 6313*m^6*s^5*t^6 - 1237*m^4*s^6*t^6 + 249*m^2*s^7*t^6 - 10*s^8*t^6 + 1671*m^14*t^7 - 42636*m^12*s*t^7 + 102991*m^10*s^2*t^7 - 80639*m^8*s^3*t^7 + 23703*m^6*s^4*t^7 - 2986*m^4*s^5*t^7 + 367*m^2*s^6*t^7 - 31*s^7*t^7 + 858*m^12*t^8 + 11294*m^10*s*t^8 - 33352*m^8*s^2*t^8 + 23681*m^6*s^3*t^8 - 5577*m^4*s^4*t^8 + 531*m^2*s^5*t^8 - 39*s^6*t^8 - 401*m^10*t^9 - 1807*m^8*s*t^9 + 7456*m^6*s^2*t^9 - 4368*m^4*s^3*t^9 + 707*m^2*s^4*t^9 - 39*s^5*t^9 + 66*m^8*t^10 + 127*m^6*s*t^10 - 1136*m^4*s^2*t^10 + 472*m^2*s^3*t^10 - 39*s^4*t^10 - 4*m^6*t^11 + 5*m^4*s*t^11 + 109*m^2*s^2*t^11 - 23*s^3*t^11 - m^2*s*t^12 - 5*s^2*t^12))/((m^2 + s)*(2*m^2 - t)*(4*m^2 - t)^2*(m^2 - s - t)*t^2*(m^4 - m^2*s + s*t)*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*X4) +
  (((-8*I)*s*(704*m^18 - 1984*m^16*s + 2112*m^14*s^2 - 1088*m^12*s^3 + 256*m^10*s^4 - 2600*m^16*t + 6352*m^14*s*t - 5952*m^12*s^2*t + 2864*m^10*s^3*t - 664*m^8*s^4*t + 3452*m^14*t^2 - 6240*m^12*s*t^2 + 3848*m^10*s^2*t^2 - 1072*m^8*s^3*t^2 + 108*m^6*s^4*t^2 - 2198*m^12*t^3 + 2296*m^10*s*t^3 - 14*m^8*s^2*t^3 - 584*m^6*s^3*t^3 + 116*m^4*s^4*t^3 + 692*m^10*t^4 + 18*m^8*s*t^4 - 894*m^6*s^2*t^4 + 458*m^4*s^3*t^4 - 42*m^2*s^4*t^4 - 88*m^8*t^5 - 277*m^6*s*t^5 + 390*m^4*s^2*t^5 - 103*m^2*s^3*t^5 + 4*s^4*t^5 - 2*m^6*t^6 + 95*m^4*s*t^6 - 71*m^2*s^2*t^6 + 8*s^3*t^6 + m^4*t^7 - 15*m^2*s*t^7 + 5*s^2*t^7 + s*t^8))/(m^2*(2*m^2 - t)*(4*m^2 - t)^2*t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*Y2*Y4) +
  (((-4*I)*(4*m^12 - 8*m^10*s + 4*m^8*s^2 - 28*m^10*t + 52*m^8*s*t - 36*m^6*s^2*t + 8*m^4*s^3*t + 26*m^8*t^2 + 12*m^6*s*t^2 - 40*m^4*s^2*t^2 + 16*m^2*s^3*t^2 + 33*m^6*t^3 - 19*m^4*s*t^3 - 22*m^2*s^2*t^3 + 12*s^3*t^3 + 7*m^4*t^4 - 38*m^2*s*t^4 + 24*s^2*t^4 - 23*m^2*t^5 + 18*s*t^5 + 6*t^6))/(m^2*t))*(X2^2*Y2) +
  (((4*I)*s*(768*m^24 - 4096*m^22*s + 8960*m^20*s^2 - 10240*m^18*s^3 + 6400*m^16*s^4 - 2048*m^14*s^5 + 256*m^12*s^6 - 7552*m^22*t + 35424*m^20*s*t - 67616*m^18*s^2*t + 67136*m^16*s^3*t - 36672*m^14*s^4*t + 10592*m^12*s^5*t - 1312*m^10*s^6*t + 24328*m^20*t^2 - 103304*m^18*s*t^2 + 171456*m^16*s^2*t^2 - 140080*m^14*s^3*t^2 + 58088*m^12*s^4*t^2 - 11336*m^10*s^5*t^2 + 848*m^8*s^6*t^2 - 35408*m^18*t^3 + 143840*m^16*s*t^3 - 214096*m^14*s^2*t^3 + 145600*m^12*s^3*t^3 - 45568*m^10*s^4*t^3 + 5888*m^8*s^5*t^3 - 256*m^6*s^6*t^3 + 28172*m^16*t^4 - 116830*m^14*s*t^4 + 157892*m^12*s^2*t^4 - 88516*m^10*s^3*t^4 + 20352*m^8*s^4*t^4 - 1582*m^6*s^5*t^4 + 32*m^4*s^6*t^4 - 13656*m^14*t^5 + 61496*m^12*s*t^5 - 74454*m^10*s^2*t^5 + 32876*m^8*s^3*t^5 - 4838*m^6*s^4*t^5 + 104*m^4*s^5*t^5 + 4391*m^12*t^6 - 22048*m^10*s*t^6 + 22872*m^8*s^2*t^6 - 7054*m^6*s^3*t^6 + 363*m^4*s^4*t^6 + 32*m^2*s^5*t^6 - 1012*m^10*t^7 + 5437*m^8*s*t^7 - 4390*m^6*s^2*t^7 + 669*m^4*s^3*t^7 + 56*m^2*s^4*t^7 - 4*s^5*t^7 + 171*m^8*t^8 - 895*m^6*s*t^8 + 450*m^4*s^2*t^8 + 14*m^2*s^3*t^8 - 8*s^4*t^8 - 19*m^6*t^9 + 89*m^4*s*t^9 - 12*m^2*s^2*t^9 - 5*s^3*t^9 + m^4*t^10 - 4*m^2*s*t^10 - s^2*t^10))/(m^2*(m^2 + s)*(2*m^2 - t)*(4*m^2 - t)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*Y4) +
  (((-2*I)*(4*m^14 - 16*m^12*s + 24*m^10*s^2 - 16*m^8*s^3 + 4*m^6*s^4 + 36*m^12*t - 116*m^10*s*t + 140*m^8*s^2*t - 76*m^6*s^3*t + 16*m^4*s^4*t - 68*m^10*t^2 + 124*m^8*s*t^2 - 54*m^6*s^2*t^2 - 16*m^4*s^3*t^2 + 12*m^2*s^4*t^2 + 22*m^8*t^3 + 40*m^6*s*t^3 - 80*m^4*s^2*t^3 + 32*m^2*s^3*t^3 + 49*m^6*t^4 - 77*m^4*s*t^4 + 11*m^2*s^2*t^4 + 12*s^3*t^4 - 12*m^4*t^5 - 15*m^2*s*t^5 + 24*s^2*t^5 - 18*m^2*t^6 + 18*s*t^6 + 6*t^7))/(m^2*t))*(X2^2) +
  (((32*I)*(2*m^6 - 6*m^4*s + 6*m^2*s^2 - 2*s^3 - 2*m^4*t + 6*m^2*s*t - 4*s^2*t - 3*m^2*t^2 - 3*s*t^2 - t^3))/(m^2*t))*(X2*X3^5) +
  (((-32*I)*(10*m^6 - 30*m^4*s + 30*m^2*s^2 - 10*s^3 - 2*m^4*t + 14*m^2*s*t - 12*s^2*t - m^2*t^2 - 7*s*t^2 - t^3))/(m^2*t))*(X2*X3^4*Y2) +
  (((32*I)*s*(2*m^6*s - 6*m^4*s^2 + 6*m^2*s^3 - 2*s^4 + 2*m^6*t - 9*m^4*s*t + 14*m^2*s^2*t - 7*s^3*t - 4*m^4*t^2 + 8*m^2*s*t^2 - 10*s^2*t^2 - 5*s*t^3))/((m^2 - s - t)^2*(m^4 - m^2*s + s*t)))*(X2*X3^4*Y4) +
  (((-16*I)*(6*m^6 - 24*m^4*s + 30*m^2*s^2 - 12*s^3 + 5*m^4*t + 22*m^2*s*t - 24*s^2*t - 7*m^2*t^2 - 18*s*t^2 - 6*t^3))/m^2)*(X2*X3^4) +
  (((16*I)*s*(144*m^20 - 768*m^18*s + 1680*m^16*s^2 - 1920*m^14*s^3 + 1200*m^12*s^4 - 384*m^10*s^5 + 48*m^8*s^6 - 560*m^18*t + 2904*m^16*s*t - 6120*m^14*s^2*t + 6640*m^12*s^3*t - 3840*m^10*s^4*t + 1080*m^8*s^5*t - 104*m^6*s^6*t + 720*m^16*t^2 - 3364*m^14*s*t^2 + 6776*m^12*s^2*t^2 - 7136*m^10*s^3*t^2 + 3848*m^8*s^4*t^2 - 892*m^6*s^5*t^2 + 48*m^4*s^6*t^2 - 325*m^14*t^3 + 575*m^12*s*t^3 - 1448*m^10*s^2*t^3 + 2588*m^8*s^3*t^3 - 1783*m^6*s^4*t^3 + 413*m^4*s^5*t^3 - 20*m^2*s^6*t^3 - 83*m^12*t^4 + 1885*m^10*s*t^4 - 2381*m^8*s^2*t^4 + 225*m^6*s^3*t^4 + 540*m^4*s^4*t^4 - 126*m^2*s^5*t^4 + 4*s^6*t^4 + 152*m^10*t^5 - 1792*m^8*s*t^5 + 1982*m^6*s^2*t^5 - 337*m^4*s^3*t^5 - 126*m^2*s^4*t^5 + 17*s^5*t^5 - 66*m^8*t^6 + 752*m^6*s*t^6 - 648*m^4*s^2*t^6 + 65*m^2*s^3*t^6 + 15*s^4*t^6 + 13*m^6*t^7 - 169*m^4*s*t^7 + 100*m^2*s^2*t^7 - 3*s^3*t^7 - m^4*t^8 + 20*m^2*s*t^8 - 6*s^2*t^8 - s*t^9))/((2*m^2 - t)*(4*m^2 - t)*(m^2 - s - t)*t^2*(m^4 - m^2*s + s*t)*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3^3*X4) +
  (((64*I)*s*(m^4 - 2*m^2*s + s^2 + s*t)*(2*m^8 - 8*m^6*s + 10*m^4*s^2 - 4*m^2*s^3 - 4*m^6*t + 14*m^4*s*t - 10*m^2*s^2*t + 4*s^3*t + 3*m^4*t^2 - 5*m^2*s*t^2 + 6*s^2*t^2 + 2*s*t^3))/((m^2 - s - t)^2*(m^4 - m^2*s + s*t)^2))*(X2*X3^3*Y2*Y4) +
  (((16*I)*(28*m^6 - 96*m^4*s + 108*m^2*s^2 - 40*s^3 - 11*m^4*t + 64*m^2*s*t - 50*s^2*t + 2*m^2*t^2 - 30*s*t^2 - 5*t^3))/m^2)*(X2*X3^3*Y2) +
  (((-16*I)*s*(144*m^24 - 912*m^22*s + 2448*m^20*s^2 - 3600*m^18*s^3 + 3120*m^16*s^4 - 1584*m^14*s^5 + 432*m^12*s^6 - 48*m^10*s^7 - 688*m^22*t + 3976*m^20*s*t - 9600*m^18*s^2*t + 12440*m^16*s^3*t - 9200*m^14*s^4*t + 3768*m^12*s^5*t - 736*m^10*s^6*t + 40*m^8*s^7*t + 1424*m^20*t^2 - 6516*m^18*s*t^2 + 12204*m^16*s^2*t^2 - 11624*m^14*s^3*t^2 + 5320*m^12*s^4*t^2 - 420*m^10*s^5*t^2 - 516*m^8*s^6*t^2 + 128*m^6*s^7*t^2 - 2053*m^18*t^3 + 5612*m^16*s*t^3 - 4263*m^14*s^2*t^3 - 1892*m^12*s^3*t^3 + 5277*m^10*s^4*t^3 - 3684*m^8*s^5*t^3 + 1119*m^6*s^6*t^3 - 116*m^4*s^7*t^3 + 2391*m^16*t^4 - 2998*m^14*s*t^4 - 3826*m^12*s^2*t^4 + 9638*m^10*s^3*t^4 - 7839*m^8*s^4*t^4 + 3228*m^6*s^5*t^4 - 630*m^4*s^6*t^4 + 36*m^2*s^7*t^4 - 1969*m^14*t^5 + 1067*m^12*s*t^5 + 4506*m^10*s^2*t^5 - 6585*m^8*s^3*t^5 + 4006*m^6*s^4*t^5 - 1278*m^4*s^5*t^5 + 161*m^2*s^6*t^5 - 4*s^7*t^5 + 986*m^12*t^6 - 221*m^10*s*t^6 - 1919*m^8*s^2*t^6 + 2088*m^6*s^3*t^6 - 1135*m^4*s^4*t^6 + 273*m^2*s^5*t^6 - 16*s^6*t^6 - 282*m^10*t^7 - 25*m^8*s*t^7 + 365*m^6*s^2*t^7 - 385*m^4*s^3*t^7 + 208*m^2*s^4*t^7 - 25*s^5*t^7 + 44*m^8*t^8 + 31*m^6*s*t^8 - 21*m^4*s^2*t^8 + 63*m^2*s^3*t^8 - 19*s^4*t^8 - 3*m^6*t^9 - 5*m^4*s*t^9 + 3*m^2*s^2*t^9 - 7*s^3*t^9 - s^2*t^10))/(m^2*(2*m^2 - t)*(4*m^2 - t)*(m^2 - s - t)^2*t^2*(m^4 - m^2*s + s*t)*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3^3*Y4) +
  (((-8*I)*t*(65*m^6 - 90*m^4*s - 5*m^2*s^2 + 30*s^3 - 107*m^4*t + 23*m^2*s*t + 60*s^2*t + 14*m^2*t^2 + 45*s*t^2 + 15*t^3))/m^2)*(X2*X3^3) +
  (((-8*I)*s*(2112*m^24 - 13440*m^22*s + 36288*m^20*s^2 - 53760*m^18*s^3 + 47040*m^16*s^4 - 24192*m^14*s^5 + 6720*m^12*s^6 - 768*m^10*s^7 - 11576*m^22*t + 71464*m^20*s*t - 186904*m^18*s^2*t + 267592*m^16*s^3*t - 225448*m^14*s^4*t + 110968*m^12*s^5*t - 29192*m^10*s^6*t + 3096*m^8*s^7*t + 23124*m^20*t^2 - 139868*m^18*s*t^2 + 354628*m^16*s^2*t^2 - 485660*m^14*s^3*t^2 + 384572*m^12*s^4*t^2 - 173620*m^10*s^5*t^2 + 40364*m^8*s^6*t^2 - 3540*m^6*s^7*t^2 - 23030*m^18*t^3 + 145398*m^16*s*t^3 - 364596*m^14*s^2*t^3 + 474684*m^12*s^3*t^3 - 344382*m^10*s^4*t^3 + 135774*m^8*s^5*t^3 - 25336*m^6*s^6*t^3 + 1488*m^4*s^7*t^3 + 13098*m^16*t^4 - 99136*m^14*s*t^4 + 244678*m^12*s^2*t^4 - 289742*m^10*s^3*t^4 + 181570*m^8*s^4*t^4 - 58080*m^6*s^5*t^4 + 7918*m^4*s^6*t^4 - 306*m^2*s^7*t^4 - 5237*m^14*t^5 + 54148*m^12*s*t^5 - 119271*m^10*s^2*t^5 + 115346*m^8*s^3*t^5 - 56863*m^6*s^4*t^5 + 13740*m^4*s^5*t^5 - 1317*m^2*s^6*t^5 + 30*s^7*t^5 + 2127*m^12*t^6 - 26067*m^10*s*t^6 + 43274*m^8*s^2*t^6 - 29049*m^6*s^3*t^6 + 10106*m^4*s^4*t^6 - 1792*m^2*s^5*t^6 + 105*s^6*t^6 - 855*m^10*t^7 + 10154*m^8*s*t^7 - 11067*m^6*s^2*t^7 + 4213*m^4*s^3*t^7 - 952*m^2*s^4*t^7 + 115*s^5*t^7 + 233*m^8*t^8 - 2796*m^6*s*t^8 + 1803*m^4*s^2*t^8 - 295*m^2*s^3*t^8 + 43*s^4*t^8 - 34*m^6*t^9 + 489*m^4*s*t^9 - 162*m^2*s^2*t^9 + 7*s^3*t^9 + 2*m^4*t^10 - 48*m^2*s*t^10 + 6*s^2*t^10 + 2*s*t^11))/((2*m^2 - t)*(4*m^2 - t)^2*(m^2 - s - t)*t^2*(m^4 - m^2*s + s*t)*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3^2*X4) +
  (((16*I)*s*(336*m^20 - 1872*m^18*s + 4320*m^16*s^2 - 5280*m^14*s^3 + 3600*m^12*s^4 - 1296*m^10*s^5 + 192*m^8*s^6 - 1424*m^18*t + 7512*m^16*s*t - 16144*m^14*s^2*t + 18256*m^12*s^3*t - 11536*m^10*s^4*t + 3864*m^8*s^5*t - 528*m^6*s^6*t + 2424*m^16*t^2 - 11788*m^14*s*t^2 + 22724*m^12*s^2*t^2 - 22700*m^10*s^3*t^2 + 12540*m^8*s^4*t^2 - 3608*m^6*s^5*t^2 + 408*m^4*s^6*t^2 - 2159*m^14*t^3 + 9474*m^12*s*t^3 - 16022*m^10*s^2*t^3 + 13898*m^8*s^3*t^3 - 6599*m^6*s^4*t^3 + 1560*m^4*s^5*t^3 - 120*m^2*s^6*t^3 + 1097*m^12*t^4 - 4299*m^10*s*t^4 + 6258*m^8*s^2*t^4 - 4663*m^6*s^3*t^4 + 1903*m^4*s^4*t^4 - 332*m^2*s^5*t^4 + 12*s^6*t^4 - 320*m^10*t^5 + 1131*m^8*s*t^5 - 1376*m^6*s^2*t^5 + 909*m^4*s^3*t^5 - 310*m^2*s^4*t^5 + 28*s^5*t^5 + 49*m^8*t^6 - 167*m^6*s*t^6 + 165*m^4*s^2*t^6 - 113*m^2*s^3*t^6 + 23*s^4*t^6 - 3*m^6*t^7 + 11*m^4*s*t^7 - 13*m^2*s^2*t^7 + 8*s^3*t^7 + s^2*t^8))/(m^2*(2*m^2 - t)*(4*m^2 - t)*(m^2 - s - t)*t*(m^4 - m^2*s + s*t)*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3^2*Y2*Y4) +
  (((-8*I)*t*(m^6 - 97*m^4*s + 156*m^2*s^2 - 60*s^3 - 10*m^4*t + 124*m^2*s*t - 80*s^2*t + 22*m^2*t^2 - 50*s*t^2 - 10*t^3))/m^2)*(X2*X3^2*Y2) +
  (((8*I)*s*(2112*m^26 - 13440*m^24*s + 36288*m^22*s^2 - 53760*m^20*s^3 + 47040*m^18*s^4 - 24192*m^16*s^5 + 6720*m^14*s^6 - 768*m^12*s^7 - 10488*m^24*t + 66088*m^22*s*t - 175960*m^20*s^2*t + 255816*m^18*s^3*t - 218344*m^16*s^4*t + 108664*m^14*s^5*t - 28872*m^12*s^6*t + 3096*m^10*s^7*t + 18004*m^22*t^2 - 116364*m^20*s*t^2 + 310324*m^18*s^2*t^2 - 441340*m^16*s^3*t^2 + 359196*m^14*s^4*t^2 - 165412*m^12*s^5*t^2 + 39132*m^10*s^6*t^2 - 3540*m^8*s^7*t^2 - 12262*m^20*t^3 + 99918*m^18*s*t^3 - 289052*m^16*s^2*t^3 + 411500*m^14*s^3*t^3 - 315678*m^12*s^4*t^3 + 128534*m^10*s^5*t^3 - 24448*m^8*s^6*t^3 + 1488*m^6*s^7*t^3 - 630*m^18*t^4 - 44316*m^16*s*t^4 + 166778*m^14*s^2*t^4 - 242410*m^12*s^3*t^4 + 171094*m^10*s^4*t^4 - 58488*m^8*s^5*t^4 + 8278*m^6*s^6*t^4 - 306*m^4*s^7*t^4 + 6328*m^16*t^5 + 8453*m^14*s*t^5 - 65693*m^12*s^2*t^5 + 97628*m^10*s^3*t^5 - 61818*m^8*s^4*t^5 + 17193*m^6*s^5*t^5 - 1705*m^4*s^6*t^5 + 30*m^2*s^7*t^5 - 4231*m^14*t^6 - 223*m^12*s*t^6 + 19475*m^10*s^2*t^6 - 28356*m^8*s^3*t^6 + 16135*m^6*s^4*t^6 - 3497*m^4*s^5*t^6 + 201*m^2*s^6*t^6 + 1357*m^12*t^7 + 817*m^10*s*t^7 - 4731*m^8*s^2*t^7 + 6440*m^6*s^3*t^7 - 3214*m^4*s^4*t^7 + 447*m^2*s^5*t^7 - 8*s^6*t^7 - 239*m^10*t^8 - 802*m^8*s*t^8 + 974*m^6*s^2*t^8 - 1248*m^4*s^3*t^8 + 431*m^2*s^4*t^8 - 24*s^5*t^8 + 23*m^8*t^9 + 265*m^6*s*t^9 - 180*m^4*s^2*t^9 + 179*m^2*s^3*t^9 - 26*s^4*t^9 - m^6*t^10 - 38*m^4*s*t^10 + 27*m^2*s^2*t^10 - 12*s^3*t^10 + 2*m^2*s*t^11 - 2*s^2*t^11))/(m^2*(2*m^2 - t)*(4*m^2 - t)^2*(m^2 - s - t)*t^2*(m^4 - m^2*s + s*t)*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3^2*Y4) +
  (((4*I)*(16*m^12 - 44*m^10*s + 40*m^8*s^2 - 12*m^6*s^3 - 72*m^10*t + 136*m^8*s*t - 84*m^6*s^2*t + 16*m^4*s^3*t + 88*m^8*t^2 - 70*m^6*s*t^2 + 8*m^2*s^3*t^2 + 143*m^6*t^3 - 237*m^4*s*t^3 + 52*m^2*s^2*t^3 + 32*s^3*t^3 - 191*m^4*t^4 + 76*m^2*s*t^4 + 64*s^2*t^4 + 16*m^2*t^5 + 48*s*t^5 + 16*t^6))/(m^2*t))*(X2*X3^2) +
  (((-4*I)*s*(1536*m^28 - 11264*m^26*s + 35840*m^24*s^2 - 64512*m^22*s^3 + 71680*m^20*s^4 - 50176*m^18*s^5 + 21504*m^16*s^6 - 5120*m^14*s^7 + 512*m^12*s^8 - 11904*m^26*t + 86592*m^24*s*t - 269376*m^22*s^2*t + 467264*m^20*s^3*t - 493120*m^18*s^4*t + 323264*m^16*s^5*t - 128192*m^14*s^6*t + 28096*m^12*s^7*t - 2624*m^10*s^8*t + 26976*m^24*t^2 - 207184*m^22*s*t^2 + 654864*m^20*s^2*t^2 - 1115152*m^18*s^3*t^2 + 1114256*m^16*s^4*t^2 - 661488*m^14*s^5*t^2 + 223024*m^12*s^6*t^2 - 37552*m^10*s^7*t^2 + 2256*m^8*s^8*t^2 - 22280*m^22*t^3 + 216432*m^20*s*t^3 - 759232*m^18*s^2*t^3 + 1329424*m^16*s^3*t^3 - 1282704*m^14*s^4*t^3 + 684752*m^12*s^5*t^3 - 185408*m^10*s^6*t^3 + 18864*m^8*s^7*t^3 + 152*m^6*s^8*t^3 - 3924*m^20*t^4 - 78260*m^18*s*t^4 + 447236*m^16*s^2*t^4 - 902780*m^14*s^3*t^4 + 872660*m^12*s^4*t^4 - 415084*m^10*s^5*t^4 + 83228*m^8*s^6*t^4 - 2660*m^6*s^7*t^4 - 416*m^4*s^8*t^4 + 21212*m^18*t^5 - 46448*m^16*s*t^5 - 85272*m^14*s^2*t^5 + 344592*m^12*s^3*t^5 - 368804*m^10*s^4*t^5 + 156972*m^8*s^5*t^5 - 21452*m^6*s^6*t^5 - 556*m^4*s^7*t^5 + 140*m^2*s^8*t^5 - 16959*m^16*t^6 + 66470*m^14*s*t^6 - 64915*m^12*s^2*t^6 - 48900*m^10*s^3*t^6 + 97469*m^8*s^4*t^6 - 39160*m^6*s^5*t^6 + 3337*m^4*s^6*t^6 + 310*m^2*s^7*t^6 - 20*s^8*t^6 + 6531*m^14*t^7 - 34575*m^12*s*t^7 + 60423*m^10*s^2*t^7 - 17550*m^8*s^3*t^7 - 16361*m^6*s^4*t^7 + 6739*m^4*s^5*t^7 - 189*m^2*s^6*t^7 - 50*s^7*t^7 - 1261*m^12*t^8 + 9839*m^10*s*t^8 - 25599*m^8*s^2*t^8 + 10675*m^6*s^3*t^8 + 1960*m^4*s^4*t^8 - 692*m^2*s^5*t^8 - 22*s^6*t^8 + 85*m^10*t^9 - 1489*m^8*s*t^9 + 6759*m^6*s^2*t^9 - 2397*m^4*s^3*t^9 - 180*m^2*s^4*t^9 + 22*s^5*t^9 + 7*m^8*t^10 + 72*m^6*s*t^10 - 1141*m^4*s^2*t^10 + 263*m^2*s^3*t^10 + 7*s^4*t^10 - m^6*t^11 + 9*m^4*s*t^11 + 113*m^2*s^2*t^11 - 12*s^3*t^11 - m^2*s*t^12 - 5*s^2*t^12))/((m^2 + s)*(2*m^2 - t)*(4*m^2 - t)^2*(m^2 - s - t)*t^2*(m^4 - m^2*s + s*t)*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3*X4) +
  (((-8*I)*s*(1408*m^18 - 3968*m^16*s + 4224*m^14*s^2 - 2176*m^12*s^3 + 512*m^10*s^4 - 5200*m^16*t + 12960*m^14*s*t - 12416*m^12*s^2*t + 5984*m^10*s^3*t - 1328*m^8*s^4*t + 6904*m^14*t^2 - 13504*m^12*s*t^2 + 9488*m^10*s^2*t^2 - 2912*m^8*s^3*t^2 + 216*m^6*s^4*t^2 - 4396*m^12*t^3 + 6144*m^10*s*t^3 - 2236*m^8*s^2*t^3 - 448*m^6*s^3*t^3 + 232*m^4*s^4*t^3 + 1384*m^10*t^4 - 1172*m^8*s*t^4 - 476*m^6*s^2*t^4 + 620*m^4*s^3*t^4 - 84*m^2*s^4*t^4 - 176*m^8*t^5 - 22*m^6*s*t^5 + 372*m^4*s^2*t^5 - 150*m^2*s^3*t^5 + 8*s^4*t^5 - 4*m^6*t^6 + 56*m^4*s*t^6 - 78*m^2*s^2*t^6 + 12*s^3*t^6 + 2*m^4*t^7 - 12*m^2*s*t^7 + 6*s^2*t^7 + s*t^8))/(m^2*(2*m^2 - t)*(4*m^2 - t)^2*t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3*Y2*Y4) +
  (((-8*I)*(4*m^12 - 8*m^10*s + 4*m^8*s^2 - 28*m^10*t + 52*m^8*s*t - 36*m^6*s^2*t + 8*m^4*s^3*t + 26*m^8*t^2 + 12*m^6*s*t^2 - 40*m^4*s^2*t^2 + 16*m^2*s^3*t^2 + 51*m^6*t^3 - 55*m^4*s*t^3 - 4*m^2*s^2*t^3 + 12*s^3*t^3 - 35*m^4*t^4 - 8*m^2*s*t^4 + 18*s^2*t^4 - 2*m^2*t^5 + 12*s*t^5 + 3*t^6))/(m^2*t))*(X2*X3*Y2) +
  (((4*I)*s*(1536*m^24 - 8192*m^22*s + 17920*m^20*s^2 - 20480*m^18*s^3 + 12800*m^16*s^4 - 4096*m^14*s^5 + 512*m^12*s^6 - 9728*m^22*t + 52160*m^20*s*t - 111168*m^18*s^2*t + 120448*m^16*s^3*t - 70016*m^14*s^4*t + 20928*m^12*s^5*t - 2624*m^10*s^6*t + 15472*m^20*t^2 - 91792*m^18*s*t^2 + 195648*m^16*s^2*t^2 - 194912*m^14*s^3*t^2 + 94896*m^12*s^4*t^2 - 21008*m^10*s^5*t^2 + 1696*m^8*s^6*t^2 - 8496*m^18*t^3 + 71176*m^16*s*t^3 - 163776*m^14*s^2*t^3 + 153168*m^12*s^3*t^3 - 61968*m^10*s^4*t^3 + 10024*m^8*s^5*t^3 - 512*m^6*s^6*t^3 - 2532*m^16*t^4 - 25136*m^14*s*t^4 + 80352*m^12*s^2*t^4 - 73632*m^10*s^3*t^4 + 24468*m^8*s^4*t^4 - 2656*m^6*s^5*t^4 + 64*m^4*s^6*t^4 + 5492*m^14*t^5 + 1016*m^12*s*t^5 - 27224*m^10*s^2*t^5 + 24844*m^8*s^3*t^5 - 5932*m^6*s^4*t^5 + 268*m^4*s^5*t^5 - 2653*m^12*t^6 + 2660*m^10*s*t^6 + 7594*m^8*s^2*t^6 - 5774*m^6*s^3*t^6 + 623*m^4*s^4*t^6 + 22*m^2*s^5*t^6 + 496*m^10*t^7 - 1120*m^8*s*t^7 - 1753*m^6*s^2*t^7 + 690*m^4*s^3*t^7 + 31*m^2*s^4*t^7 - 4*s^5*t^7 - m^8*t^8 + 202*m^6*s*t^8 + 242*m^4*s^2*t^8 - m^2*s^3*t^8 - 8*s^4*t^8 - 11*m^6*t^9 - 14*m^4*s*t^9 - 8*m^2*s^2*t^9 - 5*s^3*t^9 + m^4*t^10 - s^2*t^10))/(m^2*(m^2 + s)*(2*m^2 - t)*(4*m^2 - t)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3*Y4) +
  (((-2*I)*(8*m^14 - 32*m^12*s + 48*m^10*s^2 - 32*m^8*s^3 + 8*m^6*s^4 + 56*m^12*t - 192*m^10*s*t + 248*m^8*s^2*t - 144*m^6*s^3*t + 32*m^4*s^4*t - 144*m^10*t^2 + 312*m^8*s*t^2 - 180*m^6*s^2*t^2 - 8*m^4*s^3*t^2 + 24*m^2*s^4*t^2 + 72*m^8*t^3 + 76*m^6*s*t^3 - 192*m^4*s^2*t^3 + 80*m^2*s^3*t^3 + 160*m^6*t^4 - 316*m^4*s*t^4 + 122*m^2*s^2*t^4 + 12*s^3*t^4 - 153*m^4*t^5 + 91*m^2*s*t^5 + 24*s^2*t^5 + 19*m^2*t^6 + 18*s*t^6 + 6*t^7))/(m^2*t))*(X2*X3) +
  (((4*I)*s*(384*m^16 - 1280*m^14*s + 1536*m^12*s^2 - 768*m^10*s^3 + 128*m^8*s^4 - 2176*m^14*t + 7024*m^12*s*t - 8176*m^10*s^2*t + 4048*m^8*s^3*t - 720*m^6*s^4*t + 3148*m^12*t^2 - 9756*m^10*s*t^2 + 10084*m^8*s^2*t^2 - 3956*m^6*s^3*t^2 + 448*m^4*s^4*t^2 - 2104*m^10*t^3 + 6324*m^8*s*t^3 - 5560*m^6*s^2*t^3 + 1540*m^4*s^3*t^3 - 96*m^2*s^4*t^3 + 743*m^8*t^4 - 2299*m^6*s*t^4 + 1601*m^4*s^2*t^4 - 273*m^2*s^3*t^4 + 8*s^4*t^4 - 135*m^6*t^5 + 503*m^4*s*t^5 - 242*m^2*s^2*t^5 + 20*s^3*t^5 + 10*m^4*t^6 - 65*m^2*s*t^6 + 16*s^2*t^6 + 4*s*t^7))/((m^2 + s)*(4*m^2 - t)*t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X4*Y2) +
  (((2*I)*s*(768*m^22 - 4096*m^20*s + 8960*m^18*s^2 - 10240*m^16*s^3 + 6400*m^14*s^4 - 2048*m^12*s^5 + 256*m^10*s^6 - 2784*m^20*t + 19136*m^18*s*t - 47520*m^16*s^2*t + 57344*m^14*s^3*t - 36512*m^12*s^4*t + 12096*m^10*s^5*t - 1760*m^8*s^6*t - 6336*m^18*t^2 - 2448*m^16*s*t^2 + 52208*m^14*s^2*t^2 - 83360*m^12*s^3*t^2 + 53856*m^10*s^4*t^2 - 15568*m^8*s^5*t^2 + 1648*m^6*s^6*t^2 + 24676*m^16*t^3 - 49548*m^14*s*t^3 - 768*m^12*s^2*t^3 + 55600*m^10*s^3*t^3 - 39636*m^8*s^4*t^3 + 9788*m^6*s^5*t^3 - 752*m^4*s^6*t^3 - 30656*m^14*t^4 + 71342*m^12*s*t^4 - 32292*m^10*s^2*t^4 - 21004*m^8*s^3*t^4 + 17428*m^6*s^4*t^4 - 3378*m^4*s^5*t^4 + 160*m^2*s^6*t^4 + 20016*m^12*t^5 - 48520*m^10*s*t^5 + 24668*m^8*s^2*t^5 + 5262*m^6*s^3*t^5 - 4652*m^4*s^4*t^5 + 590*m^2*s^5*t^5 - 12*s^6*t^5 - 7595*m^10*t^6 + 19650*m^8*s*t^6 - 9050*m^6*s^2*t^6 - 980*m^4*s^3*t^6 + 683*m^2*s^4*t^6 - 40*s^5*t^6 + 1681*m^8*t^7 - 5112*m^6*s*t^7 + 1867*m^4*s^2*t^7 + 126*m^2*s^3*t^7 - 42*s^4*t^7 - 201*m^6*t^8 + 861*m^4*s*t^8 - 210*m^2*s^2*t^8 - 8*s^3*t^8 + 10*m^4*t^9 - 87*m^2*s*t^9 + 10*s^2*t^9 + 4*s*t^10))/((m^2 + s)*(2*m^2 - t)*(4*m^2 - t)^2*t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X4) +
  (((-16*I)*s*(2*m^2 - 2*s - t)^2*(2*m^4 - 4*m^2*t + t^2))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*Y2^3*Y4) +
  (((8*I)*s*(2*m^2 - 2*s - t)*(32*m^10 - 64*m^8*s + 32*m^6*s^2 - 162*m^8*t + 260*m^6*s*t - 106*m^4*s^2*t + 210*m^6*t^2 - 262*m^4*s*t^2 + 60*m^2*s^2*t^2 - 119*m^4*t^3 + 94*m^2*s*t^3 - 9*s^2*t^3 + 31*m^2*t^4 - 11*s*t^4 - 3*t^5))/((4*m^2 - t)*t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*Y2^2*Y4) +
  ((-4*I)*(2*m^4 + 8*m^2*t - 3*t^2)*(2*m^4 - 4*m^2*s + 2*s^2 - 4*m^2*t + 2*s*t + t^2))*(X2*Y2^2) +
  (((-4*I)*s*(128*m^16 - 512*m^14*s + 768*m^12*s^2 - 512*m^10*s^3 + 128*m^8*s^4 - 1312*m^14*t + 4560*m^12*s*t - 6032*m^10*s^2*t + 3632*m^8*s^3*t - 848*m^6*s^4*t + 3728*m^12*t^2 - 11052*m^10*s*t^2 + 11996*m^8*s^2*t^2 - 5572*m^6*s^3*t^2 + 836*m^4*s^4*t^2 - 4798*m^10*t^3 + 11870*m^8*s*t^3 - 10118*m^6*s^2*t^3 + 3206*m^4*s^3*t^3 - 264*m^2*s^4*t^3 + 3414*m^8*t^4 - 6768*m^6*s*t^4 + 4144*m^4*s^2*t^4 - 770*m^2*s^3*t^4 + 26*s^4*t^4 - 1447*m^6*t^5 + 2133*m^4*s*t^5 - 809*m^2*s^2*t^5 + 65*s^3*t^5 + 366*m^4*t^6 - 349*m^2*s*t^6 + 60*s^2*t^6 - 51*m^2*t^7 + 23*s*t^7 + 3*t^8))/((4*m^2 - t)^2*t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*Y2*Y4) +
  ((4*I)*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 6*m^8*t + 8*m^6*s*t + 2*m^4*s^2*t - 4*m^2*s^3*t - 12*m^6*t^2 + 48*m^4*s*t^2 - 40*m^2*s^2*t^2 + 8*s^3*t^2 + 47*m^4*t^3 - 56*m^2*s*t^3 + 16*s^2*t^3 - 29*m^2*t^4 + 14*s*t^4 + 5*t^5))*(X2*Y2) +
  (((-2*I)*s*(80*m^16 - 352*m^14*s + 800*m^12*s^2 - 1088*m^10*s^3 + 784*m^8*s^4 - 224*m^6*s^5 - 764*m^14*t + 2512*m^12*s*t - 3768*m^10*s^2*t + 3376*m^8*s^3*t - 1644*m^6*s^4*t + 288*m^4*s^5*t + 1708*m^12*t^2 - 5276*m^10*s*t^2 + 6632*m^8*s^2*t^2 - 4420*m^6*s^3*t^2 + 1332*m^4*s^4*t^2 - 104*m^2*s^5*t^2 - 2096*m^10*t^3 + 5564*m^8*s*t^3 - 5680*m^6*s^2*t^3 + 2602*m^4*s^3*t^3 - 410*m^2*s^4*t^3 + 12*s^5*t^3 + 1452*m^8*t^4 - 3238*m^6*s*t^4 + 2470*m^4*s^2*t^4 - 660*m^2*s^3*t^4 + 42*s^4*t^4 - 584*m^6*t^5 + 1054*m^4*s*t^5 - 513*m^2*s^2*t^5 + 59*s^3*t^5 + 138*m^4*t^6 - 178*m^2*s*t^6 + 40*s^2*t^6 - 18*m^2*t^7 + 12*s*t^7 + t^8))/((4*m^2 - t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*Y4) +
  (I*(4*m^12 - 16*m^10*s + 24*m^8*s^2 - 16*m^6*s^3 + 4*m^4*s^4 + 24*m^10*t - 88*m^8*s*t + 120*m^6*s^2*t - 72*m^4*s^3*t + 16*m^2*s^4*t - 40*m^8*t^2 + 96*m^6*s*t^2 - 46*m^4*s^2*t^2 - 16*m^2*s^3*t^2 + 12*s^4*t^2 - 16*m^6*t^3 + 102*m^4*s*t^3 - 120*m^2*s^2*t^3 + 40*s^3*t^3 + 72*m^4*t^4 - 135*m^2*s*t^4 + 56*s^2*t^4 - 50*m^2*t^5 + 38*s*t^5 + 10*t^6))*(X2) +
  ((-32*I)*t)*(X3^6) +
  (((32*I)*(-2*m^6 + 6*m^4*s - 6*m^2*s^2 + 2*s^3 - 2*m^2*s*t + 2*s^2*t + m^2*t^2 + s*t^2))/(m^2*t))*(X3^5*Y2) +
  (((-32*I)*s*t)/(-m^2 + s + t))*(X3^5*Y4) +
  ((-16*I)*(5*m^2 - 5*s - 7*t)*t)*(X3^5) +
  (((-32*I)*s*(2*s + t)*(m^4 - 2*m^2*s + s^2 + s*t))/((m^2 - s - t)*(m^4 - m^2*s + s*t)))*(X3^4*Y2*Y4) +
  (((16*I)*(4*m^6 - 18*m^4*s + 24*m^2*s^2 - 10*s^3 + 5*m^4*t + 8*m^2*s*t - 10*s^2*t - 6*m^2*t^2 - 5*s*t^2))/m^2)*(X3^4*Y2) +
  (((-16*I)*s*(8*m^8 - 16*m^6*s + 8*m^4*s^2 - 28*m^6*t + 52*m^4*s*t - 28*m^2*s^2*t + 4*s^3*t + 27*m^4*t^2 - 38*m^2*s*t^2 + 13*s^2*t^2 - 8*m^2*t^3 + 9*s*t^3 + t^4))/((m^2 - s - t)*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^4*Y4) +
  ((-8*I)*t*(20*m^4 - 40*m^2*s + 20*s^2 - 51*m^2*t + 44*s*t + 25*t^2))*(X3^4) +
  (((-8*I)*s*(704*m^18 - 3072*m^16*s + 5248*m^14*s^2 - 4352*m^12*s^3 + 1728*m^10*s^4 - 256*m^8*s^5 - 3656*m^16*t + 14696*m^14*s*t - 23056*m^12*s^2*t + 17424*m^10*s^3*t - 6184*m^8*s^4*t + 776*m^6*s^5*t + 6108*m^14*t^2 - 22036*m^12*s*t^2 + 30680*m^10*s^2*t^2 - 19768*m^8*s^3*t^2 + 5420*m^6*s^4*t^2 - 404*m^4*s^5*t^2 - 4626*m^12*t^3 + 14514*m^10*s*t^3 - 17934*m^8*s^2*t^3 + 9802*m^6*s^3*t^3 - 1976*m^4*s^4*t^3 + 92*m^2*s^5*t^3 + 1780*m^10*t^4 - 4064*m^8*s*t^4 + 4862*m^6*s^2*t^4 - 2402*m^4*s^3*t^4 + 362*m^2*s^4*t^4 - 10*s^5*t^4 - 350*m^8*t^5 - 11*m^6*s*t^5 - 469*m^4*s^2*t^5 + 309*m^2*s^3*t^5 - 31*s^4*t^5 + 32*m^6*t^6 + 278*m^4*s*t^6 - 22*m^2*s^2*t^6 - 20*s^3*t^6 - m^4*t^7 - 60*m^2*s*t^7 + 4*s^2*t^7 + 4*s*t^8))/((2*m^2 - t)*(4*m^2 - t)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^3*X4) +
  (((16*I)*s*(8*m^16 - 48*m^14*s + 120*m^12*s^2 - 160*m^10*s^3 + 120*m^8*s^4 - 48*m^6*s^5 + 8*m^4*s^6 - 20*m^14*t + 148*m^12*s*t - 368*m^10*s^2*t + 448*m^8*s^3*t - 300*m^6*s^4*t + 108*m^4*s^5*t - 16*m^2*s^6*t + 14*m^12*t^2 - 170*m^10*s*t^2 + 390*m^8*s^2*t^2 - 382*m^6*s^3*t^2 + 192*m^4*s^4*t^2 - 48*m^2*s^5*t^2 + 4*s^6*t^2 - 4*m^10*t^3 + 98*m^8*s*t^3 - 172*m^6*s^2*t^3 + 114*m^4*s^3*t^3 - 40*m^2*s^4*t^3 + 8*s^5*t^3 + m^8*t^4 - 28*m^6*s*t^4 + 28*m^4*s^2*t^4 - 8*m^2*s^3*t^4 + 5*s^4*t^4 + 4*m^4*s*t^5 + m^2*s^2*t^5 + s^3*t^5))/(m^2*(m^2 - s - t)*t*(m^4 - m^2*s + s*t)*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^3*Y2*Y4) +
  (((16*I)*t*(7*m^6 + m^4*s - 18*m^2*s^2 + 10*s^3 - 17*m^4*t - 6*m^2*s*t + 10*s^2*t + 7*m^2*t^2 + 5*s*t^2))/m^2)*(X3^3*Y2) +
  (((8*I)*s*(704*m^20 - 3776*m^18*s + 8320*m^16*s^2 - 9600*m^14*s^3 + 6080*m^12*s^4 - 1984*m^10*s^5 + 256*m^8*s^6 - 4168*m^18*t + 20400*m^16*s*t - 40824*m^14*s^2*t + 42528*m^12*s^3*t - 24120*m^10*s^4*t + 6960*m^8*s^5*t - 776*m^6*s^6*t + 9308*m^16*t^2 - 40304*m^14*s*t^2 + 69996*m^12*s^2*t^2 - 61328*m^10*s^3*t^2 + 27748*m^8*s^4*t^2 - 5824*m^6*s^5*t^2 + 404*m^4*s^6*t^2 - 10162*m^14*t^3 + 39108*m^12*s*t^3 - 58432*m^10*s^2*t^3 + 41816*m^8*s^3*t^3 - 14306*m^6*s^4*t^3 + 2068*m^4*s^5*t^3 - 92*m^2*s^6*t^3 + 5292*m^12*t^4 - 19116*m^10*s*t^4 + 25206*m^8*s^2*t^4 - 14696*m^6*s^3*t^4 + 3740*m^4*s^4*t^4 - 372*m^2*s^5*t^4 + 10*s^6*t^4 - 506*m^10*t^5 + 2927*m^8*s*t^5 - 4474*m^6*s^2*t^5 + 2494*m^4*s^3*t^5 - 504*m^2*s^4*t^5 + 31*s^5*t^5 - 854*m^8*t^6 + 1586*m^6*s*t^6 - 408*m^4*s^2*t^6 - 142*m^2*s^3*t^6 + 30*s^4*t^6 + 486*m^6*t^7 - 931*m^4*s*t^7 + 265*m^2*s^2*t^7 - 4*s^3*t^7 - 125*m^4*t^8 + 189*m^2*s*t^8 - 27*s^2*t^8 + 17*m^2*t^9 - 14*s*t^9 - t^10))/((2*m^2 - t)*(4*m^2 - t)^2*(m^2 - s - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^3*Y4) +
  (((4*I)*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 20*m^8*t + 44*m^6*s*t - 32*m^4*s^2*t + 8*m^2*s^3*t + 18*m^6*t^2 - 6*m^4*s*t^2 - 16*m^2*s^2*t^2 + 8*s^3*t^2 + 77*m^4*t^3 - 144*m^2*s*t^3 + 65*s^2*t^3 - 123*m^2*t^4 + 97*s*t^4 + 41*t^5))/t)*(X3^3) +
  (((-4*I)*s*(768*m^22 - 4096*m^20*s + 8960*m^18*s^2 - 10240*m^16*s^3 + 6400*m^14*s^4 - 2048*m^12*s^5 + 256*m^10*s^6 - 6208*m^20*t + 31136*m^18*s*t - 62624*m^16*s^2*t + 64192*m^14*s^3*t - 35072*m^12*s^4*t + 9632*m^10*s^5*t - 1056*m^8*s^6*t + 16048*m^18*t^2 - 74760*m^16*s*t^2 + 135784*m^14*s^2*t^2 - 119344*m^12*s^3*t^2 + 50336*m^10*s^4*t^2 - 8136*m^8*s^5*t^2 + 72*m^6*s^6*t^2 - 19972*m^16*t^3 + 84832*m^14*s*t^3 - 140308*m^12*s^2*t^3 + 106816*m^10*s^3*t^3 - 34076*m^8*s^4*t^3 + 2560*m^6*s^5*t^3 + 148*m^4*s^6*t^3 + 13274*m^14*t^4 - 51546*m^12*s*t^4 + 82432*m^10*s^2*t^4 - 57392*m^8*s^3*t^4 + 14098*m^6*s^4*t^4 - 486*m^4*s^5*t^4 - 60*m^2*s^6*t^4 - 4888*m^12*t^5 + 16786*m^10*s*t^5 - 31310*m^8*s^2*t^5 + 20930*m^6*s^3*t^5 - 3908*m^4*s^4*t^5 + 28*m^2*s^5*t^5 + 10*s^6*t^5 + 984*m^10*t^6 - 2363*m^8*s*t^6 + 8636*m^6*s^2*t^6 - 5202*m^4*s^3*t^6 + 600*m^2*s^4*t^6 + 9*s^5*t^6 - 100*m^8*t^7 - 118*m^6*s*t^7 - 1794*m^4*s^2*t^7 + 752*m^2*s^3*t^7 - 32*s^4*t^7 + 4*m^6*t^8 + 74*m^4*s*t^8 + 240*m^2*s^2*t^8 - 44*s^3*t^8 - 6*m^2*s*t^9 - 14*s^2*t^9))/((m^2 + s)*(2*m^2 - t)*(4*m^2 - t)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^2*X4) +
  (((-8*I)*s*(704*m^18 - 1984*m^16*s + 2112*m^14*s^2 - 1088*m^12*s^3 + 256*m^10*s^4 - 2600*m^16*t + 6608*m^14*s*t - 6464*m^12*s^2*t + 3120*m^10*s^3*t - 664*m^8*s^4*t + 3452*m^14*t^2 - 7264*m^12*s*t^2 + 5640*m^10*s^2*t^2 - 1840*m^8*s^3*t^2 + 108*m^6*s^4*t^2 - 2198*m^12*t^3 + 3848*m^10*s*t^3 - 2222*m^8*s^2*t^3 + 136*m^6*s^3*t^3 + 116*m^4*s^4*t^3 + 692*m^10*t^4 - 1190*m^8*s*t^4 + 418*m^6*s^2*t^4 + 162*m^4*s^3*t^4 - 42*m^2*s^4*t^4 - 88*m^8*t^5 + 255*m^6*s*t^5 - 18*m^4*s^2*t^5 - 47*m^2*s^3*t^5 + 4*s^4*t^5 - 2*m^6*t^6 - 39*m^4*s*t^6 - 7*m^2*s^2*t^6 + 4*s^3*t^6 + m^4*t^7 + 3*m^2*s*t^7 + s^2*t^7))/(m^2*(2*m^2 - t)*(4*m^2 - t)^2*t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^2*Y2*Y4) +
  (((-4*I)*(4*m^12 - 8*m^10*s + 4*m^8*s^2 - 24*m^10*t + 44*m^8*s*t - 32*m^6*s^2*t + 8*m^4*s^3*t + 10*m^8*t^2 + 32*m^6*s*t^2 - 48*m^4*s^2*t^2 + 16*m^2*s^3*t^2 + 89*m^6*t^3 - 103*m^4*s*t^3 + 16*m^2*s^2*t^3 + 12*s^3*t^3 - 85*m^4*t^4 + 24*m^2*s*t^4 + 12*s^2*t^4 + 20*m^2*t^5 + 6*s*t^5))/(m^2*t))*(X3^2*Y2) +
  (((4*I)*s*(768*m^22 - 4096*m^20*s + 8960*m^18*s^2 - 10240*m^16*s^3 + 6400*m^14*s^4 - 2048*m^12*s^5 + 256*m^10*s^6 - 5248*m^20*t + 26976*m^18*s*t - 55840*m^16*s^2*t + 59456*m^14*s^3*t - 34368*m^12*s^4*t + 10336*m^10*s^5*t - 1312*m^8*s^6*t + 10856*m^18*t^2 - 52360*m^16*s*t^2 + 98816*m^14*s^2*t^2 - 91824*m^12*s^3*t^2 + 43336*m^10*s^4*t^2 - 9672*m^8*s^5*t^2 + 848*m^6*s^6*t^2 - 11744*m^16*t^3 + 48744*m^14*s*t^3 - 80944*m^12*s^2*t^3 + 64336*m^10*s^3*t^3 - 24400*m^8*s^4*t^3 + 4136*m^6*s^5*t^3 - 256*m^4*s^6*t^3 + 7296*m^14*t^4 - 24234*m^12*s*t^4 + 35668*m^10*s^2*t^4 - 25380*m^8*s^3*t^4 + 8204*m^6*s^4*t^4 - 1074*m^4*s^5*t^4 + 32*m^2*s^6*t^4 - 2680*m^12*t^5 + 5344*m^10*s*t^5 - 9154*m^8*s^2*t^5 + 7440*m^6*s^3*t^5 - 2114*m^4*s^4*t^5 + 164*m^2*s^5*t^5 + 652*m^10*t^6 + 708*m^8*s*t^6 + 1926*m^6*s^2*t^6 - 2064*m^4*s^3*t^6 + 384*m^2*s^4*t^6 - 10*s^5*t^6 - 137*m^8*t^7 - 754*m^6*s*t^7 - 574*m^4*s^2*t^7 + 408*m^2*s^3*t^7 - 31*s^4*t^7 + 24*m^6*t^8 + 175*m^4*s*t^8 + 133*m^2*s^2*t^8 - 34*s^3*t^8 - 2*m^4*t^9 - 14*m^2*s*t^9 - 12*s^2*t^9))/((m^2 + s)*(2*m^2 - t)*(4*m^2 - t)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^2*Y4) +
  (((-2*I)*(4*m^12 - 16*m^10*s + 24*m^8*s^2 - 16*m^6*s^3 + 4*m^4*s^4 + 12*m^10*t - 52*m^8*s*t + 84*m^6*s^2*t - 60*m^4*s^3*t + 16*m^2*s^4*t - 24*m^8*t^2 + 60*m^6*s*t^2 - 26*m^4*s^2*t^2 - 16*m^2*s^3*t^2 + 12*s^4*t^2 - 46*m^6*t^3 + 172*m^4*s*t^3 - 176*m^2*s^2*t^3 + 56*s^3*t^3 + 165*m^4*t^4 - 279*m^2*s*t^4 + 115*s^2*t^4 - 143*m^2*t^5 + 106*s*t^5 + 35*t^6))/t)*(X3^2) +
  (((2*I)*s*(768*m^22 - 4096*m^20*s + 8960*m^18*s^2 - 10240*m^16*s^3 + 6400*m^14*s^4 - 2048*m^12*s^5 + 256*m^10*s^6 - 5088*m^20*t + 27456*m^18*s*t - 59040*m^16*s^2*t + 65024*m^14*s^3*t - 39072*m^12*s^4*t + 12480*m^10*s^5*t - 1760*m^8*s^6*t + 9376*m^18*t^2 - 56176*m^16*s*t^2 + 122608*m^14*s^2*t^2 - 128352*m^12*s^3*t^2 + 68608*m^10*s^4*t^2 - 17712*m^8*s^5*t^2 + 1648*m^6*s^6*t^2 - 8356*m^16*t^3 + 56340*m^14*s*t^3 - 126592*m^12*s^2*t^3 + 125952*m^10*s^3*t^3 - 58700*m^8*s^4*t^3 + 11724*m^6*s^5*t^3 - 752*m^4*s^6*t^3 + 3732*m^14*t^4 - 31362*m^12*s*t^4 + 77080*m^10*s^2*t^4 - 73740*m^8*s^3*t^4 + 28868*m^6*s^4*t^4 - 4226*m^4*s^5*t^4 + 160*m^2*s^6*t^4 - 604*m^12*t^5 + 9534*m^10*s*t^5 - 30736*m^8*s^2*t^5 + 27788*m^6*s^3*t^5 - 8396*m^4*s^4*t^5 + 770*m^2*s^5*t^5 - 12*s^6*t^5 - 108*m^10*t^6 - 1172*m^8*s*t^6 + 8634*m^6*s^2*t^6 - 6704*m^4*s^3*t^6 + 1320*m^2*s^4*t^6 - 54*s^5*t^6 + 51*m^8*t^7 - 137*m^6*s*t^7 - 1730*m^4*s^2*t^7 + 933*m^2*s^3*t^7 - 85*s^4*t^7 - 5*m^6*t^8 + 58*m^4*s*t^8 + 221*m^2*s^2*t^8 - 56*s^3*t^8 - 5*m^2*s*t^9 - 13*s^2*t^9))/((m^2 + s)*(2*m^2 - t)*(4*m^2 - t)^2*t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*X4) +
  (((-16*I)*s*(2*m^2 - 2*s - t)^2*(2*m^4 - 4*m^2*t + t^2))/(t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*Y2^3*Y4) +
  (((8*I)*s*(2*m^2 - 2*s - t)*(32*m^10 - 64*m^8*s + 32*m^6*s^2 - 162*m^8*t + 260*m^6*s*t - 106*m^4*s^2*t + 210*m^6*t^2 - 262*m^4*s*t^2 + 60*m^2*s^2*t^2 - 119*m^4*t^3 + 94*m^2*s*t^3 - 9*s^2*t^3 + 31*m^2*t^4 - 11*s*t^4 - 3*t^5))/((4*m^2 - t)*t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*Y2^2*Y4) +
  ((-16*I)*(3*m^2 - t)*t*(2*m^4 - 4*m^2*s + 2*s^2 - 4*m^2*t + 2*s*t + t^2))*(X3*Y2^2) +
  (((-4*I)*s*(128*m^16 - 512*m^14*s + 768*m^12*s^2 - 512*m^10*s^3 + 128*m^8*s^4 - 1312*m^14*t + 4560*m^12*s*t - 6032*m^10*s^2*t + 3632*m^8*s^3*t - 848*m^6*s^4*t + 3680*m^12*t^2 - 11036*m^10*s*t^2 + 12044*m^8*s^2*t^2 - 5588*m^6*s^3*t^2 + 836*m^4*s^4*t^2 - 4650*m^10*t^3 + 11850*m^8*s*t^3 - 10250*m^6*s^2*t^3 + 3242*m^4*s^3*t^3 - 264*m^2*s^4*t^3 + 3268*m^8*t^4 - 6796*m^6*s*t^4 + 4246*m^4*s^2*t^4 - 786*m^2*s^3*t^4 + 26*s^4*t^4 - 1383*m^6*t^5 + 2165*m^4*s*t^5 - 839*m^2*s^2*t^5 + 67*s^3*t^5 + 353*m^4*t^6 - 359*m^2*s*t^6 + 63*s^2*t^6 - 50*m^2*t^7 + 24*s*t^7 + 3*t^8))/((4*m^2 - t)^2*t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*Y2*Y4) +
  ((4*I)*t*(18*m^8 - 52*m^6*s + 50*m^4*s^2 - 16*m^2*s^3 - 60*m^6*t + 122*m^4*s*t - 76*m^2*s^2*t + 12*s^3*t + 87*m^4*t^2 - 92*m^2*s*t^2 + 24*s^2*t^2 - 44*m^2*t^3 + 20*s*t^3 + 7*t^4))*(X3*Y2) +
  (((-2*I)*s*(336*m^16 - 1184*m^14*s + 1760*m^12*s^2 - 1536*m^10*s^3 + 848*m^8*s^4 - 224*m^6*s^5 - 2220*m^14*t + 7168*m^12*s*t - 9064*m^10*s^2*t + 5856*m^8*s^3*t - 2028*m^6*s^4*t + 288*m^4*s^5*t + 3648*m^12*t^2 - 11604*m^10*s*t^2 + 13312*m^8*s^2*t^2 - 7004*m^6*s^3*t^2 + 1624*m^4*s^4*t^2 - 104*m^2*s^5*t^2 - 3228*m^10*t^3 + 9684*m^8*s*t^3 - 9598*m^6*s^2*t^3 + 3748*m^4*s^3*t^3 - 490*m^2*s^4*t^3 + 12*s^5*t^3 + 1752*m^8*t^4 - 4816*m^6*s*t^4 + 3730*m^4*s^2*t^4 - 900*m^2*s^3*t^4 + 50*s^4*t^4 - 601*m^6*t^5 + 1441*m^4*s*t^5 - 731*m^2*s^2*t^5 + 79*s^3*t^5 + 131*m^4*t^6 - 236*m^2*s*t^6 + 56*s^2*t^6 - 17*m^2*t^7 + 16*s*t^7 + t^8))/((4*m^2 - t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*Y4) +
  (I*(8*m^12 - 32*m^10*s + 48*m^8*s^2 - 32*m^6*s^3 + 8*m^4*s^4 - 28*m^10*t + 92*m^8*s*t - 108*m^6*s^2*t + 52*m^4*s^3*t - 8*m^2*s^4*t + 84*m^8*t^2 - 236*m^6*s*t^2 + 276*m^4*s^2*t^2 - 136*m^2*s^3*t^2 + 24*s^4*t^2 - 170*m^6*t^3 + 402*m^4*s*t^3 - 312*m^2*s^2*t^3 + 76*s^3*t^3 + 179*m^4*t^4 - 269*m^2*s*t^4 + 98*s^2*t^4 - 90*m^2*t^5 + 62*s*t^5 + 16*t^6))*(X3) +
  (((-2*I)*s*(256*m^16 - 832*m^14*s + 960*m^12*s^2 - 448*m^10*s^3 + 64*m^8*s^4 - 1392*m^14*t + 4256*m^12*s*t - 4640*m^10*s^2*t + 2112*m^8*s^3*t - 336*m^6*s^4*t + 1956*m^12*t^2 - 5484*m^10*s*t^2 + 5052*m^8*s^2*t^2 - 1716*m^6*s^3*t^2 + 160*m^4*s^4*t^2 - 1274*m^10*t^3 + 3206*m^8*s*t^3 - 2332*m^6*s^2*t^3 + 520*m^4*s^3*t^3 - 24*m^2*s^4*t^3 + 442*m^8*t^4 - 990*m^6*s*t^4 + 530*m^4*s^2*t^4 - 70*m^2*s^3*t^4 + 2*s^4*t^4 - 80*m^6*t^5 + 170*m^4*s*t^5 - 63*m^2*s^2*t^5 + 5*s^3*t^5 + 6*m^4*t^6 - 17*m^2*s*t^6 + 4*s^2*t^6 + s*t^7))/((4*m^2 - t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y2) +
  (((-I)*s*t*(208*m^16 - 736*m^14*s + 1056*m^12*s^2 - 832*m^10*s^3 + 400*m^8*s^4 - 96*m^6*s^5 - 1244*m^14*t + 3984*m^12*s*t - 4888*m^10*s^2*t + 2928*m^8*s^3*t - 876*m^6*s^4*t + 96*m^4*s^5*t + 1812*m^12*t^2 - 5404*m^10*s*t^2 + 5768*m^8*s^2*t^2 - 2716*m^6*s^3*t^2 + 540*m^4*s^4*t^2 - 32*m^2*s^5*t^2 - 1262*m^10*t^3 + 3450*m^8*s*t^3 - 3122*m^6*s^2*t^3 + 1100*m^4*s^3*t^3 - 138*m^2*s^4*t^3 + 4*s^5*t^3 + 470*m^8*t^4 - 1224*m^6*s*t^4 + 902*m^4*s^2*t^4 - 216*m^2*s^3*t^4 + 14*s^4*t^4 - 90*m^6*t^5 + 257*m^4*s*t^5 - 141*m^2*s^2*t^5 + 18*s^3*t^5 + 7*m^4*t^6 - 32*m^2*s*t^6 + 10*s^2*t^6 + 2*s*t^7))/((4*m^2 - t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4) +
  (((8*I)*s*(2*m^2 - 2*s - t)*(3*m^2 - s - t)*(2*m^4 - 4*m^2*t + t^2))/(m^4 - 2*m^2*s + s^2 + s*t))*(Y2^3*Y4) +
  ((-4*I)*(2*m^4 - 4*m^2*t + t^2)*(2*m^4 - 4*m^2*s + 2*s^2 - 4*m^2*t + 2*s*t + t^2))*(Y2^3) +
  (((-4*I)*s*(28*m^10 - 64*m^8*s + 44*m^6*s^2 - 8*m^4*s^3 - 116*m^8*t + 232*m^6*s*t - 136*m^4*s^2*t + 24*m^2*s^3*t + 158*m^6*t^2 - 242*m^4*s*t^2 + 94*m^2*s^2*t^2 - 8*s^3*t^2 - 98*m^4*t^3 + 96*m^2*s*t^3 - 18*s^2*t^3 + 28*m^2*t^4 - 13*s*t^4 - 3*t^5))/(m^4 - 2*m^2*s + s^2 + s*t))*(Y2^2*Y4) +
  ((4*I)*(4*m^10 - 12*m^8*s + 12*m^6*s^2 - 4*m^4*s^3 - 24*m^8*t + 60*m^6*s*t - 48*m^4*s^2*t + 12*m^2*s^3*t + 52*m^6*t^2 - 82*m^4*s*t^2 + 40*m^2*s^2*t^2 - 4*s^3*t^2 - 48*m^4*t^3 + 40*m^2*s*t^3 - 8*s^2*t^3 + 17*m^2*t^4 - 6*s*t^4 - 2*t^5))*(Y2^2) +
  (((2*I)*s*(16*m^12 - 52*m^10*s + 60*m^8*s^2 - 28*m^6*s^3 + 4*m^4*s^4 - 120*m^10*t + 348*m^8*s*t - 358*m^6*s^2*t + 154*m^4*s^3*t - 24*m^2*s^4*t + 240*m^8*t^2 - 594*m^6*s*t^2 + 482*m^4*s^2*t^2 - 146*m^2*s^3*t^2 + 12*s^4*t^2 - 225*m^6*t^3 + 431*m^4*s*t^3 - 236*m^2*s^2*t^3 + 36*s^3*t^3 + 113*m^4*t^4 - 143*m^2*s*t^4 + 39*s^2*t^4 - 29*m^2*t^5 + 18*s*t^5 + 3*t^6))/(m^4 - 2*m^2*s + s^2 + s*t))*(Y2*Y4) +
  ((-I)*(4*m^12 - 16*m^10*s + 24*m^8*s^2 - 16*m^6*s^3 + 4*m^4*s^4 - 44*m^10*t + 156*m^8*s*t - 204*m^6*s^2*t + 116*m^4*s^3*t - 24*m^2*s^4*t + 132*m^8*t^2 - 364*m^6*s*t^2 + 362*m^4*s^2*t^2 - 136*m^2*s^3*t^2 + 12*s^4*t^2 - 194*m^6*t^3 + 368*m^4*s*t^3 - 224*m^2*s^2*t^3 + 36*s^3*t^3 + 147*m^4*t^4 - 162*m^2*s*t^4 + 42*s^2*t^4 - 50*m^2*t^5 + 24*s*t^5 + 6*t^6))*(Y2) +
  ((I*s*t*(16*m^12 - 60*m^10*s + 92*m^8*s^2 - 76*m^6*s^3 + 36*m^4*s^4 - 8*m^2*s^5 - 102*m^10*t + 334*m^8*s*t - 424*m^6*s^2*t + 264*m^4*s^3*t - 80*m^2*s^4*t + 8*s^5*t + 146*m^8*t^2 - 428*m^6*s*t^2 + 440*m^4*s^2*t^2 - 194*m^2*s^3*t^2 + 30*s^4*t^2 - 106*m^6*t^3 + 252*m^4*s*t^3 - 185*m^2*s^2*t^3 + 43*s^3*t^3 + 44*m^4*t^4 - 74*m^2*s*t^4 + 29*s^2*t^4 - 10*m^2*t^5 + 9*s*t^5 + t^6))/(m^4 - 2*m^2*s + s^2 + s*t))*(Y4) +
  ((-I)*t*(6*m^12 - 28*m^10*s + 52*m^8*s^2 - 48*m^6*s^3 + 22*m^4*s^4 - 4*m^2*s^5 - 26*m^10*t + 106*m^8*s*t - 166*m^6*s^2*t + 122*m^4*s^3*t - 40*m^2*s^4*t + 4*s^5*t + 52*m^8*t^2 - 162*m^6*s*t^2 + 195*m^4*s^2*t^2 - 98*m^2*s^3*t^2 + 16*s^4*t^2 - 63*m^6*t^3 + 143*m^4*s*t^3 - 110*m^2*s^2*t^3 + 26*s^3*t^3 + 43*m^4*t^4 - 62*m^2*s*t^4 + 22*s^2*t^4 - 15*m^2*t^5 + 10*s*t^5 + 2*t^6))*(1);

(* N5; extra denominators:  *)
N5 =
  ((32*s*(43*m^18 - 236*m^16*s + 528*m^14*s^2 - 620*m^12*s^3 + 414*m^10*s^4 - 164*m^8*s^5 + 40*m^6*s^6 - 4*m^4*s^7 - m^2*s^8 - 192*m^16*t + 980*m^14*s*t - 1948*m^12*s^2*t + 1976*m^10*s^3*t - 1128*m^8*s^4*t + 372*m^6*s^5*t - 60*m^4*s^6*t + 366*m^14*t^2 - 1700*m^12*s*t^2 + 3074*m^10*s^2*t^2 - 2636*m^8*s^3*t^2 + 1238*m^6*s^4*t^2 - 304*m^4*s^5*t^2 + 26*m^2*s^6*t^2 - 364*m^12*t^3 + 1685*m^10*s*t^3 - 2663*m^8*s^2*t^3 + 1890*m^6*s^3*t^3 - 682*m^4*s^4*t^3 + 105*m^2*s^5*t^3 - 3*s^6*t^3 + 210*m^10*t^4 - 1037*m^8*s*t^4 + 1385*m^6*s^2*t^4 - 771*m^4*s^3*t^4 + 185*m^2*s^4*t^4 - 12*s^5*t^4 - 71*m^8*t^5 + 408*m^6*s*t^5 - 438*m^4*s^2*t^5 + 168*m^2*s^3*t^5 - 19*s^4*t^5 + 13*m^6*t^6 - 102*m^4*s*t^6 + 78*m^2*s^2*t^6 - 15*s^3*t^6 - m^4*t^7 + 15*m^2*s*t^7 - 6*s^2*t^7 - s*t^8))/((m^2 + s)^4*(m^2 - s - t)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^5*Y4) +
  ((16*(2*m^6 - 6*m^4*s + 6*m^2*s^2 - 2*s^3 - 2*m^4*t + 6*m^2*s*t - 4*s^2*t + 2*m^2*t^2 - 3*s*t^2 - t^3))/(m^2*t))*(X2^5) +
  ((32*s*(101*m^18 - 531*m^16*s + 1131*m^14*s^2 - 1247*m^12*s^3 + 761*m^10*s^4 - 265*m^8*s^5 + 57*m^6*s^6 - 5*m^4*s^7 - 2*m^2*s^8 - 186*m^16*t + 1193*m^14*s*t - 2712*m^12*s^2*t + 2923*m^10*s^3*t - 1634*m^8*s^4*t + 495*m^6*s^5*t - 76*m^4*s^6*t - 3*m^2*s^7*t + 96*m^14*t^2 - 1001*m^12*s*t^2 + 2727*m^10*s^2*t^2 - 2874*m^8*s^3*t^2 + 1390*m^6*s^4*t^2 - 333*m^4*s^5*t^2 + 27*m^2*s^6*t^2 + 22*m^12*t^3 + 356*m^10*s*t^3 - 1503*m^8*s^2*t^3 + 1508*m^6*s^3*t^3 - 588*m^4*s^4*t^3 + 96*m^2*s^5*t^3 - 3*s^6*t^3 - 34*m^10*t^4 - 2*m^8*s*t^4 + 505*m^6*s^2*t^4 - 449*m^4*s^3*t^4 + 125*m^2*s^4*t^4 - 9*s^5*t^4 + 10*m^8*t^5 - 39*m^6*s*t^5 - 110*m^4*s^2*t^5 + 73*m^2*s^3*t^5 - 10*s^4*t^5 - m^6*t^6 + 11*m^4*s*t^6 + 15*m^2*s^2*t^6 - 5*s^3*t^6 - m^2*s*t^7 - s^2*t^7))/((m^2 + s)^4*(m^2 - s - t)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^4*X3*Y4) +
  ((16*(8*m^6 - 24*m^4*s + 24*m^2*s^2 - 8*s^3 - 8*m^4*t + 24*m^2*s*t - 16*s^2*t + 7*m^2*t^2 - 12*s*t^2 - 4*t^3))/(m^2*t))*(X2^4*X3) +
  ((32*s*(m^4 - 2*m^2*s + s^2 + 2*m^2*t - t^2)*(43*m^14 - 150*m^12*s + 185*m^10*s^2 - 100*m^8*s^3 + 29*m^6*s^4 - 6*m^4*s^5 - m^2*s^6 - 109*m^12*t + 368*m^10*s*t - 433*m^8*s^2*t + 188*m^6*s^3*t - 51*m^4*s^4*t + 4*m^2*s^5*t + s^6*t + 103*m^10*t^2 - 395*m^8*s*t^2 + 386*m^6*s^2*t^2 - 146*m^4*s^3*t^2 + 27*m^2*s^4*t^2 + s^5*t^2 - 48*m^8*t^3 + 225*m^6*s*t^3 - 177*m^4*s^2*t^3 + 51*m^2*s^3*t^3 - 3*s^4*t^3 + 11*m^6*t^4 - 73*m^4*s*t^4 + 42*m^2*s^2*t^4 - 6*s^3*t^4 - m^4*t^5 + 13*m^2*s*t^5 - 4*s^2*t^5 - s*t^6))/((m^2 + s)^4*(m^2 - s - t)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^4*X4*Y1) +
  ((32*s*(2*m^2 - t)^2*(4*m^2 - t)*(8*m^6 - 15*m^4*s + 6*m^2*s^2 - 3*s^3 - 13*m^4*t + 13*m^2*s*t - 6*s^2*t + 6*m^2*t^2 - 4*s*t^2 - t^3))/((m^2 + s)^4*(m^2 - s - t)*t^2))*(X2^4*X4*Y2) +
  ((-16*s*(172*m^26 - 1116*m^24*s + 3056*m^22*s^2 - 4592*m^20*s^3 + 4136*m^18*s^4 - 2312*m^16*s^5 + 816*m^14*s^6 - 176*m^12*s^7 + 12*m^10*s^8 + 4*m^8*s^9 - 682*m^24*t + 4646*m^22*s*t - 13016*m^20*s^2*t + 19736*m^18*s^3*t - 17788*m^16*s^4*t + 9812*m^14*s^5*t - 3288*m^12*s^6*t + 632*m^10*s^7*t - 42*m^8*s^8*t - 10*m^6*s^9*t + 1134*m^22*t^2 - 8428*m^20*s*t^2 + 24844*m^18*s^2*t^2 - 38388*m^16*s^3*t^2 + 34280*m^14*s^4*t^2 - 18284*m^12*s^5*t^2 + 5748*m^10*s^6*t^2 - 956*m^8*s^7*t^2 + 42*m^6*s^8*t^2 + 8*m^4*s^9*t^2 - 1020*m^20*t^3 + 8760*m^18*s*t^3 - 27958*m^16*s^2*t^3 + 44346*m^14*s^3*t^3 - 39038*m^12*s^4*t^3 + 19746*m^10*s^5*t^3 - 5554*m^8*s^6*t^3 + 750*m^6*s^7*t^3 - 30*m^4*s^8*t^3 - 2*m^2*s^9*t^3 + 541*m^18*t^4 - 5709*m^16*s*t^4 + 20453*m^14*s^2*t^4 - 33829*m^12*s^3*t^4 + 29051*m^10*s^4*t^4 - 13487*m^8*s^5*t^4 + 3191*m^6*s^6*t^4 - 351*m^4*s^7*t^4 + 12*m^2*s^8*t^4 - 170*m^16*t^5 + 2385*m^14*s*t^5 - 10130*m^12*s^2*t^5 + 17873*m^10*s^3*t^5 - 14704*m^8*s^4*t^5 + 5939*m^6*s^5*t^5 - 1122*m^4*s^6*t^5 + 91*m^2*s^7*t^5 - 2*s^8*t^5 + 29*m^14*t^6 - 623*m^12*s*t^6 + 3414*m^10*s^2*t^6 - 6662*m^8*s^3*t^6 + 5075*m^6*s^4*t^6 - 1657*m^4*s^5*t^6 + 226*m^2*s^6*t^6 - 10*s^7*t^6 - 2*m^12*t^7 + 93*m^10*s*t^7 - 756*m^8*s^2*t^7 + 1752*m^6*s^3*t^7 - 1154*m^4*s^4*t^7 + 271*m^2*s^5*t^7 - 20*s^6*t^7 - 6*m^8*s*t^8 + 100*m^6*s^2*t^8 - 316*m^4*s^3*t^8 + 158*m^2*s^4*t^8 - 20*s^5*t^8 - 6*m^4*s^2*t^9 + 36*m^2*s^3*t^9 - 10*s^4*t^9 - 2*s^3*t^10))/((m^2 + s)^4*(2*m^2 - t)*(m^2 - s - t)^2*t^2*(m^4 - m^2*s + s*t)^2))*(X2^4*X4) +
  ((-16*(2*m^6 - 6*m^4*s + 6*m^2*s^2 - 2*s^3 - 2*m^4*t + 6*m^2*s*t - 4*s^2*t + 2*m^2*t^2 - 3*s*t^2 - t^3))/(m^2*t))*(X2^4*Y1) +
  ((-16*(2*m^6 - 6*m^4*s + 6*m^2*s^2 - 2*s^3 - 2*m^4*t + 6*m^2*s*t - 4*s^2*t + 3*m^2*t^2 - 3*s*t^2 - t^3))/(m^2*t))*(X2^4*Y2) +
  ((16*s*(454*m^32 - 4144*m^30*s + 17100*m^28*s^2 - 42128*m^26*s^3 + 68874*m^24*s^4 - 78432*m^22*s^5 + 63336*m^20*s^6 - 36000*m^18*s^7 + 13818*m^16*s^8 - 3184*m^14*s^9 + 268*m^12*s^10 + 48*m^10*s^11 - 10*m^8*s^12 - 3245*m^30*t + 29126*m^28*s*t - 117484*m^26*s^2*t + 280774*m^24*s^3*t - 441061*m^22*s^4*t + 477116*m^20*s^5*t - 361312*m^18*s^6*t + 190124*m^16*s^7*t - 66919*m^14*s^8*t + 14206*m^12*s^9*t - 1236*m^10*s^10*t - 114*m^8*s^11*t + 25*m^6*s^12*t + 10141*m^28*t^2 - 91323*m^26*s*t^2 + 363453*m^24*s^2*t^2 - 845111*m^22*s^3*t^2 + 1275358*m^20*s^4*t^2 - 1308766*m^18*s^5*t^2 + 927466*m^16*s^6*t^2 - 449614*m^14*s^7*t^2 + 143225*m^12*s^8*t^2 - 27079*m^10*s^9*t^2 + 2169*m^8*s^10*t^2 + 101*m^6*s^11*t^2 - 20*m^4*s^12*t^2 - 18666*m^26*t^3 + 169512*m^24*s*t^3 - 670225*m^22*s^2*t^3 + 1524118*m^20*s^3*t^3 - 2213647*m^18*s^4*t^3 + 2150268*m^16*s^5*t^3 - 1416398*m^14*s^6*t^3 + 624632*m^12*s^7*t^3 - 176092*m^10*s^8*t^3 + 28412*m^8*s^9*t^3 - 1873*m^6*s^10*t^3 - 46*m^4*s^11*t^3 + 5*m^2*s^12*t^3 + 22187*m^24*t^4 - 207013*m^22*s*t^4 + 823580*m^20*s^2*t^4 - 1844459*m^18*s^3*t^4 + 2581222*m^16*s^4*t^4 - 2361270*m^14*s^5*t^4 + 1428384*m^12*s^6*t^4 - 561362*m^10*s^7*t^4 + 135527*m^8*s^8*t^4 - 17653*m^6*s^9*t^4 + 844*m^4*s^10*t^4 + 13*m^2*s^11*t^4 - 17470*m^22*t^5 + 174956*m^20*s*t^5 - 714028*m^18*s^2*t^5 + 1587841*m^16*s^3*t^5 - 2139533*m^14*s^4*t^5 + 1825743*m^12*s^5*t^5 - 995381*m^10*s^6*t^5 + 338349*m^8*s^7*t^5 - 66729*m^6*s^8*t^5 + 6425*m^4*s^9*t^5 - 171*m^2*s^10*t^5 - 2*s^11*t^5 + 9166*m^20*t^6 - 104497*m^18*s*t^6 + 450427*m^16*s^2*t^6 - 1004024*m^14*s^3*t^6 + 1298233*m^12*s^4*t^6 - 1017260*m^10*s^5*t^6 + 486117*m^8*s^6*t^6 - 136772*m^6*s^7*t^6 + 20401*m^4*s^8*t^6 - 1223*m^2*s^9*t^6 + 8*s^10*t^6 - 3174*m^18*t^7 + 44117*m^16*s*t^7 - 209454*m^14*s^2*t^7 + 474066*m^12*s^3*t^7 - 583799*m^10*s^4*t^7 + 409679*m^8*s^5*t^7 - 164540*m^6*s^6*t^7 + 35668*m^4*s^7*t^7 - 3481*m^2*s^8*t^7 + 86*s^9*t^7 + 699*m^16*t^8 - 12911*m^14*s*t^8 + 71593*m^12*s^2*t^8 - 168089*m^10*s^3*t^8 + 194154*m^8*s^4*t^8 - 117257*m^6*s^5*t^8 + 36949*m^4*s^6*t^8 - 5399*m^2*s^7*t^8 + 245*s^8*t^8 - 89*m^14*t^9 + 2498*m^12*s*t^9 - 17612*m^10*s^2*t^9 + 44586*m^8*s^3*t^9 - 46870*m^6*s^4*t^9 + 22781*m^4*s^5*t^9 - 4953*m^2*s^6*t^9 + 355*s^7*t^9 + 5*m^12*t^10 - 288*m^10*s*t^10 + 2970*m^8*s^2*t^10 - 8715*m^6*s^3*t^10 + 7851*m^4*s^4*t^10 - 2705*m^2*s^5*t^10 + 298*s^6*t^10 + 15*m^8*s*t^11 - 309*m^6*s^2*t^11 + 1212*m^4*s^3*t^11 - 824*m^2*s^4*t^11 + 148*s^5*t^11 + 15*m^4*s^2*t^12 - 110*m^2*s^3*t^12 + 41*s^4*t^12 + 5*s^3*t^13))/((m^2 + s)^3*(2*m^2 - t)*(m^2 - s - t)^2*(3*m^2 - s - t)*t^3*(m^4 - m^2*s + s*t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^4*Y4) +
  ((-8*(16*m^6 - 42*m^4*s + 36*m^2*s^2 - 10*s^3 - 36*m^4*t + 49*m^2*s*t - 20*s^2*t + 23*m^2*t^2 - 15*s*t^2 - 5*t^3))/m^2)*(X2^4) +
  ((32*m^2*s*(78*m^16 - 367*m^14*s + 679*m^12*s^2 - 611*m^10*s^3 + 263*m^8*s^4 - 45*m^6*s^5 + 5*m^4*s^6 - m^2*s^7 - s^8 - 157*m^14*t + 867*m^12*s*t - 1641*m^10*s^2*t + 1367*m^8*s^3*t - 503*m^6*s^4*t + 73*m^4*s^5*t - 3*m^2*s^6*t - 3*s^7*t + 116*m^12*t^2 - 815*m^10*s*t^2 + 1653*m^8*s^2*t^2 - 1250*m^6*s^3*t^2 + 362*m^4*s^4*t^2 - 31*m^2*s^5*t^2 - 3*s^6*t^2 - 37*m^10*t^3 + 379*m^8*s*t^3 - 910*m^6*s^2*t^3 + 578*m^4*s^3*t^3 - 109*m^2*s^4*t^3 + 3*s^5*t^3 + 4*m^8*t^4 - 88*m^6*s*t^4 + 292*m^4*s^2*t^4 - 132*m^2*s^3*t^4 + 12*s^4*t^4 + 8*m^4*s*t^5 - 52*m^2*s^2*t^5 + 12*s^3*t^5 + 4*s^2*t^6))/((m^2 + s)^4*(m^2 - s - t)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^3*X3^2*Y4) +
  ((32*(6*m^6 - 18*m^4*s + 18*m^2*s^2 - 6*s^3 - 6*m^4*t + 18*m^2*s*t - 12*s^2*t + 4*m^2*t^2 - 9*s*t^2 - 3*t^3))/(m^2*t))*(X2^3*X3^2) +
  ((32*s*(58*m^18 - 295*m^16*s + 603*m^14*s^2 - 627*m^12*s^3 + 347*m^10*s^4 - 101*m^8*s^5 + 17*m^6*s^6 - m^4*s^7 - m^2*s^8 - 153*m^16*t + 853*m^14*s*t - 1766*m^12*s^2*t + 1749*m^10*s^3*t - 872*m^8*s^4*t + 215*m^6*s^5*t - 26*m^4*s^6*t - m^2*s^7*t + s^8*t + 160*m^14*t^2 - 1021*m^12*s*t^2 + 2240*m^10*s^2*t^2 - 2039*m^8*s^3*t^2 + 884*m^6*s^4*t^2 - 175*m^4*s^5*t^2 + 12*m^2*s^6*t^2 + 3*s^7*t^2 - 78*m^12*t^3 + 675*m^10*s*t^3 - 1557*m^8*s^2*t^3 + 1304*m^6*s^3*t^3 - 454*m^4*s^4*t^3 + 61*m^2*s^5*t^3 + s^6*t^3 + 19*m^10*t^4 - 249*m^8*s*t^4 + 666*m^6*s^2*t^4 - 480*m^4*s^3*t^4 + 115*m^2*s^4*t^4 - 7*s^5*t^4 - 2*m^8*t^5 + 48*m^6*s*t^5 - 180*m^4*s^2*t^5 + 94*m^2*s^3*t^5 - 12*s^4*t^5 - 4*m^4*s*t^6 + 28*m^2*s^2*t^6 - 8*s^3*t^6 - 2*s^2*t^7))/((m^2 + s)^4*(m^2 - s - t)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^3*X3*X4*Y1) +
  ((-16*s*(232*m^26 - 1412*m^24*s + 3592*m^22*s^2 - 4920*m^20*s^3 + 3896*m^18*s^4 - 1792*m^16*s^5 + 472*m^14*s^6 - 72*m^12*s^7 + 4*m^8*s^9 - 892*m^24*t + 5794*m^22*s*t - 15236*m^20*s^2*t + 21140*m^18*s^3*t - 16764*m^16*s^4*t + 7656*m^14*s^5*t - 1932*m^12*s^6*t + 236*m^10*s^7*t + 8*m^8*s^8*t - 10*m^6*s^9*t + 1424*m^22*t^2 - 10372*m^20*s*t^2 + 28988*m^18*s^2*t^2 - 41100*m^16*s^3*t^2 + 32268*m^14*s^4*t^2 - 14260*m^12*s^5*t^2 + 3412*m^10*s^6*t^2 - 324*m^8*s^7*t^2 - 44*m^6*s^8*t^2 + 8*m^4*s^9*t^2 - 1234*m^20*t^3 + 10574*m^18*s*t^3 - 32542*m^16*s^2*t^3 + 47500*m^14*s^3*t^3 - 36566*m^12*s^4*t^3 + 15388*m^10*s^5*t^3 - 3282*m^8*s^6*t^3 + 140*m^6*s^7*t^3 + 24*m^4*s^8*t^3 - 2*m^2*s^9*t^3 + 628*m^18*t^4 - 6746*m^16*s*t^4 + 23656*m^14*s^2*t^4 - 36322*m^12*s^3*t^4 + 27000*m^10*s^4*t^4 - 10518*m^8*s^5*t^4 + 1712*m^6*s^6*t^4 - 46*m^4*s^7*t^4 - 4*m^2*s^8*t^4 - 189*m^16*t^5 + 2744*m^14*s*t^5 - 11607*m^12*s^2*t^5 + 19202*m^10*s^3*t^5 - 13623*m^8*s^4*t^5 + 4504*m^6*s^5*t^5 - 533*m^4*s^6*t^5 + 14*m^2*s^7*t^5 + 31*m^14*t^6 - 692*m^12*s*t^6 + 3853*m^10*s^2*t^6 - 7168*m^8*s^3*t^6 + 4667*m^6*s^4*t^6 - 1186*m^4*s^5*t^6 + 97*m^2*s^6*t^6 - 2*s^7*t^6 - 2*m^12*t^7 + 99*m^10*s*t^7 - 832*m^8*s^2*t^7 + 1890*m^6*s^3*t^7 - 1038*m^4*s^4*t^7 + 179*m^2*s^5*t^7 - 8*s^6*t^7 - 6*m^8*s*t^8 + 106*m^6*s^2*t^8 - 340*m^4*s^3*t^8 + 136*m^2*s^4*t^8 - 12*s^5*t^8 - 6*m^4*s^2*t^9 + 38*m^2*s^3*t^9 - 8*s^4*t^9 - 2*s^3*t^10))/((m^2 + s)^4*(2*m^2 - t)*(m^2 - s - t)^2*t^2*(m^4 - m^2*s + s*t)^2))*(X2^3*X3*X4) +
  ((-16*(6*m^6 - 18*m^4*s + 18*m^2*s^2 - 6*s^3 - 6*m^4*t + 18*m^2*s*t - 12*s^2*t + 5*m^2*t^2 - 9*s*t^2 - 3*t^3))/(m^2*t))*(X2^3*X3*Y1) +
  ((-16*(8*m^6 - 24*m^4*s + 24*m^2*s^2 - 8*s^3 - 6*m^4*t + 20*m^2*s*t - 14*s^2*t + 8*m^2*t^2 - 10*s*t^2 - 3*t^3))/(m^2*t))*(X2^3*X3*Y2) +
  ((16*s*(1052*m^32 - 9440*m^30*s + 38120*m^28*s^2 - 91392*m^26*s^3 + 144436*m^24*s^4 - 157760*m^22*s^5 + 121072*m^20*s^6 - 64640*m^18*s^7 + 22852*m^16*s^8 - 4576*m^14*s^9 + 168*m^12*s^10 + 128*m^10*s^11 - 20*m^8*s^12 - 4842*m^30*t + 46040*m^28*s*t - 193296*m^26*s^2*t + 473384*m^24*s^3*t - 751178*m^22*s^4*t + 809680*m^20*s^5*t - 602576*m^18*s^6*t + 306736*m^16*s^7*t - 102014*m^14*s^8*t + 19288*m^12*s^9*t - 928*m^10*s^10*t - 344*m^8*s^11*t + 50*m^6*s^12*t + 8588*m^28*t^2 - 92940*m^26*s*t^2 + 421884*m^24*s^2*t^2 - 1078236*m^22*s^3*t^2 + 1736832*m^20*s^4*t^2 - 1855496*m^18*s^5*t^2 + 1338440*m^16*s^6*t^2 - 646088*m^14*s^7*t^2 + 199452*m^12*s^8*t^2 - 34476*m^10*s^9*t^2 + 1724*m^8*s^10*t^2 + 356*m^6*s^11*t^2 - 40*m^4*s^12*t^2 - 7237*m^26*t^3 + 100254*m^24*s*t^3 - 520097*m^22*s^2*t^3 + 1427992*m^20*s^3*t^3 - 2368512*m^18*s^4*t^3 + 2518540*m^16*s^5*t^3 - 1753890*m^14*s^6*t^3 + 793072*m^12*s^7*t^3 - 222037*m^10*s^8*t^3 + 33542*m^8*s^9*t^3 - 1453*m^6*s^10*t^3 - 184*m^4*s^11*t^3 + 10*m^2*s^12*t^3 + 2315*m^24*t^4 - 59533*m^22*s*t^4 + 394477*m^20*s^2*t^4 - 1220126*m^18*s^3*t^4 + 2126562*m^16*s^4*t^4 - 2259970*m^14*s^5*t^4 + 1506454*m^12*s^6*t^4 - 624956*m^10*s^7*t^4 + 153155*m^8*s^8*t^4 - 19017*m^6*s^9*t^4 + 589*m^4*s^10*t^4 + 50*m^2*s^11*t^4 + 868*m^22*t^5 + 14706*m^20*s*t^5 - 183120*m^18*s^2*t^5 + 701742*m^16*s^3*t^5 - 1326892*m^14*s^4*t^5 + 1414496*m^12*s^5*t^5 - 888748*m^10*s^6*t^5 + 327688*m^8*s^7*t^5 - 66808*m^6*s^8*t^5 + 6142*m^4*s^9*t^5 - 68*m^2*s^10*t^5 - 6*s^11*t^5 - 1104*m^20*t^6 + 4173*m^18*s*t^6 + 43515*m^16*s^2*t^6 - 272414*m^14*s^3*t^6 + 591391*m^12*s^4*t^6 - 634016*m^10*s^5*t^6 + 365757*m^8*s^6*t^6 - 114402*m^6*s^7*t^6 + 17797*m^4*s^8*t^6 - 941*m^2*s^9*t^6 - 12*s^10*t^6 + 435*m^18*t^7 - 4530*m^16*s*t^7 + 2109*m^14*s^2*t^7 + 67601*m^12*s^3*t^7 - 190845*m^10*s^4*t^7 + 205161*m^8*s^5*t^7 - 104137*m^6*s^6*t^7 + 25579*m^4*s^7*t^7 - 2522*m^2*s^8*t^7 + 29*s^9*t^7 - 81*m^16*t^8 + 1541*m^14*s*t^8 - 5111*m^12*s^2*t^8 - 8239*m^10*s^3*t^8 + 44932*m^8*s^4*t^8 - 47515*m^6*s^5*t^8 + 19731*m^4*s^6*t^8 - 3251*m^2*s^7*t^8 + 121*s^8*t^8 + 6*m^14*t^9 - 254*m^12*s*t^9 + 1664*m^10*s^2*t^9 - 662*m^8*s^3*t^9 - 7790*m^6*s^4*t^9 + 7628*m^4*s^5*t^9 - 2236*m^2*s^6*t^9 + 164*s^7*t^9 + 17*m^10*s*t^10 - 255*m^8*s^2*t^10 + 456*m^6*s^3*t^10 + 1011*m^4*s^4*t^10 - 775*m^2*s^5*t^10 + 110*s^6*t^10 + 16*m^6*s^2*t^11 - 77*m^4*s^3*t^11 - 96*m^2*s^4*t^11 + 37*s^5*t^11 + 5*m^2*s^3*t^12 + 5*s^4*t^12))/((m^2 + s)^3*(2*m^2 - t)*(m^2 - s - t)^2*(3*m^2 - s - t)*t^3*(m^4 - m^2*s + s*t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^3*X3*Y4) +
  ((-8*(36*m^6 - 102*m^4*s + 96*m^2*s^2 - 30*s^3 - 79*m^4*t + 129*m^2*s*t - 60*s^2*t + 58*m^2*t^2 - 45*s*t^2 - 15*t^3))/m^2)*(X2^3*X3) +
  ((16*s*(454*m^34 - 3690*m^32*s + 12956*m^30*s^2 - 25028*m^28*s^3 + 26746*m^26*s^4 - 9558*m^24*s^5 - 15096*m^22*s^6 + 27336*m^20*s^7 - 22182*m^18*s^8 + 10634*m^16*s^9 - 2916*m^14*s^10 + 316*m^12*s^11 + 38*m^10*s^12 - 10*m^8*s^13 - 1951*m^32*t + 18495*m^30*s*t - 73094*m^28*s^2*t + 156674*m^26*s^3*t - 191393*m^24*s^4*t + 111365*m^22*s^5*t + 27852*m^20*s^6*t - 108468*m^18*s^7*t + 95471*m^16*s^8*t - 45767*m^14*s^9*t + 12186*m^12*s^10*t - 1262*m^10*s^11*t - 143*m^8*s^12*t + 35*m^6*s^13*t + 2276*m^30*t^2 - 32895*m^28*s*t^2 + 164068*m^26*s^2*t^2 - 411860*m^24*s^3*t^2 + 579060*m^22*s^4*t^2 - 433143*m^20*s^5*t^2 + 75528*m^18*s^6*t^2 + 167936*m^16*s^7*t^2 - 176916*m^14*s^8*t^2 + 85379*m^12*s^9*t^2 - 21644*m^10*s^10*t^2 + 2036*m^8*s^11*t^2 + 220*m^6*s^12*t^2 - 45*m^4*s^13*t^2 + 2231*m^28*t^3 + 16339*m^26*s*t^3 - 184464*m^24*s^2*t^3 + 613760*m^22*s^3*t^3 - 1018805*m^20*s^4*t^3 + 906651*m^18*s^5*t^3 - 345400*m^16*s^6*t^3 - 101480*m^14*s^7*t^3 + 181901*m^12*s^8*t^3 - 90119*m^10*s^9*t^3 + 21224*m^8*s^10*t^3 - 1688*m^6*s^11*t^3 - 175*m^4*s^12*t^3 + 25*m^2*s^13*t^3 - 8841*m^26*t^4 + 29209*m^24*s*t^4 + 85224*m^22*s^2*t^4 - 576223*m^20*s^3*t^4 + 1187662*m^18*s^4*t^4 - 1211375*m^16*s^5*t^4 + 598904*m^14*s^6*t^4 - 41966*m^12*s^7*t^4 - 109701*m^10*s^8*t^4 + 58787*m^8*s^9*t^4 - 12520*m^6*s^10*t^4 + 773*m^4*s^11*t^4 + 72*m^2*s^12*t^4 - 5*s^13*t^4 + 10650*m^24*t^5 - 61083*m^22*s*t^5 + 43847*m^20*s^2*t^5 + 348767*m^18*s^3*t^5 - 982472*m^16*s^4*t^5 + 1121998*m^14*s^5*t^5 - 620362*m^12*s^6*t^5 + 122778*m^10*s^7*t^5 + 36002*m^8*s^8*t^5 - 24435*m^6*s^9*t^5 + 4507*m^4*s^10*t^5 - 185*m^2*s^11*t^5 - 12*s^12*t^5 - 7018*m^22*t^6 + 55197*m^20*s*t^6 - 99252*m^18*s^2*t^6 - 125467*m^16*s^3*t^6 + 600835*m^14*s^4*t^6 - 753083*m^12*s^5*t^6 + 429231*m^10*s^6*t^6 - 102667*m^8*s^7*t^6 - 3573*m^6*s^8*t^6 + 6450*m^4*s^9*t^6 - 927*m^2*s^10*t^6 + 18*s^11*t^6 + 2784*m^20*t^7 - 29968*m^18*s*t^7 + 78567*m^16*s^2*t^7 + 12523*m^14*s^3*t^7 - 279166*m^12*s^4*t^7 + 374419*m^10*s^5*t^7 - 205804*m^8*s^6*t^7 + 48113*m^6*s^7*t^7 - 1490*m^4*s^8*t^7 - 1023*m^2*s^9*t^7 + 85*s^10*t^7 - 664*m^18*t^8 + 10360*m^16*s*t^8 - 37672*m^14*s^2*t^8 + 13693*m^12*s^3*t^8 + 100625*m^10*s^4*t^8 - 138412*m^8*s^5*t^8 + 68198*m^6*s^6*t^8 - 13479*m^4*s^7*t^8 + 505*m^2*s^8*t^8 + 78*s^9*t^8 + 88*m^16*t^9 - 2240*m^14*s*t^9 + 11822*m^12*s^2*t^9 - 9302*m^10*s^3*t^9 - 28597*m^8*s^4*t^9 + 37392*m^6*s^5*t^9 - 14988*m^4*s^6*t^9 + 2110*m^2*s^7*t^9 - 45*s^8*t^9 - 5*m^14*t^10 + 277*m^12*s*t^10 - 2388*m^10*s^2*t^10 + 3207*m^8*s^3*t^10 + 6420*m^6*s^4*t^10 - 7026*m^4*s^5*t^10 + 1969*m^2*s^6*t^10 - 142*s^7*t^10 - 15*m^10*s*t^11 + 283*m^8*s^2*t^11 - 687*m^6*s^3*t^11 - 1094*m^4*s^4*t^11 + 822*m^2*s^5*t^11 - 117*s^6*t^11 - 15*m^6*s^2*t^12 + 87*m^4*s^3*t^12 + 125*m^2*s^4*t^12 - 45*s^5*t^12 - 5*m^2*s^3*t^13 - 7*s^4*t^13))/((m^2 + s)^4*(2*m^2 - t)*(m^2 - s - t)^2*(3*m^2 - s - t)*t^3*(m^4 - m^2*s + s*t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^3*X4*Y1) +
  ((16*s*(2*m^2 - t)*(4*m^2 - t)*(85*m^10 - 208*m^8*s + 214*m^6*s^2 - 112*m^4*s^3 + 21*m^2*s^4 - 272*m^8*t + 593*m^6*s*t - 439*m^4*s^2*t + 151*m^2*s^3*t - 17*s^4*t + 339*m^6*t^2 - 528*m^4*s*t^2 + 275*m^2*s^2*t^2 - 50*s^3*t^2 - 191*m^4*t^3 + 195*m^2*s*t^3 - 54*s^2*t^3 + 50*m^2*t^4 - 26*s*t^4 - 5*t^5))/((m^2 + s)^3*(m^2 - s - t)*(3*m^2 - s - t)*t^2))*(X2^3*X4*Y2) +
  ((-8*s*(3200*m^36 - 27936*m^34*s + 103168*m^32*s^2 - 205120*m^30*s^3 + 219776*m^28*s^4 - 72672*m^26*s^5 - 130560*m^24*s^6 + 220800*m^22*s^7 - 171648*m^20*s^8 + 81184*m^18*s^9 - 23808*m^16*s^10 + 3776*m^14*s^11 - 128*m^12*s^12 - 32*m^10*s^13 - 19604*m^34*t + 177252*m^32*s*t - 669576*m^30*s^2*t + 1353800*m^28*s^3*t - 1487788*m^26*s^4*t + 589372*m^24*s^5*t + 651920*m^22*s^6*t - 1181840*m^20*s^7*t + 890452*m^18*s^8*t - 397412*m^16*s^9*t + 109432*m^14*s^10*t - 16952*m^12*s^11*t + 876*m^10*s^12*t + 68*m^8*s^13*t + 51198*m^32*t^2 - 486506*m^30*s*t^2 + 1901276*m^28*s^2*t^2 - 3939044*m^26*s^3*t^2 + 4442466*m^24*s^4*t^2 - 1975110*m^22*s^5*t^2 - 1457976*m^20*s^6*t^2 + 2875272*m^18*s^7*t^2 - 2094878*m^16*s^8*t^2 + 873514*m^14*s^9*t^2 - 219108*m^12*s^10*t^2 + 30492*m^10*s^11*t^2 - 1538*m^8*s^12*t^2 - 58*m^6*s^13*t^2 - 76725*m^30*t^3 + 768750*m^28*s*t^3 - 3161510*m^26*s^2*t^3 + 6808374*m^24*s^3*t^3 - 7916327*m^22*s^4*t^3 + 3802872*m^20*s^5*t^3 + 1971500*m^18*s^6*t^3 - 4233092*m^16*s^7*t^3 + 2936189*m^14*s^8*t^3 - 1120594*m^12*s^9*t^3 + 248986*m^10*s^10*t^3 - 29778*m^8*s^11*t^3 + 1343*m^6*s^12*t^3 + 12*m^4*s^13*t^3 + 73418*m^28*t^4 - 781136*m^26*s*t^4 + 3462661*m^24*s^2*t^4 - 7882256*m^22*s^3*t^4 + 9487743*m^20*s^4*t^4 - 4789042*m^18*s^5*t^4 - 1826198*m^16*s^6*t^4 + 4205576*m^14*s^7*t^4 - 2714688*m^12*s^8*t^4 + 922724*m^10*s^9*t^4 - 175503*m^8*s^10*t^4 + 17432*m^6*s^11*t^4 - 745*m^4*s^12*t^4 + 14*m^2*s^13*t^4 - 46745*m^26*t^5 + 538923*m^24*s*t^5 - 2648359*m^22*s^2*t^5 + 6496480*m^20*s^3*t^5 - 8131937*m^18*s^4*t^5 + 4218006*m^16*s^5*t^5 + 1245726*m^14*s^6*t^5 - 2969660*m^12*s^7*t^5 + 1729913*m^10*s^8*t^5 - 505253*m^8*s^9*t^5 + 78993*m^6*s^10*t^5 - 6332*m^4*s^11*t^5 + 249*m^2*s^12*t^5 - 4*s^13*t^5 + 20003*m^24*t^6 - 258733*m^22*s*t^6 + 1455311*m^20*s^2*t^6 - 3939264*m^18*s^3*t^6 + 5162087*m^16*s^4*t^6 - 2694928*m^14*s^5*t^6 - 658036*m^12*s^6*t^6 + 1523754*m^10*s^7*t^6 - 769337*m^8*s^8*t^6 + 184349*m^6*s^9*t^6 - 22411*m^4*s^10*t^6 + 1334*m^2*s^11*t^6 - 33*s^12*t^6 - 5684*m^22*t^7 + 86669*m^20*s*t^7 - 579300*m^18*s^2*t^7 + 1786178*m^16*s^3*t^7 - 2475084*m^14*s^4*t^7 + 1271642*m^12*s^5*t^7 + 277264*m^10*s^6*t^7 - 568904*m^8*s^7*t^7 + 236024*m^6*s^8*t^7 - 43367*m^4*s^9*t^7 + 3676*m^2*s^10*t^7 - 122*s^11*t^7 + 1030*m^20*t^8 - 19904*m^18*s*t^8 + 165434*m^16*s^2*t^8 - 607410*m^14*s^3*t^8 + 904763*m^12*s^4*t^8 - 444970*m^10*s^5*t^8 - 93629*m^8*s^6*t^8 + 151730*m^6*s^7*t^8 - 47829*m^4*s^8*t^8 + 5962*m^2*s^9*t^8 - 265*s^10*t^8 - 108*m^18*t^9 + 2999*m^16*s*t^9 - 32934*m^14*s^2*t^9 + 153015*m^12*s^3*t^9 - 252695*m^10*s^4*t^9 + 114054*m^8*s^5*t^9 + 24700*m^6*s^6*t^9 - 27513*m^4*s^7*t^9 + 5757*m^2*s^8*t^9 - 363*s^9*t^9 + 5*m^16*t^10 - 269*m^14*s*t^10 + 4328*m^12*s^2*t^10 - 27628*m^10*s^3*t^10 + 53629*m^8*s^4*t^10 - 20603*m^6*s^5*t^10 - 4724*m^4*s^6*t^10 + 3028*m^2*s^7*t^10 - 310*s^8*t^10 + 11*m^12*s*t^11 - 338*m^10*s^2*t^11 + 3357*m^8*s^3*t^11 - 8460*m^6*s^4*t^11 + 2419*m^4*s^5*t^11 + 562*m^2*s^6*t^11 - 151*s^7*t^11 + 12*m^8*s^2*t^12 - 244*m^6*s^3*t^12 + 936*m^4*s^4*t^12 - 158*m^2*s^5*t^12 - 30*s^6*t^12 + 8*m^4*s^3*t^13 - 64*m^2*s^4*t^13 + 4*s^5*t^13 + 2*s^4*t^14))/((m^2 + s)^4*(2*m^2 - t)*(4*m^2 - t)*(m^2 - s - t)^2*(3*m^2 - s - t)*t^2*(m^4 - m^2*s + s*t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^3*X4) +
  ((16*(2*m^6 - 6*m^4*s + 6*m^2*s^2 - 2*s^3 - 2*m^4*t + 6*m^2*s*t - 4*s^2*t + 2*m^2*t^2 - 3*s*t^2 - t^3))/(m^2*t))*(X2^3*Y1^2) +
  ((16*(2*m^6 - 6*m^4*s + 6*m^2*s^2 - 2*s^3 - 2*m^4*t + 6*m^2*s*t - 4*s^2*t + 3*m^2*t^2 - 3*s*t^2 - t^3))/(m^2*t))*(X2^3*Y1*Y2) +
  ((16*s*(14*m^8 - 38*m^6*s + 34*m^4*s^2 - 10*m^2*s^3 - 19*m^6*t + 52*m^4*s*t - 33*m^2*s^2*t + 4*s^3*t + 8*m^4*t^2 - 24*m^2*s*t^2 + 8*s^2*t^2 - m^2*t^3 + 4*s*t^3))/((2*m^2 - t)*(m^2 - s - t)*(m^4 - m^2*s + s*t)))*(X2^3*Y1*Y4) +
  ((8*(2*m^8 - 34*m^6*s + 59*m^4*s^2 - 37*m^2*s^3 + 8*s^4 - 32*m^6*t + 99*m^4*s*t - 86*m^2*s^2*t + 24*s^3*t + 48*m^4*t^2 - 73*m^2*s*t^2 + 28*s^2*t^2 - 24*m^2*t^3 + 16*s*t^3 + 4*t^4))/(m^2*(m^2 - s - t)))*(X2^3*Y1) +
  ((16*s*(8*m^8 - 20*m^6*s + 16*m^4*s^2 - 4*m^2*s^3 - 8*m^6*t + 22*m^4*s*t - 12*m^2*s^2*t + 2*s^3*t + 2*m^4*t^2 - 7*m^2*s*t^2 + 3*s^2*t^2 + s*t^3))/((2*m^2 - t)*(m^2 - s - t)*(m^4 - m^2*s + s*t)))*(X2^3*Y2*Y4) +
  ((8*(10*m^8 - 46*m^6*s + 65*m^4*s^2 - 38*m^2*s^3 + 8*s^4 - 35*m^6*t + 93*m^4*s*t - 80*m^2*s^2*t + 24*s^3*t + 41*m^4*t^2 - 63*m^2*s*t^2 + 28*s^2*t^2 - 21*m^2*t^3 + 16*s*t^3 + 4*t^4))/(m^2*(m^2 - s - t)))*(X2^3*Y2) +
  ((8*s*(720*m^38*s - 7536*m^36*s^2 + 35744*m^34*s^3 - 101344*m^32*s^4 + 190640*m^30*s^5 - 249360*m^28*s^6 + 230592*m^26*s^7 - 149568*m^24*s^8 + 65328*m^22*s^9 - 17040*m^20*s^10 + 1440*m^18*s^11 + 544*m^16*s^12 - 176*m^14*s^13 + 16*m^12*s^14 + 2704*m^38*t - 33420*m^36*s*t + 186860*m^34*s^2*t - 624624*m^32*s^3*t + 1389120*m^30*s^4*t - 2162428*m^28*s^5*t + 2410716*m^26*s^6*t - 1931328*m^24*s^7*t + 1094256*m^22*s^8*t - 418756*m^20*s^9*t + 95844*m^18*s^10*t - 7376*m^16*s^11*t - 2112*m^14*s^12*t + 588*m^12*s^13*t - 44*m^10*s^14*t - 26764*m^36*t^2 + 279118*m^34*s*t^2 - 1338552*m^32*s^2*t^2 + 3891614*m^30*s^3*t^2 - 7611878*m^28*s^4*t^2 + 10507472*m^26*s^5*t^2 - 10441598*m^24*s^6*t^2 + 7473628*m^22*s^7*t^2 - 3781864*m^20*s^8*t^2 + 1290446*m^18*s^9*t^2 - 264468*m^16*s^10*t^2 + 20390*m^14*s^11*t^2 + 3194*m^12*s^12*t^2 - 780*m^10*s^13*t^2 + 42*m^8*s^14*t^2 + 105846*m^34*t^3 - 1047254*m^32*s*t^3 + 4719505*m^30*s^2*t^3 - 12788911*m^28*s^3*t^3 + 23144317*m^26*s^4*t^3 - 29351055*m^24*s^5*t^3 + 26599322*m^22*s^6*t^3 - 17222294*m^20*s^7*t^3 + 7811968*m^18*s^8*t^3 - 2367044*m^16*s^9*t^3 + 429461*m^14*s^10*t^3 - 32011*m^12*s^11*t^3 - 2339*m^10*s^12*t^3 + 505*m^8*s^13*t^3 - 16*m^6*s^14*t^3 - 226044*m^32*t^4 + 2265516*m^30*s*t^4 - 10070969*m^28*s^2*t^4 + 26345238*m^26*s^3*t^4 - 45205477*m^24*s^4*t^4 + 53497838*m^22*s^5*t^4 - 44553080*m^20*s^6*t^4 + 26080180*m^18*s^7*t^4 - 10497054*m^16*s^8*t^4 + 2759680*m^14*s^9*t^4 - 423361*m^12*s^10*t^4 + 26678*m^10*s^11*t^4 + 1007*m^8*s^12*t^4 - 154*m^6*s^13*t^4 + 2*m^4*s^14*t^4 + 292636*m^30*t^5 - 3187245*m^28*s*t^5 + 14483951*m^26*s^2*t^5 - 37314216*m^24*s^3*t^5 + 61375295*m^22*s^4*t^5 - 68078849*m^20*s^5*t^5 + 52010490*m^18*s^6*t^5 - 27277084*m^16*s^7*t^5 + 9551966*m^14*s^8*t^5 - 2097587*m^12*s^9*t^5 + 251399*m^10*s^10*t^5 - 10348*m^8*s^11*t^5 - 425*m^6*s^12*t^5 + 17*m^4*s^13*t^5 - 237997*m^28*t^6 + 3117522*m^26*s*t^6 - 14939692*m^24*s^2*t^6 + 38338546*m^22*s^3*t^6 - 60639503*m^20*s^4*t^6 + 62892368*m^18*s^5*t^6 - 43716704*m^16*s^6*t^6 + 20211240*m^14*s^7*t^6 - 5978995*m^12*s^8*t^6 + 1036158*m^10*s^9*t^6 - 84212*m^8*s^10*t^6 + 582*m^6*s^11*t^6 + 175*m^4*s^12*t^6 + 114295*m^26*t^7 - 2198797*m^24*s*t^7 + 11466121*m^22*s^2*t^7 - 29508113*m^20*s^3*t^7 + 44806747*m^18*s^4*t^7 - 43125717*m^16*s^5*t^7 + 26888589*m^14*s^6*t^7 - 10696537*m^12*s^7*t^7 + 2562004*m^10*s^8*t^7 - 319882*m^8*s^9*t^7 + 11886*m^6*s^10*t^7 + 854*m^4*s^11*t^7 - 42*m^2*s^12*t^7 - 20009*m^24*t^8 + 1131935*m^22*s*t^8 - 6687514*m^20*s^2*t^8 + 17339226*m^18*s^3*t^8 - 25140425*m^16*s^4*t^8 + 22172656*m^14*s^5*t^8 - 12138875*m^12*s^6*t^8 + 4013178*m^10*s^7*t^8 - 729758*m^8*s^8*t^8 + 54369*m^6*s^9*t^8 + 1185*m^4*s^10*t^8 - 260*m^2*s^11*t^8 + 4*s^12*t^8 - 11689*m^22*t^9 - 419412*m^20*s*t^9 + 2994514*m^18*s^2*t^9 - 7853466*m^16*s^3*t^9 + 10774310*m^14*s^4*t^9 - 8544165*m^12*s^5*t^9 + 3982907*m^10*s^6*t^9 - 1039200*m^8*s^7*t^9 + 127877*m^6*s^8*t^9 - 2469*m^4*s^9*t^9 - 623*m^2*s^10*t^9 + 24*s^11*t^9 + 9676*m^20*t^10 + 106057*m^18*s*t^10 - 1030103*m^16*s^2*t^10 + 2746655*m^14*s^3*t^10 - 3517321*m^12*s^4*t^10 + 2439511*m^10*s^5*t^10 - 925094*m^8*s^6*t^10 + 174699*m^6*s^7*t^10 - 10819*m^4*s^8*t^10 - 666*m^2*s^9*t^10 + 61*s^10*t^10 - 3325*m^18*t^11 - 15648*m^16*s*t^11 + 269237*m^14*s^2*t^11 - 737741*m^12*s^3*t^11 + 864036*m^10*s^4*t^11 - 502683*m^8*s^5*t^11 + 143973*m^6*s^6*t^11 - 16373*m^4*s^7*t^11 - 129*m^2*s^8*t^11 + 85*s^9*t^11 + 639*m^16*t^12 + 417*m^14*s*t^12 - 51975*m^12*s^2*t^12 + 150254*m^10*s^3*t^12 - 155697*m^8*s^4*t^12 + 70975*m^6*s^5*t^12 - 13285*m^4*s^6*t^12 + 438*m^2*s^7*t^12 + 70*s^8*t^12 - 67*m^14*t^13 + 301*m^12*s*t^13 + 7001*m^10*s^2*t^13 - 22694*m^8*s^3*t^13 + 19594*m^6*s^4*t^13 - 6154*m^4*s^5*t^13 + 495*m^2*s^6*t^13 + 34*s^7*t^13 + 3*m^12*t^14 - 53*m^10*s*t^14 - 587*m^8*s^2*t^14 + 2441*m^6*s^3*t^14 - 1554*m^4*s^4*t^14 + 242*m^2*s^5*t^14 + 9*s^6*t^14 + 3*m^8*s*t^15 + 23*m^6*s^2*t^15 - 171*m^4*s^3*t^15 + 59*m^2*s^4*t^15 + s^5*t^15 + 6*m^2*s^3*t^16))/(m^2*(m^2 + s)^2*(2*m^2 - t)*(4*m^2 - t)*(m^2 - s - t)^2*(3*m^2 - s - t)^2*t^4*(m^4 - m^2*s + s*t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^3*Y4) +
  ((4*t*(16*m^8 - 63*m^6*s + 109*m^4*s^2 - 80*m^2*s^3 + 20*s^4 - 78*m^6*t + 201*m^4*s*t - 188*m^2*s^2*t + 60*s^3*t + 112*m^4*t^2 - 166*m^2*s*t^2 + 70*s^2*t^2 - 58*m^2*t^3 + 40*s*t^3 + 10*t^4))/(m^2*(m^2 - s - t)))*(X2^3) +
  ((32*m^2*s*(26*m^12 - 87*m^10*s + 101*m^8*s^2 - 42*m^6*s^3 + m^2*s^5 + s^6 - 21*m^10*t + 125*m^8*s*t - 172*m^6*s^2*t + 68*m^4*s^3*t + m^2*s^4*t - s^5*t + 2*m^8*t^2 - 63*m^6*s*t^2 + 111*m^4*s^2*t^2 - 33*m^2*s^3*t^2 - s^4*t^2 + m^6*t^3 + 11*m^4*s*t^3 - 33*m^2*s^2*t^3 + 5*s^3*t^3 + 4*s^2*t^4))/((m^2 + s)^3*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*X3^3*Y4) +
  ((32*(4*m^6 - 12*m^4*s + 12*m^2*s^2 - 4*s^3 - 4*m^4*t + 12*m^2*s*t - 8*s^2*t + m^2*t^2 - 6*s*t^2 - 2*t^3))/(m^2*t))*(X2^2*X3^3) +
  ((32*s*(20*m^14 - 72*m^12*s + 96*m^10*s^2 - 56*m^8*s^3 + 12*m^6*s^4 - 24*m^12*t + 144*m^10*s*t - 212*m^8*s^2*t + 112*m^6*s^3*t - 20*m^4*s^4*t + 15*m^10*t^2 - 92*m^8*s*t^2 + 196*m^6*s^2*t^2 - 88*m^4*s^3*t^2 + 9*m^2*s^4*t^2 - 3*m^8*t^3 + 29*m^6*s*t^3 - 89*m^4*s^2*t^3 + 29*m^2*s^3*t^3 - 2*s^4*t^3 - 4*m^4*s*t^4 + 20*m^2*s^2*t^4 - 4*s^3*t^4 - 2*s^2*t^5))/((m^2 + s)^3*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*X3^2*X4*Y1) +
  ((-16*s*(80*m^24 - 448*m^22*s + 1040*m^20*s^2 - 1280*m^18*s^3 + 880*m^16*s^4 - 320*m^14*s^5 + 48*m^12*s^6 - 284*m^22*t + 1696*m^20*s*t - 4124*m^18*s^2*t + 5216*m^16*s^3*t - 3604*m^14*s^4*t + 1280*m^12*s^5*t - 180*m^10*s^6*t + 394*m^20*t^2 - 2764*m^18*s*t^2 + 7302*m^16*s^2*t^2 - 9520*m^14*s^3*t^2 + 6486*m^12*s^4*t^2 - 2172*m^10*s^5*t^2 + 282*m^8*s^6*t^2 - 8*m^6*s^7*t^2 - 282*m^18*t^3 + 2492*m^16*s*t^3 - 7536*m^14*s^2*t^3 + 10238*m^12*s^3*t^3 - 6698*m^10*s^4*t^3 + 2056*m^8*s^5*t^3 - 268*m^6*s^6*t^3 - 2*m^4*s^7*t^3 + 107*m^16*t^4 - 1360*m^14*s*t^4 + 4921*m^12*s^2*t^4 - 7166*m^10*s^3*t^4 + 4365*m^8*s^4*t^4 - 1236*m^6*s^5*t^4 + 111*m^4*s^6*t^4 + 2*m^2*s^7*t^4 - 21*m^14*t^5 + 440*m^12*s*t^5 - 2107*m^10*s^2*t^5 + 3356*m^8*s^3*t^5 - 1915*m^6*s^4*t^5 + 428*m^4*s^5*t^5 - 21*m^2*s^6*t^5 + 2*m^12*t^6 - 77*m^10*s*t^6 + 572*m^8*s^2*t^6 - 1082*m^6*s^3*t^6 + 540*m^4*s^4*t^6 - 77*m^2*s^5*t^6 + 2*s^6*t^6 + 6*m^8*s*t^7 - 88*m^6*s^2*t^7 + 238*m^4*s^3*t^7 - 86*m^2*s^4*t^7 + 6*s^5*t^7 + 6*m^4*s^2*t^8 - 32*m^2*s^3*t^8 + 6*s^4*t^8 + 2*s^3*t^9))/((m^2 + s)^3*(2*m^2 - t)*(m^2 - s - t)^2*t^2*(m^4 - m^2*s + s*t)^2))*(X2^2*X3^2*X4) +
  ((-48*(m^2 - s - t)*(2*m^4 - 4*m^2*s + 2*s^2 + 2*s*t + t^2))/(m^2*t))*(X2^2*X3^2*Y1) +
  ((-48*(2*m^2 - 2*s - t)*(2*m^4 - 4*m^2*s + 2*s^2 + 2*s*t + t^2))/(m^2*t))*(X2^2*X3^2*Y2) +
  ((16*s*(772*m^32 - 6668*m^30*s + 25580*m^28*s^2 - 57220*m^26*s^3 + 82280*m^24*s^4 - 78904*m^22*s^5 + 50456*m^20*s^6 - 20680*m^18*s^7 + 4820*m^16*s^8 - 380*m^14*s^9 - 68*m^12*s^10 + 12*m^10*s^11 - 3882*m^30*t + 34198*m^28*s*t - 132658*m^26*s^2*t + 297382*m^24*s^3*t - 424356*m^22*s^4*t + 399228*m^20*s^5*t - 246788*m^18*s^6*t + 95628*m^16*s^7*t - 20082*m^14*s^8*t + 1006*m^12*s^9*t + 374*m^10*s^10*t - 50*m^8*s^11*t + 7702*m^28*t^2 - 73508*m^26*s*t^2 + 298924*m^24*s^2*t^2 - 684886*m^22*s^3*t^2 + 977540*m^20*s^4*t^2 - 901296*m^18*s^5*t^2 + 534224*m^16*s^6*t^2 - 192964*m^14*s^7*t^2 + 35766*m^12*s^8*t^2 - 860*m^10*s^9*t^2 - 716*m^8*s^10*t^2 + 74*m^6*s^11*t^2 - 7915*m^26*t^3 + 87748*m^24*s*t^3 - 387947*m^22*s^2*t^3 + 925806*m^20*s^3*t^3 - 1331518*m^18*s^4*t^3 + 1200904*m^16*s^5*t^3 - 675142*m^14*s^6*t^3 + 222428*m^12*s^7*t^3 - 34807*m^10*s^8*t^3 - 220*m^8*s^9*t^3 + 721*m^6*s^10*t^3 - 58*m^4*s^11*t^3 + 4545*m^24*t^4 - 64047*m^22*s*t^4 + 321772*m^20*s^2*t^4 - 817886*m^18*s^3*t^4 + 1195128*m^16*s^4*t^4 - 1050720*m^14*s^5*t^4 + 551358*m^12*s^6*t^4 - 160110*m^10*s^7*t^4 + 19399*m^8*s^8*t^4 + 959*m^6*s^9*t^4 - 426*m^4*s^10*t^4 + 28*m^2*s^11*t^4 - 1458*m^22*t^5 + 29213*m^20*s*t^5 - 177788*m^18*s^2*t^5 + 496438*m^16*s^3*t^5 - 744684*m^14*s^4*t^5 + 634174*m^12*s^5*t^5 - 302856*m^10*s^6*t^5 + 73352*m^8*s^7*t^5 - 5762*m^6*s^8*t^5 - 787*m^4*s^9*t^5 + 164*m^2*s^10*t^5 - 6*s^11*t^5 + 236*m^20*t^6 - 8111*m^18*s*t^6 + 65529*m^16*s^2*t^6 - 211248*m^14*s^3*t^6 + 330134*m^12*s^4*t^6 - 269280*m^10*s^5*t^6 + 112106*m^8*s^6*t^6 - 20724*m^6*s^7*t^6 + 474*m^4*s^8*t^6 + 339*m^2*s^9*t^6 - 31*s^10*t^6 - 11*m^18*t^7 + 1245*m^16*s*t^7 - 15548*m^14*s^2*t^7 + 62649*m^12*s^3*t^7 - 105026*m^10*s^4*t^7 + 79999*m^8*s^5*t^7 - 27068*m^6*s^6*t^7 + 3163*m^4*s^7*t^7 + 245*m^2*s^8*t^7 - 64*s^9*t^7 - m^16*t^8 - 74*m^14*s*t^8 + 2164*m^12*s^2*t^8 - 12471*m^10*s^3*t^8 + 23831*m^8*s^4*t^8 - 16054*m^6*s^5*t^8 + 3904*m^4*s^6*t^8 - 97*m^2*s^7*t^8 - 66*s^8*t^8 - 2*m^12*s*t^9 - 133*m^10*s^2*t^9 + 1526*m^8*s^3*t^9 - 3738*m^6*s^4*t^9 + 2010*m^4*s^5*t^9 - 245*m^2*s^6*t^9 - 34*s^7*t^9 - m^8*s^2*t^10 - 90*m^6*s^3*t^10 + 376*m^4*s^4*t^10 - 126*m^2*s^5*t^10 - 7*s^6*t^10 - 20*m^2*s^4*t^11))/((m^2 + s)^3*(2*m^2 - t)*(m^2 - s - t)^2*(3*m^2 - s - t)*t^3*(m^4 - m^2*s + s*t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*X3^2*Y4) +
  ((-8*(24*m^6 - 78*m^4*s + 84*m^2*s^2 - 30*s^3 - 46*m^4*t + 106*m^2*s*t - 60*s^2*t + 42*m^2*t^2 - 45*s*t^2 - 15*t^3))/m^2)*(X2^2*X3^2) +
  ((16*s*(598*m^32 - 5296*m^30*s + 21020*m^28*s^2 - 49264*m^26*s^3 + 75562*m^24*s^4 - 79328*m^22*s^5 + 57736*m^20*s^6 - 28640*m^18*s^7 + 9034*m^16*s^8 - 1392*m^14*s^9 - 100*m^12*s^10 + 80*m^10*s^11 - 10*m^8*s^12 - 3401*m^30*t + 31064*m^28*s*t - 125442*m^26*s^2*t + 295108*m^24*s^3*t - 448107*m^22*s^4*t + 459024*m^20*s^5*t - 321084*m^18*s^6*t + 150792*m^16*s^7*t - 44463*m^14*s^8*t + 6392*m^12*s^9*t + 382*m^10*s^10*t - 300*m^8*s^11*t + 35*m^6*s^12*t + 8053*m^28*t^2 - 78170*m^26*s*t^2 + 327238*m^24*s^2*t^2 - 782092*m^22*s^3*t^2 + 1184697*m^20*s^4*t^2 - 1189100*m^18*s^5*t^2 + 799660*m^16*s^6*t^2 - 353488*m^14*s^7*t^2 + 95727*m^12*s^8*t^2 - 12202*m^10*s^9*t^2 - 738*m^8*s^10*t^2 + 460*m^6*s^11*t^2 - 45*m^4*s^12*t^2 - 10563*m^26*t^3 + 111877*m^24*s*t^3 - 496172*m^22*s^2*t^3 + 1222351*m^20*s^3*t^3 - 1860873*m^18*s^4*t^3 + 1831810*m^16*s^5*t^3 - 1178040*m^14*s^6*t^3 + 484110*m^12*s^7*t^3 - 117597*m^10*s^8*t^3 + 12553*m^8*s^9*t^3 + 884*m^6*s^10*t^3 - 365*m^4*s^11*t^3 + 25*m^2*s^12*t^3 + 8412*m^24*t^4 - 101008*m^22*s*t^4 + 488195*m^20*s^2*t^4 - 1261100*m^18*s^3*t^4 + 1943917*m^16*s^4*t^4 - 1874138*m^14*s^5*t^4 + 1140732*m^12*s^6*t^4 - 426930*m^10*s^7*t^4 + 89892*m^8*s^8*t^4 - 7502*m^6*s^9*t^4 - 615*m^4*s^10*t^4 + 150*m^2*s^11*t^4 - 5*s^12*t^4 - 4160*m^22*t^5 + 59933*m^20*s*t^5 - 327667*m^18*s^2*t^5 + 907619*m^16*s^3*t^5 - 1428766*m^14*s^4*t^5 + 1343506*m^12*s^5*t^5 - 760964*m^10*s^6*t^5 + 251494*m^8*s^7*t^5 - 43794*m^6*s^8*t^5 + 2593*m^4*s^9*t^5 + 231*m^2*s^10*t^5 - 25*s^11*t^5 + 1243*m^20*t^6 - 23442*m^18*s*t^6 + 152607*m^16*s^2*t^6 - 467977*m^14*s^3*t^6 + 760811*m^12*s^4*t^6 - 692163*m^10*s^5*t^6 + 355077*m^8*s^6*t^6 - 99087*m^6*s^7*t^6 + 13306*m^4*s^8*t^6 - 467*m^2*s^9*t^6 - 36*s^10*t^6 - 204*m^18*t^7 + 5830*m^16*s*t^7 - 48884*m^14*s^2*t^7 + 173970*m^12*s^3*t^7 - 297398*m^10*s^4*t^7 + 257730*m^8*s^5*t^7 - 114744*m^6*s^6*t^7 + 25238*m^4*s^7*t^7 - 2306*m^2*s^8*t^7 + 32*s^9*t^7 + 14*m^16*t^8 - 834*m^14*s*t^8 + 10334*m^12*s^2*t^8 - 45995*m^10*s^3*t^8 + 85431*m^8*s^4*t^8 - 68398*m^6*s^5*t^8 + 24654*m^4*s^6*t^8 - 3781*m^2*s^7*t^8 + 175*s^8*t^8 + 52*m^12*s*t^9 - 1302*m^10*s^2*t^9 + 8291*m^8*s^3*t^9 - 17830*m^6*s^4*t^9 + 12406*m^4*s^5*t^9 - 3192*m^2*s^6*t^9 + 255*s^7*t^9 + 74*m^8*s^2*t^10 - 922*m^6*s^3*t^10 + 2620*m^4*s^4*t^10 - 1394*m^2*s^5*t^10 + 190*s^6*t^10 + 48*m^4*s^3*t^11 - 250*m^2*s^4*t^11 + 74*s^5*t^11 + 12*s^4*t^12))/((m^2 + s)^3*(2*m^2 - t)*(m^2 - s - t)^2*(3*m^2 - s - t)*t^3*(m^4 - m^2*s + s*t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*X3*X4*Y1) +
  ((-8*s*(3920*m^34 - 38336*m^32*s + 163168*m^30*s^2 - 398912*m^28*s^3 + 620912*m^26*s^4 - 643456*m^24*s^5 + 451136*m^22*s^6 - 214144*m^20*s^7 + 68912*m^18*s^8 - 15552*m^16*s^9 + 2656*m^14*s^10 - 320*m^12*s^11 + 16*m^10*s^12 - 22404*m^32*t + 223888*m^30*s*t - 959640*m^28*s^2*t + 2337904*m^26*s^3*t - 3594444*m^24*s^4*t + 3647392*m^22*s^5*t - 2478224*m^20*s^6*t + 1124064*m^18*s^7*t - 339164*m^16*s^8*t + 70864*m^14*s^9*t - 11608*m^12*s^10*t + 1456*m^10*s^11*t - 84*m^8*s^12*t + 53974*m^30*t^2 - 568520*m^28*s*t^2 + 2497636*m^26*s^2*t^2 - 6130904*m^24*s^3*t^2 + 9375026*m^22*s^4*t^2 - 9347536*m^20*s^5*t^2 + 6155736*m^18*s^6*t^2 - 2656816*m^16*s^7*t^2 + 740698*m^14*s^8*t^2 - 135912*m^12*s^9*t^2 + 18436*m^10*s^10*t^2 - 1912*m^8*s^11*t^2 + 94*m^6*s^12*t^2 - 73522*m^28*t^3 + 832782*m^26*s*t^3 - 3817770*m^24*s^2*t^3 + 9575330*m^22*s^3*t^3 - 14685916*m^20*s^4*t^3 + 14412316*m^18*s^5*t^3 - 9142948*m^16*s^6*t^3 + 3698100*m^14*s^7*t^3 - 928186*m^12*s^8*t^3 + 143990*m^10*s^9*t^3 - 15410*m^8*s^10*t^3 + 1290*m^6*s^11*t^3 - 56*m^4*s^12*t^3 + 63599*m^26*t^4 - 781988*m^24*s*t^4 + 3826505*m^22*s^2*t^4 - 9981710*m^20*s^3*t^4 + 15489200*m^18*s^4*t^4 - 14942836*m^16*s^5*t^4 + 9027774*m^14*s^6*t^4 - 3347880*m^12*s^7*t^4 + 732875*m^10*s^8*t^4 - 93032*m^8*s^9*t^4 + 8169*m^6*s^10*t^4 - 714*m^4*s^11*t^4 + 38*m^2*s^12*t^4 - 36696*m^24*t^5 + 493584*m^22*s*t^5 - 2652519*m^20*s^2*t^5 + 7355886*m^18*s^3*t^5 - 11654972*m^16*s^4*t^5 + 11007344*m^14*s^5*t^5 - 6226842*m^12*s^6*t^5 + 2056284*m^10*s^7*t^5 - 377964*m^8*s^8*t^5 + 38928*m^6*s^9*t^5 - 3319*m^4*s^10*t^5 + 294*m^2*s^11*t^5 - 8*s^12*t^5 + 14338*m^22*t^6 - 212974*m^20*s*t^6 + 1302574*m^18*s^2*t^6 - 3947563*m^16*s^3*t^6 + 6458363*m^14*s^4*t^6 - 5924113*m^12*s^5*t^6 + 3062283*m^10*s^6*t^6 - 866627*m^8*s^7*t^6 + 128551*m^6*s^8*t^6 - 11109*m^4*s^9*t^6 + 931*m^2*s^10*t^6 - 46*s^11*t^6 - 3765*m^20*t^7 + 62455*m^18*s*t^7 - 454012*m^16*s^2*t^7 + 1561613*m^14*s^3*t^7 - 2678977*m^12*s^4*t^7 + 2353699*m^10*s^5*t^7 - 1073487*m^8*s^6*t^7 + 247887*m^6*s^7*t^7 - 28494*m^4*s^8*t^7 + 2058*m^2*s^9*t^7 - 113*s^10*t^7 + 642*m^18*t^8 - 12104*m^16*s*t^8 + 109957*m^14*s^2*t^8 - 454189*m^12*s^3*t^8 + 836151*m^10*s^4*t^8 - 686939*m^8*s^5*t^8 + 262947*m^6*s^6*t^8 - 46363*m^4*s^7*t^8 + 3839*m^2*s^8*t^8 - 181*s^9*t^8 - 65*m^16*t^9 + 1466*m^14*s*t^9 - 17540*m^12*s^2*t^9 + 95131*m^10*s^3*t^9 - 195360*m^8*s^4*t^9 + 144020*m^6*s^5*t^9 - 42928*m^4*s^6*t^9 + 5167*m^2*s^7*t^9 - 243*s^8*t^9 + 3*m^14*t^10 - 100*m^12*s*t^10 + 1645*m^10*s^2*t^10 - 13638*m^8*s^3*t^10 + 33578*m^6*s^4*t^10 - 20643*m^4*s^5*t^10 + 4210*m^2*s^6*t^10 - 263*s^7*t^10 + 3*m^10*s*t^11 - 68*m^8*s^2*t^11 + 1196*m^6*s^3*t^11 - 4080*m^4*s^4*t^11 + 1817*m^2*s^5*t^11 - 188*s^6*t^11 - 48*m^4*s^3*t^12 + 318*m^2*s^4*t^12 - 74*s^5*t^12 - 12*s^4*t^13))/((m^2 + s)^3*(2*m^2 - t)*(4*m^2 - t)*(m^2 - s - t)^2*(3*m^2 - s - t)*t^2*(m^4 - m^2*s + s*t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*X3*X4) +
  ((16*(4*m^6 - 12*m^4*s + 12*m^2*s^2 - 4*s^3 - 4*m^4*t + 12*m^2*s*t - 8*s^2*t + 3*m^2*t^2 - 6*s*t^2 - 2*t^3))/(m^2*t))*(X2^2*X3*Y1^2) +
  ((16*(6*m^6 - 18*m^4*s + 18*m^2*s^2 - 6*s^3 - 4*m^4*t + 14*m^2*s*t - 10*s^2*t + 5*m^2*t^2 - 7*s*t^2 - 2*t^3))/(m^2*t))*(X2^2*X3*Y1*Y2) +
  ((16*s*(12*m^8 - 44*m^6*s + 52*m^4*s^2 - 20*m^2*s^3 - 20*m^6*t + 58*m^4*s*t - 54*m^2*s^2*t + 8*s^3*t + 9*m^4*t^2 - 29*m^2*s*t^2 + 14*s^2*t^2 - m^2*t^3 + 6*s*t^3))/((2*m^2 - t)*(m^2 - s - t)*(m^4 - m^2*s + s*t)))*(X2^2*X3*Y1*Y4) +
  ((8*(6*m^8 - 51*m^6*s + 90*m^4*s^2 - 63*m^2*s^3 + 16*s^4 - 46*m^6*t + 147*m^4*s*t - 146*m^2*s^2*t + 48*s^3*t + 69*m^4*t^2 - 123*m^2*s*t^2 + 56*s^2*t^2 - 40*m^2*t^3 + 32*s*t^3 + 8*t^4))/(m^2*(m^2 - s - t)))*(X2^2*X3*Y1) +
  ((16*s*(16*m^8 - 44*m^6*s + 40*m^4*s^2 - 12*m^2*s^3 - 18*m^6*t + 50*m^4*s*t - 34*m^2*s^2*t + 6*s^3*t + 5*m^4*t^2 - 18*m^2*s*t^2 + 9*s^2*t^2 + 3*s*t^3))/((2*m^2 - t)*(m^2 - s - t)*(m^4 - m^2*s + s*t)))*(X2^2*X3*Y2*Y4) +
  ((8*(24*m^8 - 109*m^6*s + 161*m^4*s^2 - 102*m^2*s^3 + 24*s^4 - 69*m^6*t + 200*m^4*s*t - 192*m^2*s^2*t + 64*s^3*t + 72*m^4*t^2 - 131*m^2*s*t^2 + 68*s^2*t^2 - 37*m^2*t^3 + 36*s*t^3 + 8*t^4))/(m^2*(m^2 - s - t)))*(X2^2*X3*Y2) +
  ((8*s*(1584*m^38*s - 16464*m^36*s^2 + 77408*m^34*s^3 - 216992*m^32*s^4 + 402000*m^30*s^5 - 514608*m^28*s^6 + 460608*m^26*s^7 - 282816*m^24*s^8 + 110544*m^22*s^9 - 20400*m^20*s^10 - 2976*m^18*s^11 + 2656*m^16*s^12 - 592*m^14*s^13 + 48*m^12*s^14 + 5984*m^38*t - 69156*m^36*s*t + 369316*m^34*s^2*t - 1197552*m^32*s^3*t + 2609488*m^30*s^4*t - 3998868*m^28*s^5*t + 4384212*m^26*s^6*t - 3424512*m^24*s^7*t + 1848864*m^22*s^8*t - 633356*m^20*s^9*t + 99084*m^18*s^10*t + 15344*m^16*s^11*t - 10704*m^14*s^12*t + 1988*m^12*s^13*t - 132*m^10*s^14*t - 43480*m^36*t^2 + 452766*m^34*s*t^2 - 2165832*m^32*s^2*t^2 + 6285914*m^30*s^3*t^2 - 12289958*m^28*s^4*t^2 + 16961988*m^26*s^5*t^2 - 16804058*m^24*s^6*t^2 + 11881140*m^22*s^7*t^2 - 5805972*m^20*s^8*t^2 + 1801862*m^18*s^9*t^2 - 263868*m^16*s^10*t^2 - 25518*m^14*s^11*t^2 + 17522*m^12*s^12*t^2 - 2632*m^10*s^13*t^2 + 126*m^8*s^14*t^2 + 121776*m^34*t^3 - 1258282*m^32*s*t^3 + 5904329*m^30*s^2*t^3 - 16595761*m^28*s^3*t^3 + 31027347*m^26*s^4*t^3 - 40465573*m^24*s^5*t^3 + 37472778*m^22*s^6*t^3 - 24517210*m^20*s^7*t^3 + 10986742*m^18*s^8*t^3 - 3115060*m^16*s^9*t^3 + 435821*m^14*s^10*t^3 + 16123*m^12*s^11*t^3 - 14665*m^10*s^12*t^3 + 1683*m^8*s^13*t^3 - 48*m^6*s^14*t^3 - 160698*m^32*t^4 + 1841919*m^30*s*t^4 - 9164660*m^28*s^2*t^4 + 26363512*m^26*s^3*t^4 - 48992354*m^24*s^4*t^4 + 61951009*m^22*s^5*t^4 - 54417802*m^20*s^6*t^4 + 33094312*m^18*s^7*t^4 - 13515598*m^16*s^8*t^4 + 3429889*m^14*s^9*t^4 - 432664*m^12*s^10*t^4 - 3152*m^10*s^11*t^4 + 6778*m^8*s^12*t^4 - 497*m^6*s^13*t^4 + 6*m^4*s^14*t^4 + 78558*m^30*t^5 - 1455832*m^28*s*t^5 + 8828513*m^26*s^2*t^5 - 27693089*m^24*s^3*t^5 + 52748749*m^22*s^4*t^5 - 65541535*m^20*s^5*t^5 + 54703806*m^18*s^6*t^5 - 30655022*m^16*s^7*t^5 + 11165788*m^14*s^8*t^5 - 2426714*m^12*s^9*t^5 + 246593*m^10*s^10*t^5 + 2031*m^8*s^11*t^5 - 1895*m^6*s^12*t^5 + 49*m^4*s^13*t^5 + 60683*m^28*t^6 + 423189*m^26*s*t^6 - 5367021*m^24*s^2*t^6 + 20297762*m^22*s^3*t^6 - 40770030*m^20*s^4*t^6 + 50025611*m^18*s^5*t^6 - 39368798*m^16*s^6*t^6 + 19934272*m^14*s^7*t^6 - 6239637*m^12*s^8*t^6 + 1076879*m^10*s^9*t^6 - 69317*m^8*s^10*t^6 - 3474*m^6*s^11*t^6 + 392*m^4*s^12*t^6 + m^2*s^13*t^6 - 131047*m^26*t^7 + 323661*m^24*s*t^7 + 1878220*m^22*s^2*t^7 - 10704216*m^20*s^3*t^7 + 23338269*m^18*s^4*t^7 - 28218995*m^16*s^5*t^7 + 20601145*m^14*s^6*t^7 - 9132097*m^12*s^7*t^7 + 2313184*m^10*s^8*t^7 - 272230*m^8*s^9*t^7 + 1007*m^6*s^10*t^7 + 2021*m^4*s^11*t^7 - 74*m^2*s^12*t^7 + 109121*m^24*t^8 - 448977*m^22*s*t^8 - 151222*m^20*s^2*t^8 + 4128732*m^18*s^3*t^8 - 10069651*m^16*s^4*t^8 + 11888671*m^14*s^5*t^8 - 7844563*m^12*s^6*t^8 + 2898703*m^10*s^7*t^8 - 532030*m^8*s^8*t^8 + 23618*m^6*s^9*t^8 + 5137*m^4*s^10*t^8 - 507*m^2*s^11*t^8 + 8*s^12*t^8 - 56407*m^22*t^9 + 268841*m^20*s*t^9 - 203012*m^18*s^2*t^9 - 1170802*m^16*s^3*t^9 + 3295281*m^14*s^4*t^9 - 3737281*m^12*s^5*t^9 + 2143058*m^10*s^6*t^9 - 607852*m^8*s^7*t^9 + 59532*m^6*s^8*t^9 + 6230*m^4*s^9*t^9 - 1380*m^2*s^10*t^9 + 48*s^11*t^9 + 19804*m^20*t^10 - 103305*m^18*s*t^10 + 114643*m^16*s^2*t^10 + 240515*m^14*s^3*t^10 - 814184*m^12*s^4*t^10 + 866258*m^10*s^5*t^10 - 405977*m^8*s^6*t^10 + 73729*m^6*s^7*t^10 + 2360*m^4*s^8*t^10 - 1965*m^2*s^9*t^10 + 122*s^10*t^10 - 4765*m^18*t^11 + 28054*m^16*s*t^11 - 30167*m^14*s^2*t^11 - 32890*m^12*s^3*t^11 + 149753*m^10*s^4*t^11 - 144678*m^8*s^5*t^11 + 49401*m^6*s^6*t^11 - 2348*m^4*s^7*t^11 - 1546*m^2*s^8*t^11 + 170*s^9*t^11 + 755*m^16*t^12 - 5546*m^14*s*t^12 + 3944*m^12*s^2*t^12 + 1748*m^10*s^3*t^12 - 20198*m^8*s^4*t^12 + 16743*m^6*s^5*t^12 - 2993*m^4*s^6*t^12 - 617*m^2*s^7*t^12 + 140*s^8*t^12 - 71*m^14*t^13 + 779*m^12*s*t^13 - 75*m^10*s^2*t^13 + 381*m^8*s^3*t^13 + 2023*m^6*s^4*t^13 - 1215*m^4*s^5*t^13 - 64*m^2*s^6*t^13 + 68*s^7*t^13 + 3*m^12*t^14 - 70*m^10*s*t^14 - 44*m^8*s^2*t^14 - 95*m^6*s^3*t^14 - 158*m^4*s^4*t^14 + 32*m^2*s^5*t^14 + 18*s^6*t^14 + 3*m^8*s*t^15 + 4*m^6*s^2*t^15 + 7*m^4*s^3*t^15 + 8*m^2*s^4*t^15 + 2*s^5*t^15))/(m^2*(m^2 + s)^2*(2*m^2 - t)*(4*m^2 - t)*(m^2 - s - t)^2*(3*m^2 - s - t)^2*t^4*(m^4 - m^2*s + s*t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*X3*Y4) +
  ((-4*t*(23*m^8 - 5*m^6*s - 99*m^4*s^2 + 121*m^2*s^3 - 40*s^4 + 20*m^6*t - 183*m^4*s*t + 282*m^2*s^2*t - 120*s^3*t - 114*m^4*t^2 + 251*m^2*s*t^2 - 140*s^2*t^2 + 90*m^2*t^3 - 80*s*t^3 - 20*t^4))/(m^2*(m^2 - s - t)))*(X2^2*X3) +
  ((16*s*(2*m^2 - 2*s - t)*(3*m^6 - 6*m^4*s + 3*m^2*s^2 - 2*m^4*t + 5*m^2*s*t - s^2*t - s*t^2))/((2*m^2 - t)*(m^2 - s - t)*(m^4 - m^2*s + s*t)))*(X2^2*X4*Y1^2) +
  ((8*s*(720*m^38*s - 6816*m^36*s^2 + 28208*m^34*s^3 - 65600*m^32*s^4 + 89296*m^30*s^5 - 58720*m^28*s^6 - 18768*m^26*s^7 + 81024*m^24*s^8 - 84240*m^22*s^9 + 48288*m^20*s^10 - 15600*m^18*s^11 + 1984*m^16*s^12 + 368*m^14*s^13 - 160*m^12*s^14 + 16*m^10*s^15 + 2704*m^38*t - 27404*m^36*s*t + 127904*m^34*s^2*t - 354740*m^32*s^3*t + 622416*m^30*s^4*t - 654156*m^28*s^5*t + 250912*m^26*s^6*t + 361708*m^24*s^7*t - 703952*m^22*s^8*t + 596988*m^20*s^9*t - 294048*m^18*s^10*t + 80132*m^16*s^11*t - 6672*m^14*s^12*t - 2468*m^12*s^13*t + 736*m^10*s^14*t - 60*m^8*s^15*t - 25644*m^36*t^2 + 245822*m^34*s*t^2 - 1062418*m^32*s^2*t^2 + 2712794*m^30*s^3*t^2 - 4450424*m^28*s^4*t^2 + 4647062*m^26*s^5*t^2 - 2551398*m^24*s^6*t^2 - 398942*m^22*s^7*t^2 + 2015924*m^20*s^8*t^2 - 1771750*m^18*s^9*t^2 + 821666*m^16*s^10*t^2 - 198354*m^14*s^11*t^2 + 10800*m^12*s^12*t^2 + 6162*m^10*s^13*t^2 - 1386*m^8*s^14*t^2 + 86*m^6*s^15*t^2 + 84966*m^34*t^3 - 863198*m^32*s*t^3 + 3894085*m^30*s^2*t^3 - 10242680*m^28*s^3*t^3 + 17255426*m^26*s^4*t^3 - 18992796*m^24*s^5*t^3 + 12801657*m^22*s^6*t^3 - 3451810*m^20*s^7*t^3 - 2273262*m^18*s^8*t^3 + 2849146*m^16*s^9*t^3 - 1342985*m^14*s^10*t^3 + 300468*m^12*s^11*t^3 - 12538*m^10*s^12*t^3 - 7776*m^8*s^13*t^3 + 1355*m^6*s^14*t^3 - 58*m^4*s^15*t^3 - 130010*m^32*t^4 + 1580672*m^30*s*t^4 - 7968698*m^28*s^2*t^4 + 22493019*m^26*s^3*t^4 - 39706109*m^24*s^4*t^4 + 45576831*m^22*s^5*t^4 - 33368795*m^20*s^6*t^4 + 13457656*m^18*s^7*t^4 - 382188*m^16*s^8*t^4 - 2667970*m^14*s^9*t^4 + 1395024*m^12*s^10*t^4 - 295189*m^10*s^11*t^4 + 10963*m^8*s^12*t^4 + 5491*m^6*s^13*t^4 - 715*m^4*s^14*t^4 + 18*m^2*s^15*t^4 + 82119*m^30*t^5 - 1663014*m^28*s*t^5 + 10296505*m^26*s^2*t^5 - 32242929*m^24*s^3*t^5 + 60116389*m^22*s^4*t^5 - 71103115*m^20*s^5*t^5 + 53666219*m^18*s^6*t^5 - 24058924*m^16*s^7*t^5 + 4300353*m^14*s^8*t^5 + 1378924*m^12*s^9*t^5 - 954913*m^10*s^10*t^5 + 190959*m^8*s^11*t^5 - 6573*m^6*s^12*t^5 - 2187*m^4*s^13*t^5 + 189*m^2*s^14*t^5 - 2*s^15*t^5 + 29243*m^28*t^6 + 956730*m^26*s*t^6 - 8905943*m^24*s^2*t^6 + 32258248*m^22*s^3*t^6 - 64039300*m^20*s^4*t^6 + 77399565*m^18*s^5*t^6 - 58521829*m^16*s^6*t^6 + 26635272*m^14*s^7*t^6 - 5949749*m^12*s^8*t^6 - 218108*m^10*s^9*t^6 + 436263*m^8*s^10*t^6 - 81368*m^6*s^11*t^6 + 2598*m^4*s^12*t^6 + 445*m^2*s^13*t^6 - 19*s^14*t^6 - 94624*m^26*t^7 - 129901*m^24*s*t^7 + 5218056*m^22*s^2*t^7 - 23405630*m^20*s^3*t^7 + 50074968*m^18*s^4*t^7 - 61461993*m^16*s^5*t^7 + 45558372*m^14*s^6*t^7 - 20030604*m^12*s^7*t^7 + 4559844*m^10*s^8*t^7 - 182103*m^8*s^9*t^7 - 133276*m^6*s^10*t^7 + 22426*m^4*s^11*t^7 - 620*m^2*s^12*t^7 - 35*s^13*t^7 + 79940*m^24*t^8 - 248688*m^22*s*t^8 - 1962680*m^20*s^2*t^8 + 12561716*m^18*s^3*t^8 - 29524312*m^16*s^4*t^8 + 36584416*m^14*s^5*t^8 - 26010196*m^12*s^6*t^8 + 10603340*m^10*s^7*t^8 - 2231668*m^8*s^8*t^8 + 132536*m^6*s^9*t^8 + 27028*m^4*s^10*t^8 - 3688*m^2*s^11*t^8 + 64*s^12*t^8 - 37813*m^22*t^9 + 226994*m^20*s*t^9 + 348023*m^18*s^2*t^9 - 5004939*m^16*s^3*t^9 + 13348359*m^14*s^4*t^9 - 16567461*m^12*s^5*t^9 + 10993007*m^10*s^6*t^9 - 3973987*m^8*s^7*t^9 + 714050*m^6*s^8*t^9 - 39217*m^4*s^9*t^9 - 3450*m^2*s^10*t^9 + 274*s^11*t^9 + 11060*m^20*t^10 - 102622*m^18*s*t^10 + 72390*m^16*s^2*t^10 + 1454614*m^14*s^3*t^10 - 4675802*m^12*s^4*t^10 + 5730232*m^10*s^5*t^10 - 3415930*m^8*s^6*t^10 + 1034906*m^6*s^7*t^10 - 144814*m^4*s^8*t^10 + 5702*m^2*s^9*t^10 + 216*s^10*t^10 - 1991*m^18*t^11 + 28461*m^16*s*t^11 - 68995*m^14*s^2*t^11 - 290391*m^12*s^3*t^11 + 1276315*m^10*s^4*t^11 - 1500286*m^8*s^5*t^11 + 760473*m^6*s^6*t^11 - 178269*m^4*s^7*t^11 + 16902*m^2*s^8*t^11 - 331*s^9*t^11 + 203*m^16*t^12 - 4903*m^14*s*t^12 + 22323*m^12*s^2*t^12 + 32364*m^10*s^3*t^12 - 271392*m^8*s^4*t^12 + 289472*m^6*s^5*t^12 - 114914*m^4*s^6*t^12 + 18263*m^2*s^7*t^12 - 864*s^8*t^12 - 9*m^14*t^13 + 484*m^12*s*t^13 - 4051*m^10*s^2*t^13 + 494*m^8*s^3*t^13 + 44318*m^6*s^4*t^13 - 38936*m^4*s^5*t^13 + 10558*m^2*s^6*t^13 - 842*s^7*t^13 - 21*m^10*s*t^14 + 409*m^8*s^2*t^14 - 794*m^6*s^3*t^14 - 5309*m^4*s^4*t^14 + 3262*m^2*s^5*t^14 - 445*s^6*t^14 - 18*m^6*s^2*t^15 + 115*m^4*s^3*t^15 + 417*m^2*s^4*t^15 - 128*s^5*t^15 - 6*m^2*s^3*t^16 - 16*s^4*t^16))/((m^2 + s)^3*(2*m^2 - t)*(4*m^2 - t)*(m^2 - s - t)^2*(3*m^2 - s - t)^2*t^4*(m^4 - m^2*s + s*t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*X4*Y1) +
  ((8*s*(288*m^18*s - 1344*m^16*s^2 + 2528*m^14*s^3 - 2432*m^12*s^4 + 1248*m^10*s^5 - 320*m^8*s^6 + 32*m^6*s^7 + 1064*m^18*t - 6216*m^16*s*t + 14920*m^14*s^2*t - 18520*m^12*s^3*t + 12472*m^10*s^4*t - 4408*m^8*s^5*t + 728*m^6*s^6*t - 40*m^4*s^7*t - 6921*m^16*t^2 + 30957*m^14*s*t^2 - 56049*m^12*s^2*t^2 + 52641*m^10*s^3*t^2 - 26515*m^8*s^4*t^2 + 6695*m^6*s^5*t^2 - 691*m^4*s^6*t^2 + 11*m^2*s^7*t^2 + 18621*m^14*t^3 - 68026*m^12*s*t^3 + 98213*m^10*s^2*t^3 - 71210*m^8*s^3*t^3 + 26455*m^6*s^4*t^3 - 4526*m^4*s^5*t^3 + 247*m^2*s^6*t^3 + 2*s^7*t^3 - 27228*m^12*t^4 + 81144*m^10*s*t^4 - 92281*m^8*s^2*t^4 + 50340*m^6*s^3*t^4 - 13030*m^4*s^4*t^4 + 1316*m^2*s^5*t^4 - 21*s^6*t^4 + 24065*m^10*t^5 - 56888*m^8*s*t^5 + 49234*m^6*s^2*t^5 - 19046*m^4*s^3*t^5 + 3033*m^2*s^4*t^5 - 126*s^5*t^5 - 13375*m^8*t^6 + 24037*m^6*s*t^6 - 14893*m^4*s^2*t^6 + 3627*m^2*s^3*t^6 - 260*s^4*t^6 + 4687*m^6*t^7 - 6004*m^4*s*t^7 + 2369*m^2*s^2*t^7 - 270*s^3*t^7 - 1002*m^4*t^8 + 814*m^2*s*t^8 - 153*s^2*t^8 + 119*m^2*t^9 - 46*s*t^9 - 6*t^10))/((m^2 + s)^2*(m^2 - s - t)^2*(3*m^2 - s - t)^2*t^3))*(X2^2*X4*Y2) +
  ((-4*s*(5760*m^40*s - 54528*m^38*s^2 + 225664*m^36*s^3 - 524800*m^34*s^4 + 714368*m^32*s^5 - 469760*m^30*s^6 - 150144*m^28*s^7 + 648192*m^26*s^8 - 673920*m^24*s^9 + 386304*m^22*s^10 - 124800*m^20*s^11 + 15872*m^18*s^12 + 2944*m^16*s^13 - 1280*m^14*s^14 + 128*m^12*s^15 + 27968*m^40*t - 273856*m^38*s*t + 1228608*m^36*s^2*t - 3273216*m^34*s^3*t + 5530176*m^32*s^4*t - 5604416*m^30*s^5*t + 1996352*m^28*s^6*t + 3221120*m^26*s^7*t - 6070336*m^24*s^8*t + 5163456*m^22*s^9*t - 2614848*m^20*s^10*t + 775424*m^18*s^11*t - 102208*m^16*s^12*t - 8128*m^14*s^13*t + 4288*m^12*s^14*t - 384*m^10*s^15*t - 246312*m^38*t^2 + 2260040*m^36*s*t^2 - 9270616*m^34*s^2*t^2 + 22168504*m^32*s^3*t^2 - 33274920*m^30*s^4*t^2 + 29938440*m^28*s^5*t^2 - 9696024*m^26*s^6*t^2 - 13256008*m^24*s^7*t^2 + 22850632*m^22*s^8*t^2 - 17789288*m^20*s^9*t^2 + 8336568*m^18*s^10*t^2 - 2348056*m^16*s^11*t^2 + 334344*m^14*s^12*t^2 - 2536*m^12*s^13*t^2 - 5192*m^10*s^14*t^2 + 424*m^8*s^15*t^2 + 865948*m^36*t^3 - 8132932*m^34*s*t^3 + 33552696*m^32*s^2*t^3 - 79441132*m^30*s^3*t^3 + 116904740*m^28*s^4*t^3 - 104262836*m^26*s^5*t^3 + 40725072*m^24*s^6*t^3 + 24481412*m^22*s^7*t^3 - 48708188*m^20*s^8*t^3 + 36244916*m^18*s^9*t^3 - 15856456*m^16*s^10*t^3 + 4203324*m^14*s^11*t^3 - 608484*m^12*s^12*t^3 + 29764*m^10*s^13*t^3 + 2368*m^8*s^14*t^3 - 212*m^6*s^15*t^3 - 1676318*m^34*t^4 + 16834512*m^32*s*t^4 - 72316518*m^30*s^2*t^4 + 174812668*m^28*s^3*t^4 - 259430062*m^26*s^4*t^4 + 234632428*m^24*s^5*t^4 - 105019646*m^22*s^6*t^4 - 21861656*m^20*s^7*t^4 + 67080278*m^18*s^8*t^4 - 48580472*m^16*s^9*t^4 + 19697198*m^14*s^10*t^4 - 4786708*m^12*s^11*t^4 + 654134*m^10*s^12*t^4 - 40004*m^8*s^13*t^4 + 118*m^6*s^14*t^4 + 48*m^4*s^15*t^4 + 2069818*m^32*t^5 - 22733060*m^30*s*t^5 + 103634270*m^28*s^2*t^5 - 259571298*m^26*s^3*t^5 + 392222694*m^24*s^4*t^5 - 359557366*m^22*s^5*t^5 + 173229058*m^20*s^6*t^5 + 2941832*m^18*s^7*t^5 - 63918298*m^16*s^8*t^5 + 45162304*m^14*s^9*t^5 - 16654782*m^12*s^10*t^5 + 3581118*m^10*s^11*t^5 - 430662*m^8*s^12*t^5 + 24794*m^6*s^13*t^5 - 418*m^4*s^14*t^5 - 4*m^2*s^15*t^5 - 1775536*m^30*t^6 + 21377123*m^28*s*t^6 - 104998600*m^26*s^2*t^6 + 275769368*m^24*s^3*t^6 - 426462088*m^22*s^4*t^6 + 394090377*m^20*s^5*t^6 - 195734206*m^18*s^6*t^6 + 15691312*m^16*s^7*t^6 + 43772776*m^14*s^8*t^6 - 29850851*m^12*s^9*t^6 + 9723924*m^10*s^10*t^6 - 1769912*m^8*s^11*t^6 + 174272*m^6*s^12*t^6 - 8089*m^4*s^13*t^6 + 130*m^2*s^14*t^6 + 1113341*m^28*t^7 - 14505588*m^26*s*t^7 + 77954198*m^24*s^2*t^7 - 217547474*m^22*s^3*t^7 + 345834171*m^20*s^4*t^7 - 319931904*m^18*s^5*t^7 + 158646330*m^16*s^6*t^7 - 20364848*m^14*s^7*t^7 - 21921121*m^12*s^8*t^7 + 14088608*m^10*s^9*t^7 - 3894786*m^8*s^10*t^7 + 567906*m^6*s^11*t^7 - 42263*m^4*s^12*t^7 + 1396*m^2*s^13*t^7 - 14*s^14*t^7 - 523180*m^26*t^8 + 7237594*m^24*s*t^8 - 43258458*m^22*s^2*t^8 + 130410183*m^20*s^3*t^8 - 214213742*m^18*s^4*t^8 + 196784019*m^16*s^5*t^8 - 94746772*m^14*s^6*t^8 + 14047258*m^12*s^7*t^8 + 8004064*m^10*s^8*t^8 - 4679412*m^8*s^9*t^8 + 1042110*m^6*s^10*t^8 - 113393*m^4*s^11*t^8 + 5738*m^2*s^12*t^8 - 105*s^13*t^8 + 184849*m^24*t^9 - 2675031*m^22*s*t^9 + 18081410*m^20*s^2*t^9 - 60175079*m^18*s^3*t^9 + 102864695*m^16*s^4*t^9 - 92876758*m^14*s^5*t^9 + 42223444*m^12*s^6*t^9 - 6370586*m^10*s^7*t^9 - 2071845*m^8*s^8*t^9 + 1056389*m^6*s^9*t^9 - 176862*m^4*s^10*t^9 + 12905*m^2*s^11*t^9 - 347*s^12*t^9 - 48359*m^22*t^10 + 730587*m^20*s*t^10 - 5674702*m^18*s^2*t^10 + 21464293*m^16*s^3*t^10 - 38596004*m^14*s^4*t^10 + 33771278*m^12*s^5*t^10 - 14057766*m^10*s^6*t^10 + 2007482*m^8*s^7*t^10 + 356883*m^6*s^8*t^10 - 152345*m^4*s^9*t^10 + 17228*m^2*s^10*t^10 - 655*s^11*t^10 + 9057*m^20*t^11 - 145524*m^18*s*t^11 + 1317257*m^16*s^2*t^11 - 5891675*m^14*s^3*t^11 + 11335005*m^12*s^4*t^11 - 9417049*m^10*s^5*t^11 + 3461395*m^8*s^6*t^11 - 442081*m^6*s^7*t^11 - 35986*m^4*s^8*t^11 + 12521*m^2*s^9*t^11 - 744*s^10*t^11 - 1144*m^18*t^12 + 20567*m^16*s*t^12 - 219303*m^14*s^2*t^12 + 1225522*m^12*s^3*t^12 - 2593461*m^10*s^4*t^12 + 1984498*m^8*s^5*t^12 - 614681*m^6*s^6*t^12 + 65666*m^4*s^7*t^12 + 1517*m^2*s^8*t^12 - 445*s^9*t^12 + 87*m^16*t^13 - 1958*m^14*s*t^13 + 24744*m^12*s^2*t^13 - 187296*m^10*s^3*t^13 + 456430*m^8*s^4*t^13 - 307016*m^6*s^5*t^13 + 74820*m^4*s^6*t^13 - 5942*m^2*s^7*t^13 + 11*s^8*t^13 - 3*m^14*t^14 + 113*m^12*s*t^14 - 1693*m^10*s^2*t^14 + 19859*m^8*s^3*t^14 - 60227*m^6*s^4*t^14 + 33031*m^4*s^5*t^14 - 5611*m^2*s^6*t^14 + 247*s^7*t^14 - 3*m^10*s*t^15 + 53*m^8*s^2*t^15 - 1305*m^6*s^3*t^15 + 5667*m^4*s^4*t^15 - 2216*m^2*s^5*t^15 + 196*s^6*t^15 + 40*m^4*s^3*t^16 - 342*m^2*s^4*t^16 + 70*s^5*t^16 + 10*s^4*t^17))/((m^2 + s)^3*(2*m^2 - t)*(4*m^2 - t)^2*(m^2 - s - t)^2*(3*m^2 - s - t)^2*t^3*(m^4 - m^2*s + s*t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*X4) +
  ((16*(m^2 - s)^3*(2*m^2 - s - t))/(m^4*(m^2 - s - t)))*(X2^2*Y1^3) +
  ((16*(m^2 - s)^2*(m^4 - 3*m^2*s + s^2 + s*t))/(m^4*(m^2 - s - t)))*(X2^2*Y1^2*Y2) +
  ((-16*(m^2 - s)*s*(2*m^2 - s - t))/(m^2*(m^2 - s - t)))*(X2^2*Y1^2*Y4) +
  ((8*(10*m^18 - 68*m^16*s + 196*m^14*s^2 - 308*m^12*s^3 + 280*m^10*s^4 - 140*m^8*s^5 + 28*m^6*s^6 + 4*m^4*s^7 - 2*m^2*s^8 - 31*m^16*t + 203*m^14*s*t - 554*m^12*s^2*t + 800*m^10*s^3*t - 635*m^8*s^4*t + 255*m^6*s^5*t - 37*m^4*s^6*t - s^8*t + 83*m^14*t^2 - 463*m^12*s*t^2 + 1048*m^10*s^2*t^2 - 1195*m^8*s^3*t^2 + 677*m^6*s^4*t^2 - 150*m^4*s^5*t^2 - 139*m^12*t^3 + 623*m^10*s*t^3 - 1090*m^8*s^2*t^3 + 898*m^6*s^3*t^3 - 313*m^4*s^4*t^3 + 21*m^2*s^5*t^3 + 3*s^6*t^3 + 118*m^10*t^4 - 418*m^8*s*t^4 + 544*m^6*s^2*t^4 - 299*m^4*s^3*t^4 + 50*m^2*s^4*t^4 + 2*s^5*t^4 - 47*m^8*t^5 + 128*m^6*s*t^5 - 115*m^4*s^2*t^5 + 34*m^2*s^3*t^5 + 7*m^6*t^6 - 14*m^4*s*t^6 + 7*m^2*s^2*t^6))/(m^4*(m^2 - s)^2*(m^2 - s - t)^2*t))*(X2^2*Y1^2) +
  ((16*(m^2 - s)*s*(m^2 - t))/(m^2*(m^2 - s - t)))*(X2^2*Y1*Y2^2) +
  ((-16*s*(m^4 - 3*m^2*s + s^2 + s*t))/(m^2*(m^2 - s - t)))*(X2^2*Y1*Y2*Y4) +
  ((8*(12*m^18 - 84*m^16*s + 252*m^14*s^2 - 420*m^12*s^3 + 420*m^10*s^4 - 252*m^8*s^5 + 84*m^6*s^6 - 12*m^4*s^7 - 44*m^16*t + 272*m^14*s*t - 714*m^12*s^2*t + 1008*m^10*s^3*t - 793*m^8*s^4*t + 321*m^6*s^5*t - 49*m^4*s^6*t - m^2*s^7*t + 115*m^14*t^2 - 602*m^12*s*t^2 + 1295*m^10*s^2*t^2 - 1415*m^8*s^3*t^2 + 767*m^6*s^4*t^2 - 159*m^4*s^5*t^2 - 3*m^2*s^6*t^2 + 2*s^7*t^2 - 172*m^12*t^3 + 742*m^10*s*t^3 - 1258*m^8*s^2*t^3 + 1011*m^6*s^3*t^3 - 347*m^4*s^4*t^3 + 26*m^2*s^5*t^3 + 4*s^6*t^3 + 132*m^10*t^4 - 459*m^8*s*t^4 + 590*m^6*s^2*t^4 - 324*m^4*s^3*t^4 + 56*m^2*s^4*t^4 + 2*s^5*t^4 - 49*m^8*t^5 + 133*m^6*s*t^5 - 119*m^4*s^2*t^5 + 35*m^2*s^3*t^5 + 7*m^6*t^6 - 14*m^4*s*t^6 + 7*m^2*s^2*t^6))/(m^4*(m^2 - s)^2*(m^2 - s - t)^2*t))*(X2^2*Y1*Y2) +
  ((8*s*(1536*m^32 - 13248*m^30*s + 50880*m^28*s^2 - 114432*m^26*s^3 + 166656*m^24*s^4 - 163968*m^22*s^5 + 110208*m^20*s^6 - 49920*m^18*s^7 + 14592*m^16*s^8 - 2496*m^14*s^9 + 192*m^12*s^10 - 9336*m^30*t + 76888*m^28*s*t - 281528*m^26*s^2*t + 602952*m^24*s^3*t - 835952*m^22*s^4*t + 784112*m^20*s^5*t - 505008*m^18*s^6*t + 221968*m^16*s^7*t - 64792*m^14*s^8*t + 11832*m^12*s^9*t - 1176*m^10*s^10*t + 40*m^8*s^11*t + 24006*m^28*t^2 - 189506*m^26*s*t^2 + 662610*m^24*s^2*t^2 - 1349978*m^22*s^3*t^2 + 1774236*m^20*s^4*t^2 - 1573876*m^18*s^5*t^2 + 958948*m^16*s^6*t^2 - 400980*m^14*s^7*t^2 + 112958*m^12*s^8*t^2 - 20426*m^10*s^9*t^2 + 2090*m^8*s^10*t^2 - 82*m^6*s^11*t^2 - 35373*m^26*t^3 + 267519*m^24*s*t^3 - 891333*m^22*s^2*t^3 + 1720157*m^20*s^3*t^3 - 2128354*m^18*s^4*t^3 + 1767810*m^16*s^5*t^3 - 1005330*m^14*s^6*t^3 + 392670*m^12*s^7*t^3 - 103745*m^10*s^8*t^3 + 17551*m^8*s^9*t^3 - 1625*m^6*s^10*t^3 + 53*m^4*s^11*t^3 + 33494*m^24*t^4 - 243256*m^22*s*t^4 + 769269*m^20*s^2*t^4 - 1393123*m^18*s^3*t^4 + 1600698*m^16*s^4*t^4 - 1224800*m^14*s^5*t^4 + 639532*m^12*s^6*t^4 - 229762*m^10*s^7*t^4 + 55672*m^8*s^8*t^4 - 8312*m^6*s^9*t^4 + 599*m^4*s^10*t^4 - 11*m^2*s^11*t^4 - 21429*m^22*t^5 + 151007*m^20*s*t^5 - 449550*m^18*s^2*t^5 + 748371*m^16*s^3*t^5 - 776939*m^14*s^4*t^5 + 533383*m^12*s^5*t^5 - 251743*m^10*s^6*t^5 + 82901*m^8*s^7*t^5 - 18072*m^6*s^8*t^5 + 2162*m^4*s^9*t^5 - 91*m^2*s^10*t^5 + 9418*m^20*t^6 - 65798*m^18*s*t^6 + 181040*m^16*s^2*t^6 - 264777*m^14*s^3*t^6 + 234179*m^12*s^4*t^6 - 137866*m^10*s^5*t^6 + 58976*m^8*s^6*t^6 - 18381*m^6*s^7*t^6 + 3473*m^4*s^8*t^6 - 266*m^2*s^9*t^6 + 2*s^10*t^6 - 2810*m^18*t^7 + 20232*m^16*s*t^7 - 49304*m^14*s^2*t^7 + 56457*m^12*s^3*t^7 - 35443*m^10*s^4*t^7 + 15864*m^8*s^5*t^7 - 7112*m^6*s^6*t^7 + 2423*m^4*s^7*t^7 - 347*m^2*s^8*t^7 + 8*s^9*t^7 + 543*m^16*t^8 - 4319*m^14*s*t^8 + 8326*m^12*s^2*t^8 - 4371*m^10*s^3*t^8 - 1369*m^8*s^4*t^8 + 1240*m^6*s^5*t^8 + 201*m^4*s^6*t^8 - 174*m^2*s^7*t^8 + 11*s^8*t^8 - 61*m^14*t^9 + 612*m^12*s*t^9 - 595*m^10*s^2*t^9 - 1112*m^8*s^3*t^9 + 1622*m^6*s^4*t^9 - 593*m^4*s^5*t^9 + 30*m^2*s^6*t^9 + 5*s^7*t^9 + 3*m^12*t^10 - 52*m^10*s*t^10 - 60*m^8*s^2*t^10 + 370*m^6*s^3*t^10 - 271*m^4*s^4*t^10 + 57*m^2*s^5*t^10 - s^6*t^10 + 2*m^8*s*t^11 + 16*m^6*s^2*t^11 - 44*m^4*s^3*t^11 + 16*m^2*s^4*t^11 - s^5*t^11 - m^4*s^2*t^12 + 2*m^2*s^3*t^12))/(m^2*(m^2 - s)^2*(2*m^2 - t)^2*(4*m^2 - t)^2*(m^2 - s - t)^2*t^2*(m^4 - m^2*s + s*t)*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*Y1*Y4) +
  ((4*(10*m^22 - 70*m^20*s + 200*m^18*s^2 - 280*m^16*s^3 + 140*m^14*s^4 + 140*m^12*s^5 - 280*m^10*s^6 + 200*m^8*s^7 - 70*m^6*s^8 + 10*m^4*s^9 + 21*m^20*t - 112*m^18*s*t + 283*m^16*s^2*t - 507*m^14*s^3*t + 734*m^12*s^4*t - 776*m^10*s^5*t + 507*m^8*s^6*t - 163*m^6*s^7*t + 7*m^4*s^8*t + 6*m^2*s^9*t - 165*m^18*t^2 + 882*m^16*s*t^2 - 2076*m^14*s^2*t^2 + 2920*m^12*s^3*t^2 - 2787*m^10*s^4*t^2 + 1830*m^8*s^5*t^2 - 728*m^6*s^6*t^2 + 114*m^4*s^7*t^2 + 12*m^2*s^8*t^2 - 2*s^9*t^2 + 326*m^16*t^3 - 1614*m^14*s*t^3 + 3507*m^12*s^2*t^3 - 4504*m^10*s^3*t^3 + 3806*m^8*s^4*t^3 - 2077*m^6*s^5*t^3 + 614*m^4*s^6*t^3 - 53*m^2*s^7*t^3 - 5*s^8*t^3 - 344*m^14*t^4 + 1570*m^12*s*t^4 - 3119*m^10*s^2*t^4 + 3580*m^8*s^3*t^4 - 2559*m^6*s^4*t^4 + 1047*m^4*s^5*t^4 - 172*m^2*s^6*t^4 - 3*s^7*t^4 + 233*m^12*t^5 - 959*m^10*s*t^5 + 1656*m^8*s^2*t^5 - 1549*m^6*s^3*t^5 + 807*m^4*s^4*t^5 - 183*m^2*s^5*t^5 + s^6*t^5 - 104*m^10*t^6 + 366*m^8*s*t^6 - 499*m^6*s^2*t^6 + 322*m^4*s^3*t^6 - 89*m^2*s^4*t^6 + s^5*t^6 + 27*m^8*t^7 - 76*m^6*s*t^7 + 71*m^4*s^2*t^7 - 22*m^2*s^3*t^7 - 3*m^6*t^8 + 6*m^4*s*t^8 - 3*m^2*s^2*t^8))/(m^4*(m^2 - s)^2*(m^2 - s - t)^3*t))*(X2^2*Y1) +
  ((16*(m^2 - s)*s)/(m^2 - s - t))*(X2^2*Y2^3) +
  ((-16*s^2)/(-m^2 + s + t))*(X2^2*Y2^2*Y4) +
  ((-8*(8*m^12*s - 34*m^10*s^2 + 61*m^8*s^3 - 62*m^6*s^4 + 37*m^4*s^5 - 10*m^2*s^6 - 5*m^12*t + 17*m^10*s*t - 24*m^8*s^2*t + 10*m^6*s^3*t + 15*m^4*s^4*t - 13*m^2*s^5*t + 11*m^10*t^2 - 44*m^8*s*t^2 + 68*m^6*s^2*t^2 - 44*m^4*s^3*t^2 + 7*m^2*s^4*t^2 - s^5*t^2 - 8*m^8*t^3 + 25*m^6*s*t^3 - 27*m^4*s^2*t^3 + 11*m^2*s^3*t^3 - s^4*t^3 + 2*m^6*t^4 - 4*m^4*s*t^4 + 2*m^2*s^2*t^4))/(m^2*(m^2 - s)^2*(m^2 - s - t)^2))*(X2^2*Y2^2) +
  ((8*s*(448*m^26 - 3712*m^24*s + 12992*m^22*s^2 - 25024*m^20*s^3 + 28736*m^18*s^4 - 19648*m^16*s^5 + 7232*m^14*s^6 - 832*m^12*s^7 - 256*m^10*s^8 + 64*m^8*s^9 - 2744*m^24*t + 20888*m^22*s*t - 67216*m^20*s^2*t + 119104*m^18*s^3*t - 126208*m^16*s^4*t + 80624*m^14*s^5*t - 29168*m^12*s^6*t + 4736*m^10*s^7*t + 56*m^8*s^8*t - 72*m^6*s^9*t + 6490*m^22*t^2 - 47718*m^20*s*t^2 + 144624*m^18*s^2*t^2 - 237028*m^16*s^3*t^2 + 229140*m^14*s^4*t^2 - 132336*m^12*s^5*t^2 + 43424*m^10*s^6*t^2 - 6876*m^8*s^7*t^2 + 258*m^6*s^8*t^2 + 22*m^4*s^9*t^2 - 8405*m^20*t^3 + 60447*m^18*s*t^3 - 172870*m^16*s^2*t^3 + 260700*m^14*s^3*t^3 - 227012*m^12*s^4*t^3 + 115698*m^10*s^5*t^3 - 32858*m^8*s^6*t^3 + 4500*m^6*s^7*t^3 - 199*m^4*s^8*t^3 - m^2*s^9*t^3 + 6755*m^18*t^4 - 47449*m^16*s*t^4 + 127793*m^14*s^2*t^4 - 176317*m^12*s^3*t^4 + 136625*m^10*s^4*t^4 - 60083*m^8*s^5*t^4 + 14151*m^6*s^6*t^4 - 1527*m^4*s^7*t^4 + 52*m^2*s^8*t^4 - 3534*m^16*t^5 + 24226*m^14*s*t^5 - 61452*m^12*s^2*t^5 + 77146*m^10*s^3*t^5 - 52480*m^8*s^4*t^5 + 19360*m^6*s^5*t^5 - 3554*m^4*s^6*t^5 + 260*m^2*s^7*t^5 - 4*s^8*t^5 + 1218*m^14*t^6 - 8212*m^12*s*t^6 + 19675*m^10*s^2*t^6 - 22309*m^8*s^3*t^6 + 13064*m^6*s^4*t^6 - 3850*m^4*s^5*t^6 + 487*m^2*s^6*t^6 - 17*s^7*t^6 - 270*m^12*t^7 + 1850*m^10*s*t^7 - 4209*m^8*s^2*t^7 + 4248*m^6*s^3*t^7 - 2065*m^4*s^4*t^7 + 438*m^2*s^5*t^7 - 28*s^6*t^7 + 35*m^10*t^8 - 271*m^8*s*t^8 + 589*m^6*s^2*t^8 - 512*m^4*s^3*t^8 + 191*m^2*s^4*t^8 - 22*s^5*t^8 - 2*m^8*t^9 + 24*m^6*s*t^9 - 50*m^4*s^2*t^9 + 35*m^2*s^3*t^9 - 8*s^4*t^9 - m^4*s*t^10 + 2*m^2*s^2*t^10 - s^3*t^10))/(m^2*(m^2 - s)^2*(2*m^2 - t)^2*(4*m^2 - t)^2*(m^2 - s - t)^2*t*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*Y2*Y4) +
  ((4*(20*m^22 - 160*m^20*s + 560*m^18*s^2 - 1120*m^16*s^3 + 1400*m^14*s^4 - 1120*m^12*s^5 + 560*m^10*s^6 - 160*m^8*s^7 + 20*m^6*s^8 - 59*m^20*t + 473*m^18*s*t - 1602*m^16*s^2*t + 2992*m^14*s^3*t - 3355*m^12*s^4*t + 2289*m^10*s^5*t - 908*m^8*s^6*t + 182*m^6*s^7*t - 12*m^4*s^8*t + 76*m^18*t^2 - 576*m^16*s*t^2 + 1718*m^14*s^2*t^2 - 2598*m^12*s^3*t^2 + 2045*m^10*s^4*t^2 - 662*m^8*s^5*t^2 - 106*m^6*s^6*t^2 + 124*m^4*s^7*t^2 - 21*m^2*s^8*t^2 - 34*m^16*t^3 + 192*m^14*s*t^3 - 279*m^12*s^2*t^3 - 225*m^10*s^3*t^3 + 1051*m^8*s^4*t^3 - 1162*m^6*s^5*t^3 + 553*m^4*s^6*t^3 - 97*m^2*s^7*t^3 + s^8*t^3 - 52*m^14*t^4 + 353*m^12*s*t^4 - 1043*m^10*s^2*t^4 + 1701*m^8*s^3*t^4 - 1606*m^6*s^4*t^4 + 813*m^4*s^5*t^4 - 169*m^2*s^6*t^4 + 3*s^7*t^4 + 103*m^12*t^5 - 498*m^10*s*t^5 + 984*m^8*s^2*t^5 - 1021*m^6*s^3*t^5 + 578*m^4*s^4*t^5 - 143*m^2*s^5*t^5 + 3*s^6*t^5 - 74*m^10*t^6 + 268*m^8*s*t^6 - 369*m^6*s^2*t^6 + 236*m^4*s^3*t^6 - 65*m^2*s^4*t^6 + s^5*t^6 + 24*m^8*t^7 - 66*m^6*s*t^7 + 60*m^4*s^2*t^7 - 18*m^2*s^3*t^7 - 3*m^6*t^8 + 6*m^4*s*t^8 - 3*m^2*s^2*t^8))/(m^4*(m^2 - s)^2*(m^2 - s - t)^3*t))*(X2^2*Y2) +
  ((-2*s*(4608*m^46 - 62976*m^44*s + 399872*m^42*s^2 - 1564160*m^40*s^3 + 4213248*m^38*s^4 - 8273408*m^36*s^5 + 12227072*m^34*s^6 - 13837824*m^32*s^7 + 12080640*m^30*s^8 - 8126976*m^28*s^9 + 4173312*m^26*s^10 - 1604096*m^24*s^11 + 445952*m^22*s^12 - 84480*m^20*s^13 + 9728*m^18*s^14 - 512*m^16*s^15 - 23296*m^44*t + 350720*m^42*s*t - 2394368*m^40*s^2*t + 9876736*m^38*s^3*t - 27603712*m^36*s^4*t + 55453696*m^34*s^5*t - 82786560*m^32*s^6*t + 93540096*m^30*s^7*t - 80623872*m^28*s^8*t + 52969984*m^26*s^9*t - 26280704*m^24*s^10*t + 9655040*m^22*s^11*t - 2537728*m^20*s^12*t + 449536*m^18*s^13*t - 47872*m^16*s^14*t + 2304*m^14*s^15*t + 26144*m^42*t^2 - 956128*m^40*s*t^2 + 8804256*m^38*s^2*t^2 - 41535200*m^36*s^3*t^2 + 122794656*m^34*s^4*t^2 - 249188448*m^32*s^5*t^2 + 364168224*m^30*s^6*t^2 - 393288800*m^28*s^7*t^2 + 317601376*m^26*s^8*t^2 - 191987872*m^24*s^9*t^2 + 86091488*m^22*s^10*t^2 - 28051616*m^20*s^11*t^2 + 6400224*m^18*s^12*t^2 - 958496*m^16*s^13*t^2 + 83296*m^14*s^14*t^2 - 3104*m^12*s^15*t^2 - 175680*m^40*t^3 + 4523504*m^38*s*t^3 - 36998688*m^36*s^2*t^3 + 160575712*m^34*s^3*t^3 - 440233728*m^32*s^4*t^3 + 827985168*m^30*s^5*t^3 - 1116156256*m^28*s^6*t^3 + 1103453632*m^26*s^7*t^3 - 807419712*m^24*s^8*t^3 + 436455696*m^22*s^9*t^3 - 172055776*m^20*s^10*t^3 + 48172512*m^18*s^11*t^3 - 9142144*m^16*s^12*t^3 + 1081840*m^14*s^13*t^3 - 67488*m^12*s^14*t^3 + 1408*m^10*s^15*t^3 + 1215728*m^38*t^4 - 18764304*m^36*s*t^4 + 122218848*m^34*s^2*t^4 - 458387776*m^32*s^3*t^4 + 1121376320*m^30*s^4*t^4 - 1906134192*m^28*s^5*t^4 + 2329401328*m^26*s^6*t^4 - 2081211776*m^24*s^7*t^4 + 1365317744*m^22*s^8*t^4 - 653201904*m^20*s^9*t^4 + 223621696*m^18*s^10*t^4 - 52868672*m^16*s^11*t^4 + 8103520*m^14*s^12*t^4 - 713296*m^12*s^13*t^4 + 26736*m^10*s^14*t^4 - 3198208*m^36*t^5 + 43430964*m^34*s*t^5 - 255873152*m^32*s^2*t^5 + 876783176*m^30*s^3*t^5 - 1964689736*m^28*s^4*t^5 + 3054134372*m^26*s^5*t^5 - 3397163464*m^24*s^6*t^5 + 2741159944*m^22*s^7*t^5 - 1605686480*m^20*s^8*t^5 + 675082236*m^18*s^9*t^5 - 198586768*m^16*s^10*t^5 + 39036280*m^14*s^11*t^5 - 4719336*m^12*s^12*t^5 + 295916*m^10*s^13*t^5 - 5672*m^8*s^14*t^5 - 72*m^6*s^15*t^5 + 3341170*m^34*t^6 - 55570858*m^32*s*t^6 + 341687642*m^30*s^2*t^6 - 1147592786*m^28*s^3*t^6 + 2440560486*m^26*s^4*t^6 - 3528605514*m^24*s^5*t^6 + 3594409622*m^22*s^6*t^6 - 2618063362*m^20*s^7*t^6 + 1362736398*m^18*s^8*t^6 - 499539694*m^16*s^9*t^6 + 125052086*m^14*s^10*t^6 - 20262790*m^12*s^11*t^6 + 1939418*m^10*s^12*t^6 - 93726*m^8*s^13*t^6 + 1946*m^6*s^14*t^6 - 38*m^4*s^15*t^6 + 1316680*m^32*t^7 + 33655650*m^30*s*t^7 - 298695120*m^28*s^2*t^7 + 1073928828*m^26*s^3*t^7 - 2237894654*m^24*s^4*t^7 + 3041992244*m^22*s^5*t^7 - 2840185734*m^20*s^6*t^7 + 1859250830*m^18*s^7*t^7 - 854007204*m^16*s^8*t^7 + 271014330*m^14*s^9*t^7 - 57560956*m^12*s^10*t^7 + 7787112*m^10*s^11*t^7 - 631078*m^8*s^12*t^7 + 30000*m^6*s^13*t^7 - 942*m^4*s^14*t^7 + 14*m^2*s^15*t^7 - 8513668*m^30*t^8 + 7560354*m^28*s*t^8 + 170009982*m^26*s^2*t^8 - 750361026*m^24*s^3*t^8 + 1566797298*m^22*s^4*t^8 - 2002969654*m^20*s^5*t^8 + 1703172658*m^18*s^6*t^8 - 993770324*m^16*s^7*t^8 + 399928480*m^14*s^8*t^8 - 109655658*m^12*s^9*t^8 + 19985586*m^10*s^10*t^8 - 2351450*m^8*s^11*t^8 + 175330*m^6*s^12*t^8 - 8082*m^4*s^13*t^8 + 174*m^2*s^14*t^8 + 12451021*m^28*t^9 - 33939842*m^26*s*t^9 - 57831366*m^24*s^2*t^9 + 407442188*m^22*s^3*t^9 - 856419633*m^20*s^4*t^9 + 1018022490*m^18*s^5*t^9 - 778577952*m^16*s^6*t^9 + 400950416*m^14*s^7*t^9 - 140891069*m^12*s^8*t^9 + 33658266*m^10*s^9*t^9 - 5397078*m^8*s^10*t^9 + 568196*m^6*s^11*t^9 - 36767*m^4*s^12*t^9 + 1134*m^2*s^13*t^9 - 4*s^14*t^9 - 10825046*m^26*t^10 + 33400571*m^24*s*t^10 + 6628747*m^22*s^2*t^10 - 177833169*m^20*s^3*t^10 + 368672335*m^18*s^4*t^10 - 398991568*m^16*s^5*t^10 + 270188216*m^14*s^6*t^10 - 121936268*m^12*s^7*t^10 + 37629834*m^10*s^8*t^10 - 7977575*m^8*s^9*t^10 + 1137141*m^6*s^10*t^10 - 100667*m^4*s^11*t^10 + 4421*m^2*s^12*t^10 - 44*s^13*t^10 + 6432666*m^24*t^11 - 19678794*m^22*s*t^11 + 3700676*m^20*s^2*t^11 + 63590962*m^18*s^3*t^11 - 124371390*m^16*s^4*t^11 + 119316374*m^14*s^5*t^11 - 70516618*m^12*s^6*t^11 + 27950618*m^10*s^7*t^11 - 7712376*m^8*s^8*t^11 + 1463524*m^6*s^9*t^11 - 175194*m^4*s^10*t^11 + 10756*m^2*s^11*t^11 - 196*s^12*t^11 - 2738280*m^22*t^12 + 7909908*m^20*s*t^12 - 2105846*m^18*s^2*t^12 - 18549774*m^16*s^3*t^12 + 32321174*m^14*s^4*t^12 - 26731828*m^12*s^5*t^12 + 13702528*m^10*s^6*t^12 - 4865422*m^8*s^7*t^12 + 1222190*m^6*s^8*t^12 - 198180*m^4*s^9*t^12 + 16858*m^2*s^10*t^12 - 480*s^11*t^12 + 847498*m^20*t^13 - 2248718*m^18*s*t^13 + 490270*m^16*s^2*t^13 + 4291248*m^14*s^3*t^13 - 6290914*m^12*s^4*t^13 + 4378516*m^10*s^5*t^13 - 1976754*m^8*s^6*t^13 + 652864*m^6*s^7*t^13 - 145408*m^4*s^8*t^13 + 17290*m^2*s^9*t^13 - 724*s^10*t^13 - 189838*m^18*t^14 + 452700*m^16*s*t^14 - 47622*m^14*s^2*t^14 - 752278*m^12*s^3*t^14 + 880278*m^10*s^4*t^14 - 510454*m^8*s^5*t^14 + 215272*m^6*s^6*t^14 - 67208*m^4*s^7*t^14 + 11534*m^2*s^8*t^14 - 704*s^9*t^14 + 30058*m^16*t^15 - 63004*m^14*s*t^15 - 2988*m^12*s^2*t^15 + 94166*m^10*s^3*t^15 - 83274*m^8*s^4*t^15 + 41812*m^6*s^5*t^15 - 18256*m^4*s^6*t^15 + 4826*m^2*s^7*t^15 - 444*s^8*t^15 - 3196*m^14*t^16 + 5734*m^12*s*t^16 + 1324*m^10*s^2*t^16 - 7748*m^8*s^3*t^16 + 4804*m^6*s^4*t^16 - 2522*m^4*s^5*t^16 + 1156*m^2*s^6*t^16 - 176*s^7*t^16 + 205*m^12*t^17 - 304*m^10*s*t^17 - 136*m^8*s^2*t^17 + 364*m^6*s^3*t^17 - 137*m^4*s^4*t^17 + 124*m^2*s^5*t^17 - 40*s^6*t^17 - 6*m^10*t^18 + 7*m^8*s*t^18 + 5*m^6*s^2*t^18 - 7*m^4*s^3*t^18 + m^2*s^4*t^18 - 4*s^5*t^18))/(m^2*(m^2 - s)^2*(m^2 + s)*(2*m^2 - t)^2*(4*m^2 - t)^2*(m^2 - s - t)^2*(3*m^2 - s - t)^3*t^4*(m^4 - m^2*s + s*t)*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2^2*Y4) +
  ((2*(8*m^28 - 76*m^26*s + 324*m^24*s^2 - 816*m^22*s^3 + 1344*m^20*s^4 - 1512*m^18*s^5 + 1176*m^16*s^6 - 624*m^14*s^7 + 216*m^12*s^8 - 44*m^10*s^9 + 4*m^8*s^10 - 68*m^26*t + 636*m^24*s*t - 2652*m^22*s^2*t + 6488*m^20*s^3*t - 10304*m^18*s^4*t + 11088*m^16*s^5*t - 8176*m^14*s^6*t + 4072*m^12*s^7*t - 1308*m^10*s^8*t + 244*m^8*s^9*t - 20*m^6*s^10*t + 177*m^24*t^2 - 1658*m^22*s*t^2 + 6739*m^20*s^2*t^2 - 15682*m^18*s^3*t^2 + 23125*m^16*s^4*t^2 - 22512*m^14*s^5*t^2 + 14563*m^12*s^6*t^2 - 6114*m^10*s^7*t^2 + 1562*m^8*s^8*t^2 - 210*m^6*s^9*t^2 + 10*m^4*s^10*t^2 - 386*m^22*t^3 + 3243*m^20*s*t^3 - 11658*m^18*s^2*t^3 + 23603*m^16*s^3*t^3 - 29645*m^14*s^4*t^3 + 23840*m^12*s^5*t^3 - 12116*m^10*s^6*t^3 + 3615*m^8*s^7*t^3 - 491*m^6*s^8*t^3 - 13*m^4*s^9*t^3 + 8*m^2*s^10*t^3 + 811*m^20*t^4 - 5475*m^18*s*t^4 + 15773*m^16*s^2*t^4 - 25247*m^14*s^3*t^4 + 24336*m^12*s^4*t^4 - 14083*m^10*s^5*t^4 + 4323*m^8*s^6*t^4 - 254*m^6*s^7*t^4 - 238*m^4*s^8*t^4 + 55*m^2*s^9*t^4 - s^10*t^4 - 1163*m^18*t^5 + 6259*m^16*s*t^5 - 13930*m^14*s^2*t^5 + 16317*m^12*s^3*t^5 - 10264*m^10*s^4*t^5 + 2586*m^8*s^5*t^5 + 730*m^6*s^6*t^5 - 680*m^4*s^7*t^5 + 149*m^2*s^8*t^5 - 4*s^9*t^5 + 900*m^16*t^6 - 3675*m^14*s*t^6 + 5508*m^12*s^2*t^6 - 3040*m^10*s^3*t^6 - 890*m^8*s^4*t^6 + 2067*m^6*s^5*t^6 - 1091*m^4*s^6*t^6 + 227*m^2*s^7*t^6 - 6*s^8*t^6 - 207*m^14*t^7 + 163*m^12*s*t^7 + 1329*m^10*s^2*t^7 - 3110*m^8*s^3*t^7 + 2839*m^6*s^4*t^7 - 1251*m^4*s^5*t^7 + 238*m^2*s^6*t^7 - 4*s^7*t^7 - 203*m^12*t^8 + 1109*m^10*s*t^8 - 2256*m^8*s^2*t^8 + 2178*m^6*s^3*t^8 - 1015*m^4*s^4*t^8 + 191*m^2*s^5*t^8 - s^6*t^8 + 177*m^10*t^9 - 642*m^8*s*t^9 + 864*m^6*s^2*t^9 - 510*m^4*s^3*t^9 + 111*m^2*s^4*t^9 - 54*m^8*t^10 + 147*m^6*s*t^10 - 132*m^4*s^2*t^10 + 39*m^2*s^3*t^10 + 6*m^6*t^11 - 12*m^4*s*t^11 + 6*m^2*s^2*t^11))/(m^4*(m^2 - s)^2*(m^2 - s - t)^3*(2*m^2 - s - t)*t^2))*(X2^2) +
  ((32*m^2*(m^2 - s)*s*(m^2 - s - t)*(7*m^6 - 10*m^4*s + m^2*s^2 + 2*s^3 - m^4*t + 10*m^2*s*t - s^2*t - m^2*t^2 - 3*s*t^2))/((m^2 + s)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3^4*Y4) +
  ((16*(2*m^6 - 6*m^4*s + 6*m^2*s^2 - 2*s^3 - 2*m^4*t + 6*m^2*s*t - 4*s^2*t - 2*m^2*t^2 - 3*s*t^2 - t^3))/(m^2*t))*(X2*X3^4) +
  ((32*s*(m^2 - s - t)*(6*m^10 - 15*m^8*s + 11*m^6*s^2 - m^4*s^3 - m^2*s^4 - m^8*t + 19*m^6*s*t - 20*m^4*s^2*t + m^2*s^3*t + s^4*t - 5*m^4*s*t^2 + 10*m^2*s^2*t^2 - s^3*t^2 - 2*s^2*t^3))/((m^2 + s)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3^3*X4*Y1) +
  ((-32*s*(m^2 - s - t)*(6*m^6 - 3*m^4*s - m^2*s^2 - 2*m^4*t + 4*m^2*s*t - s*t^2))/((m^2 + s)^2*t^2))*(X2*X3^3*X4) +
  ((-16*(2*m^6 - 6*m^4*s + 6*m^2*s^2 - 2*s^3 - 2*m^4*t + 6*m^2*s*t - 4*s^2*t - m^2*t^2 - 3*s*t^2 - t^3))/(m^2*t))*(X2*X3^3*Y1) +
  ((-16*(8*m^6 - 24*m^4*s + 24*m^2*s^2 - 8*s^3 - 2*m^4*t + 12*m^2*s*t - 10*s^2*t - 6*s*t^2 - t^3))/(m^2*t))*(X2*X3^3*Y2) +
  ((16*s*(34*m^22 - 254*m^20*s + 816*m^18*s^2 - 1456*m^16*s^3 + 1540*m^14*s^4 - 924*m^12*s^5 + 224*m^10*s^6 + 64*m^8*s^7 - 54*m^6*s^8 + 10*m^4*s^9 - 158*m^20*t + 1106*m^18*s*t - 3296*m^16*s^2*t + 5388*m^14*s^3*t - 5140*m^12*s^4*t + 2728*m^10*s^5*t - 576*m^8*s^6*t - 124*m^6*s^7*t + 82*m^4*s^8*t - 10*m^2*s^9*t + 250*m^18*t^2 - 1782*m^16*s*t^2 + 5238*m^14*s^2*t^2 - 8184*m^12*s^3*t^2 + 7208*m^10*s^4*t^2 - 3382*m^8*s^5*t^2 + 590*m^6*s^6*t^2 + 100*m^4*s^7*t^2 - 38*m^2*s^8*t^2 - 158*m^16*t^3 + 1390*m^14*s*t^3 - 4396*m^12*s^2*t^3 + 6796*m^10*s^3*t^3 - 5508*m^8*s^4*t^3 + 2178*m^6*s^5*t^3 - 272*m^4*s^6*t^3 - 28*m^2*s^7*t^3 - 2*s^8*t^3 + 27*m^14*t^4 - 553*m^12*s*t^4 + 2143*m^10*s^2*t^4 - 3377*m^8*s^3*t^4 + 2443*m^6*s^4*t^4 - 733*m^4*s^5*t^4 + 59*m^2*s^6*t^4 - 9*s^7*t^4 + 5*m^12*t^5 + 91*m^10*s*t^5 - 608*m^8*s^2*t^5 + 1022*m^6*s^3*t^5 - 605*m^4*s^4*t^5 + 111*m^2*s^5*t^5 - 16*s^6*t^5 - 2*m^10*t^6 - m^8*s*t^6 + 88*m^6*s^2*t^6 - 182*m^4*s^3*t^6 + 62*m^2*s^4*t^6 - 13*s^5*t^6 - 2*m^6*s*t^7 - 8*m^4*s^2*t^7 + 10*m^2*s^3*t^7 - 4*s^4*t^7))/((m^2 + s)^2*(m^2 - s - t)^2*t^3*(m^4 - m^2*s + s*t)*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3^3*Y4) +
  ((-8*(3*m^6 - 17*m^4*s + 24*m^2*s^2 - 10*s^3 + 3*m^4*t + 21*m^2*s*t - 20*s^2*t + m^2*t^2 - 15*s*t^2 - 5*t^3))/m^2)*(X2*X3^3) +
  ((16*s*(29*m^14 - 132*m^12*s + 233*m^10*s^2 - 192*m^8*s^3 + 63*m^6*s^4 + 4*m^4*s^5 - 5*m^2*s^6 - 87*m^12*t + 398*m^10*s*t - 673*m^8*s^2*t + 496*m^6*s^3*t - 125*m^4*s^4*t - 14*m^2*s^5*t + 5*s^6*t + 51*m^10*t^2 - 411*m^8*s*t^2 + 734*m^6*s^2*t^2 - 450*m^4*s^3*t^2 + 71*m^2*s^4*t^2 + 5*s^5*t^2 - 11*m^8*t^3 + 172*m^6*s*t^3 - 380*m^4*s^2*t^3 + 180*m^2*s^3*t^3 - 17*s^4*t^3 - 27*m^4*s*t^4 + 100*m^2*s^2*t^4 - 29*s^3*t^4 - 12*s^2*t^5))/((m^2 + s)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3^2*X4*Y1) +
  ((-8*s*(288*m^24 - 2496*m^22*s + 8160*m^20*s^2 - 13440*m^18*s^3 + 11872*m^16*s^4 - 5056*m^14*s^5 + 288*m^12*s^6 + 512*m^10*s^7 - 128*m^8*s^8 - 1500*m^22*t + 11880*m^20*s*t - 36192*m^18*s^2*t + 55816*m^16*s^3*t - 46136*m^14*s^4*t + 18488*m^12*s^5*t - 1408*m^10*s^6*t - 1192*m^8*s^7*t + 244*m^6*s^8*t + 2748*m^20*t^2 - 22662*m^18*s*t^2 + 67182*m^16*s^2*t^2 - 98858*m^14*s^3*t^2 + 77466*m^12*s^4*t^2 - 29626*m^10*s^5*t^2 + 2994*m^8*s^6*t^2 + 874*m^6*s^7*t^2 - 118*m^4*s^8*t^2 - 2428*m^18*t^3 + 23450*m^16*s*t^3 - 69040*m^14*s^2*t^3 + 98836*m^12*s^3*t^3 - 74918*m^10*s^4*t^3 + 27554*m^8*s^5*t^3 - 3212*m^6*s^6*t^3 - 272*m^4*s^7*t^3 + 30*m^2*s^8*t^3 + 1205*m^16*t^4 - 14552*m^14*s*t^4 + 43037*m^12*s^2*t^4 - 62576*m^10*s^3*t^4 + 46787*m^8*s^4*t^4 - 15792*m^6*s^5*t^4 + 1583*m^4*s^6*t^4 + 56*m^2*s^7*t^4 - 4*s^8*t^4 - 379*m^14*t^5 + 5569*m^12*s*t^5 - 16647*m^10*s^2*t^5 + 26776*m^8*s^3*t^5 - 19483*m^6*s^4*t^5 + 5311*m^4*s^5*t^5 - 339*m^2*s^6*t^5 - 8*s^7*t^5 + 84*m^12*t^6 - 1316*m^10*s*t^6 + 3844*m^8*s^2*t^6 - 8028*m^6*s^3*t^6 + 5188*m^4*s^4*t^6 - 940*m^2*s^5*t^6 + 24*s^6*t^6 - 13*m^10*t^7 + 192*m^8*s*t^7 - 453*m^6*s^2*t^7 + 1664*m^4*s^3*t^7 - 788*m^2*s^4*t^7 + 66*s^5*t^7 + m^8*t^8 - 18*m^6*s*t^8 + 10*m^4*s^2*t^8 - 216*m^2*s^3*t^8 + 51*s^4*t^8 + m^4*s*t^9 + 2*m^2*s^2*t^9 + 13*s^3*t^9))/((m^2 + s)^2*(2*m^2 - t)*(4*m^2 - t)*(m^2 - s - t)*t^2*(m^4 - m^2*s + s*t)*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3^2*X4) +
  ((16*(2*m^6 - 6*m^4*s + 6*m^2*s^2 - 2*s^3 - 2*m^4*t + 6*m^2*s*t - 4*s^2*t - 3*s*t^2 - t^3))/(m^2*t))*(X2*X3^2*Y1^2) +
  ((16*(6*m^6 - 18*m^4*s + 18*m^2*s^2 - 6*s^3 - 2*m^4*t + 10*m^2*s*t - 8*s^2*t + m^2*t^2 - 5*s*t^2 - t^3))/(m^2*t))*(X2*X3^2*Y1*Y2) +
  ((-16*s*(2*m^8 + 6*m^6*s - 18*m^4*s^2 + 10*m^2*s^3 + 3*m^6*t - 8*m^4*s*t + 21*m^2*s^2*t - 4*s^3*t - 2*m^4*t^2 + 8*m^2*s*t^2 - 6*s^2*t^2 - 3*s*t^3))/((2*m^2 - t)*(m^2 - s - t)*(m^4 - m^2*s + s*t)))*(X2*X3^2*Y1*Y4) +
  ((8*(3*m^12 - 21*m^10*s + 63*m^8*s^2 - 99*m^6*s^3 + 87*m^4*s^4 - 41*m^2*s^5 + 8*s^6 - 6*m^10*t + 46*m^8*s*t - 128*m^6*s^2*t + 163*m^4*s^3*t - 100*m^2*s^4*t + 24*s^5*t + 9*m^8*t^2 - 57*m^6*s*t^2 + 115*m^4*s^2*t^2 - 94*m^2*s^3*t^2 + 28*s^4*t^2 - 11*m^6*t^3 + 38*m^4*s*t^3 - 43*m^2*s^2*t^3 + 16*s^3*t^3 + 4*m^4*t^4 - 8*m^2*s*t^4 + 4*s^2*t^4))/(m^2*(m^2 - s)^2*(m^2 - s - t)))*(X2*X3^2*Y1) +
  ((16*s*(8*m^8 - 28*m^6*s + 32*m^4*s^2 - 12*m^2*s^3 - 12*m^6*t + 34*m^4*s*t - 32*m^2*s^2*t + 6*s^3*t + 4*m^4*t^2 - 15*m^2*s*t^2 + 9*s^2*t^2 + 3*s*t^3))/((2*m^2 - t)*(m^2 - s - t)*(m^4 - m^2*s + s*t)))*(X2*X3^2*Y2*Y4) +
  ((8*(17*m^12 - 112*m^10*s + 299*m^8*s^2 - 419*m^6*s^3 + 329*m^4*s^4 - 138*m^2*s^5 + 24*s^6 - 32*m^10*t + 184*m^8*s*t - 416*m^6*s^2*t + 463*m^4*s^3*t - 256*m^2*s^4*t + 56*s^5*t + 21*m^8*t^2 - 115*m^6*s*t^2 + 219*m^4*s^2*t^2 - 177*m^2*s^3*t^2 + 52*s^4*t^2 - 11*m^6*t^3 + 46*m^4*s*t^3 - 59*m^2*s^2*t^3 + 24*s^3*t^3 + 4*m^4*t^4 - 8*m^2*s*t^4 + 4*s^2*t^4))/(m^2*(m^2 - s)^2*(m^2 - s - t)))*(X2*X3^2*Y2) +
  ((8*s*(1008*m^38*s - 10320*m^36*s^2 + 47584*m^34*s^3 - 129952*m^32*s^4 + 232080*m^30*s^5 - 281136*m^28*s^6 + 229440*m^26*s^7 - 116928*m^24*s^8 + 25104*m^22*s^9 + 10320*m^20*s^10 - 10272*m^18*s^11 + 3680*m^16*s^12 - 656*m^14*s^13 + 48*m^12*s^14 + 3856*m^38*t - 44388*m^36*s*t + 233540*m^34*s^2*t - 738128*m^32*s^3*t + 1549600*m^30*s^4*t - 2253748*m^28*s^5*t + 2289812*m^26*s^6*t - 1580992*m^24*s^7*t + 665456*m^22*s^8*t - 89228*m^20*s^9*t - 74068*m^18*s^10*t + 51216*m^16*s^11*t - 15008*m^14*s^12*t + 2212*m^12*s^13*t - 132*m^10*s^14*t - 30652*m^36*t^2 + 308562*m^34*s*t^2 - 1419624*m^32*s^2*t^2 + 3932666*m^30*s^3*t^2 - 7260458*m^28*s^4*t^2 + 9312792*m^26*s^5*t^2 - 8349882*m^24*s^6*t^2 + 5064212*m^22*s^7*t^2 - 1833792*m^20*s^8*t^2 + 167842*m^18*s^9*t^2 + 191300*m^16*s^10*t^2 - 105390*m^14*s^11*t^2 + 25222*m^12*s^12*t^2 - 2924*m^10*s^13*t^2 + 126*m^8*s^14*t^2 + 97522*m^34*t^3 - 934390*m^32*s*t^3 + 4067555*m^30*s^2*t^3 - 10586921*m^28*s^3*t^3 + 18220647*m^26*s^4*t^3 - 21600357*m^24*s^5*t^3 + 17727022*m^22*s^6*t^3 - 9726266*m^20*s^7*t^3 + 3132912*m^18*s^8*t^3 - 237232*m^16*s^9*t^3 - 256593*m^14*s^10*t^3 + 116275*m^12*s^11*t^3 - 21977*m^10*s^12*t^3 + 1851*m^8*s^13*t^3 - 48*m^6*s^14*t^3 - 164662*m^32*t^4 + 1572614*m^30*s*t^4 - 6770769*m^28*s^2*t^4 + 17221422*m^26*s^3*t^4 - 28545635*m^24*s^4*t^4 + 32073256*m^22*s^5*t^4 - 24522524*m^20*s^6*t^4 + 12304876*m^18*s^7*t^4 - 3552876*m^16*s^8*t^4 + 241990*m^14*s^9*t^4 + 207639*m^12*s^10*t^4 - 75130*m^10*s^11*t^4 + 10325*m^8*s^12*t^4 - 532*m^6*s^13*t^4 + 6*m^4*s^14*t^4 + 168272*m^30*t^5 - 1642728*m^28*s*t^5 + 7249314*m^26*s^2*t^5 - 18603259*m^24*s^3*t^5 + 30396496*m^22*s^4*t^5 - 32813133*m^20*s^5*t^5 + 23469476*m^18*s^6*t^5 - 10705558*m^16*s^7*t^5 + 2714768*m^14*s^8*t^5 - 149578*m^12*s^9*t^5 - 110806*m^10*s^10*t^5 + 29153*m^8*s^11*t^5 - 2464*m^6*s^12*t^5 + 47*m^4*s^13*t^5 - 114613*m^28*t^6 + 1122523*m^26*s*t^6 - 5255598*m^24*s^2*t^6 + 14078965*m^22*s^3*t^6 - 23137065*m^20*s^4*t^6 + 24139070*m^18*s^5*t^6 - 16036610*m^16*s^6*t^6 + 6504856*m^14*s^7*t^6 - 1375485*m^12*s^8*t^6 + 38461*m^10*s^9*t^6 + 42120*m^8*s^10*t^6 - 6885*m^6*s^11*t^6 + 259*m^4*s^12*t^6 + 2*m^2*s^13*t^6 + 57529*m^26*t^7 - 510347*m^24*s*t^7 + 2627427*m^22*s^2*t^7 - 7693333*m^20*s^3*t^7 + 12981813*m^18*s^4*t^7 - 13071698*m^16*s^5*t^7 + 7912144*m^14*s^6*t^7 - 2738338*m^12*s^7*t^7 + 434385*m^10*s^8*t^7 + 11893*m^8*s^9*t^7 - 12635*m^6*s^10*t^7 + 1183*m^4*s^11*t^7 - 23*m^2*s^12*t^7 - 23413*m^24*t^8 + 152429*m^22*s*t^8 - 889227*m^20*s^2*t^8 + 3081799*m^18*s^3*t^8 - 5468500*m^16*s^4*t^8 + 5254056*m^14*s^5*t^8 - 2797654*m^12*s^6*t^8 + 768762*m^10*s^7*t^8 - 67863*m^8*s^8*t^8 - 13473*m^6*s^9*t^8 + 3293*m^4*s^10*t^8 - 213*m^2*s^11*t^8 + 4*s^12*t^8 + 7926*m^22*t^9 - 28511*m^20*s*t^9 + 183935*m^18*s^2*t^9 - 910252*m^16*s^3*t^9 + 1744953*m^14*s^4*t^9 - 1555910*m^12*s^5*t^9 + 687861*m^10*s^6*t^9 - 129372*m^8*s^7*t^9 - 3975*m^6*s^8*t^9 + 5125*m^4*s^9*t^9 - 652*m^2*s^10*t^9 + 24*s^11*t^9 - 2079*m^20*t^10 + 3055*m^18*s*t^10 - 11593*m^16*s^2*t^10 + 199274*m^14*s^3*t^10 - 420774*m^12*s^4*t^10 + 330148*m^10*s^5*t^10 - 109884*m^8*s^6*t^10 + 7786*m^6*s^7*t^10 + 4285*m^4*s^8*t^10 - 1015*m^2*s^9*t^10 + 61*s^10*t^10 + 377*m^18*t^11 - 228*m^16*s*t^11 - 5832*m^14*s^2*t^11 - 33140*m^12*s^3*t^11 + 74917*m^10*s^4*t^11 - 47422*m^8*s^5*t^11 + 9509*m^6*s^6*t^11 + 1609*m^4*s^7*t^11 - 883*m^2*s^8*t^11 + 85*s^9*t^11 - 41*m^16*t^12 + 52*m^14*s*t^12 + 2162*m^12*s^2*t^12 + 4460*m^10*s^3*t^12 - 9258*m^8*s^4*t^12 + 4160*m^6*s^5*t^12 - 23*m^4*s^6*t^12 - 422*m^2*s^7*t^12 + 70*s^8*t^12 + 2*m^14*t^13 - 12*m^12*s*t^13 - 362*m^10*s^2*t^13 - 497*m^8*s^3*t^13 + 707*m^6*s^4*t^13 - 173*m^4*s^5*t^13 - 95*m^2*s^6*t^13 + 34*s^7*t^13 + m^10*s*t^14 + 31*m^8*s^2*t^14 + 37*m^6*s^3*t^14 - 30*m^4*s^4*t^14 - 4*m^2*s^5*t^14 + 9*s^6*t^14 - m^6*s^2*t^15 - m^4*s^3*t^15 + m^2*s^4*t^15 + s^5*t^15))/(m^2*(m^2 + s)^2*(2*m^2 - t)*(4*m^2 - t)*(m^2 - s - t)^2*(3*m^2 - s - t)^2*t^4*(m^4 - m^2*s + s*t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3^2*Y4) +
  ((4*(5*m^14 - 25*m^12*s + 50*m^10*s^2 - 51*m^8*s^3 + 28*m^6*s^4 - 8*m^4*s^5 + m^2*s^6 - 68*m^12*t + 284*m^10*s*t - 445*m^8*s^2*t + 288*m^6*s^3*t - 19*m^4*s^4*t - 60*m^2*s^5*t + 20*s^6*t + 126*m^10*t^2 - 398*m^8*s*t^2 + 382*m^6*s^2*t^2 - 11*m^4*s^3*t^2 - 157*m^2*s^4*t^2 + 60*s^5*t^2 - 60*m^8*t^3 + 91*m^6*s*t^3 + 68*m^4*s^2*t^3 - 170*m^2*s^3*t^3 + 70*s^4*t^3 - 14*m^6*t^4 + 68*m^4*s*t^4 - 94*m^2*s^2*t^4 + 40*s^3*t^4 + 10*m^4*t^5 - 20*m^2*s*t^5 + 10*s^2*t^5))/(m^2*(m^2 - s)^2*(m^2 - s - t)))*(X2*X3^2) +
  ((-16*s*(2*m^8 + 2*m^6*s - 10*m^4*s^2 + 6*m^2*s^3 + m^6*t - 4*m^4*s*t + 13*m^2*s^2*t - 2*s^3*t - m^4*t^2 + 4*m^2*s*t^2 - 3*s^2*t^2 - s*t^3))/((2*m^2 - t)*(m^2 - s - t)*(m^4 - m^2*s + s*t)))*(X2*X3*X4*Y1^2) +
  ((8*s*(864*m^36*s - 8928*m^34*s^2 + 41664*m^32*s^3 - 115648*m^30*s^4 + 211360*m^28*s^5 - 265248*m^26*s^6 + 230016*m^24*s^7 - 133248*m^22*s^8 + 45216*m^20*s^9 - 3360*m^18*s^10 - 4416*m^16*s^11 + 2112*m^14*s^12 - 416*m^12*s^13 + 32*m^10*s^14 + 3280*m^36*t - 38184*m^34*s*t + 204824*m^32*s^2*t - 664928*m^30*s^3*t + 1444816*m^28*s^4*t - 2196168*m^26*s^5*t + 2368536*m^24*s^6*t - 1791744*m^22*s^7*t + 903216*m^20*s^8*t - 254776*m^18*s^9*t + 1608*m^16*s^10*t + 28768*m^14*s^11*t - 10960*m^12*s^12*t + 1832*m^10*s^13*t - 120*m^8*s^14*t - 29836*m^34*t^2 + 304588*m^32*s*t^2 - 1429952*m^30*s^2*t^2 + 4072276*m^28*s^3*t^2 - 7799480*m^26*s^4*t^2 + 10504840*m^24*s^5*t^2 - 10077636*m^22*s^6*t^2 + 6784360*m^20*s^7*t^2 - 3022684*m^18*s^8*t^2 + 728668*m^16*s^9*t^2 + 20376*m^14*s^10*t^2 - 76412*m^12*s^11*t^2 + 24032*m^10*s^12*t^2 - 3312*m^8*s^13*t^2 + 172*m^6*s^14*t^2 + 107682*m^32*t^3 - 1060082*m^30*s*t^3 + 4760098*m^28*s^2*t^3 - 12841898*m^26*s^3*t^3 + 23067428*m^24*s^4*t^3 - 28852688*m^22*s^5*t^3 + 25459648*m^20*s^6*t^3 - 15609620*m^18*s^7*t^3 + 6258762*m^16*s^8*t^3 - 1329874*m^14*s^9*t^3 - 44366*m^12*s^10*t^3 + 110622*m^10*s^11*t^3 - 28720*m^8*s^12*t^3 + 3124*m^6*s^13*t^3 - 116*m^4*s^14*t^3 - 207100*m^30*t^4 + 2067453*m^28*s*t^4 - 9284388*m^26*s^2*t^4 + 24654164*m^24*s^3*t^4 - 42863592*m^22*s^4*t^4 + 51021261*m^20*s^5*t^4 - 42131828*m^18*s^6*t^4 + 23771488*m^16*s^7*t^4 - 8619532*m^14*s^8*t^4 + 1625431*m^12*s^9*t^4 + 45268*m^10*s^10*t^4 - 97172*m^8*s^11*t^4 + 20112*m^6*s^12*t^4 - 1601*m^4*s^13*t^4 + 36*m^2*s^14*t^4 + 241593*m^28*t^5 - 2537515*m^26*s*t^5 + 11792642*m^24*s^2*t^5 - 31667147*m^22*s^3*t^5 + 54329165*m^20*s^4*t^5 - 62292520*m^18*s^5*t^5 + 48393800*m^16*s^6*t^5 - 25089094*m^14*s^7*t^5 + 8155363*m^12*s^8*t^5 - 1342171*m^10*s^9*t^5 - 29750*m^8*s^10*t^5 + 53409*m^6*s^11*t^5 - 8185*m^4*s^12*t^5 + 414*m^2*s^13*t^5 - 4*s^14*t^5 - 182470*m^26*t^6 + 2077529*m^24*s*t^6 - 10341195*m^22*s^2*t^6 + 28776539*m^20*s^3*t^6 - 49399128*m^18*s^4*t^6 + 54826365*m^16*s^5*t^6 - 39946834*m^14*s^6*t^6 + 18818270*m^12*s^7*t^6 - 5372586*m^10*s^8*t^6 + 745979*m^8*s^9*t^6 + 13573*m^6*s^10*t^6 - 17761*m^4*s^11*t^6 + 1760*m^2*s^12*t^6 - 41*s^13*t^6 + 91982*m^24*t^7 - 1164676*m^22*s*t^7 + 6460391*m^20*s^2*t^7 - 19125829*m^18*s^3*t^7 + 33234753*m^16*s^4*t^7 - 35696232*m^14*s^5*t^7 + 24140150*m^12*s^6*t^7 - 10125010*m^10*s^7*t^7 + 2460120*m^8*s^8*t^7 - 275196*m^6*s^9*t^7 - 3757*m^4*s^10*t^7 + 3199*m^2*s^11*t^7 - 151*s^12*t^7 - 31155*m^22*t^8 + 448665*m^20*s*t^8 - 2908682*m^18*s^2*t^8 + 9468255*m^16*s^3*t^8 - 16844769*m^14*s^4*t^8 + 17420951*m^12*s^5*t^8 - 10735007*m^10*s^6*t^8 + 3887239*m^8*s^7*t^8 - 768856*m^6*s^8*t^8 + 65108*m^4*s^9*t^8 + 469*m^2*s^10*t^8 - 234*s^11*t^8 + 6989*m^20*t^9 - 116617*m^18*s*t^9 + 937176*m^16*s^2*t^9 - 3513149*m^14*s^3*t^9 + 6485454*m^12*s^4*t^9 - 6388365*m^10*s^5*t^9 + 3484582*m^8*s^6*t^9 - 1041483*m^6*s^7*t^9 + 156929*m^4*s^8*t^9 - 9042*m^2*s^9*t^9 - 10*s^10*t^9 - 996*m^18*t^10 + 19493*m^16*s*t^10 - 209780*m^14*s^2*t^10 + 970863*m^12*s^3*t^10 - 1896983*m^10*s^4*t^10 + 1744612*m^8*s^5*t^10 - 805590*m^6*s^6*t^10 + 185451*m^4*s^7*t^10 - 18931*m^2*s^8*t^10 + 565*s^9*t^10 + 82*m^16*t^11 - 1886*m^14*s*t^11 + 30531*m^12*s^2*t^11 - 195161*m^10*s^3*t^11 + 418209*m^8*s^4*t^11 - 346346*m^6*s^5*t^11 + 126031*m^4*s^6*t^11 - 19767*m^2*s^7*t^11 + 1027*s^8*t^11 - 3*m^14*t^12 + 80*m^12*s*t^12 - 2478*m^10*s^2*t^12 + 27073*m^8*s^3*t^12 - 68224*m^6*s^4*t^12 + 47531*m^4*s^5*t^12 - 11987*m^2*s^6*t^12 + 956*s^7*t^12 + 62*m^8*s^2*t^13 - 2318*m^6*s^3*t^13 + 7918*m^4*s^4*t^13 - 4052*m^2*s^5*t^13 + 524*s^6*t^13 + 3*m^6*s^2*t^14 + 92*m^4*s^3*t^14 - 595*m^2*s^4*t^14 + 162*s^5*t^14 + 22*s^4*t^15))/((m^2 + s)^2*(2*m^2 - t)*(4*m^2 - t)*(m^2 - s - t)^2*(3*m^2 - s - t)^2*t^4*(m^4 - m^2*s + s*t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3*X4*Y1) +
  ((-8*s*(4*m^10 - 8*m^8*s + 4*m^6*s^2 - 9*m^8*t + 14*m^6*s*t - 2*m^4*s^2*t - 4*m^2*s^3*t + s^4*t + 4*m^6*t^2 - m^4*s*t^2 - 6*m^2*s^2*t^2 + 3*s^3*t^2 - 3*m^2*s*t^3 + 3*s^2*t^3 + s*t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3*X4*Y2) +
  ((-4*s*(6912*m^38*s - 71424*m^36*s^2 + 333312*m^34*s^3 - 925184*m^32*s^4 + 1690880*m^30*s^5 - 2121984*m^28*s^6 + 1840128*m^26*s^7 - 1065984*m^24*s^8 + 361728*m^22*s^9 - 26880*m^20*s^10 - 35328*m^18*s^11 + 16896*m^16*s^12 - 3328*m^14*s^13 + 256*m^12*s^14 + 39488*m^38*t - 400704*m^36*s*t + 1913664*m^34*s^2*t - 5682112*m^32*s^3*t + 11618816*m^30*s^4*t - 17069952*m^28*s^5*t + 18222976*m^26*s^6*t - 13962112*m^24*s^7*t + 7351872*m^22*s^8*t - 2356288*m^20*s^9*t + 240704*m^18*s^10*t + 138048*m^16*s^11*t - 65152*m^14*s^12*t + 11520*m^12*s^13*t - 768*m^10*s^14*t - 313264*m^36*t^2 + 2945856*m^34*s*t^2 - 12736848*m^32*s^2*t^2 + 33614208*m^30*s^3*t^2 - 60474864*m^28*s^4*t^2 + 78131520*m^26*s^5*t^2 - 73977872*m^24*s^6*t^2 + 51105024*m^22*s^7*t^2 - 24928016*m^20*s^8*t^2 + 7877056*m^18*s^9*t^2 - 1198576*m^16*s^10*t^2 - 119424*m^14*s^11*t^2 + 89264*m^12*s^12*t^2 - 14912*m^10*s^13*t^2 + 848*m^8*s^14*t^2 + 1036684*m^34*t^3 - 9606420*m^32*s*t^3 + 40384572*m^30*s^2*t^3 - 102060332*m^28*s^3*t^3 + 173096216*m^26*s^4*t^3 - 207933576*m^24*s^5*t^3 + 181393200*m^22*s^6*t^3 - 115308824*m^20*s^7*t^3 + 52385788*m^18*s^8*t^3 - 16117156*m^16*s^9*t^3 + 2929148*m^14*s^10*t^3 - 164604*m^12*s^11*t^3 - 42592*m^10*s^12*t^3 + 8320*m^8*s^13*t^3 - 424*m^6*s^14*t^3 - 1901942*m^32*t^4 + 18058474*m^30*s*t^4 - 76429962*m^28*s^2*t^4 + 191103130*m^26*s^3*t^4 - 315069332*m^24*s^4*t^4 + 361565672*m^22*s^5*t^4 - 296614612*m^20*s^6*t^4 + 175338932*m^18*s^7*t^4 - 73969182*m^16*s^8*t^4 + 21574330*m^14*s^9*t^4 - 4067106*m^12*s^10*t^4 + 426322*m^10*s^11*t^4 - 13496*m^8*s^12*t^4 - 1324*m^6*s^13*t^4 + 96*m^4*s^14*t^4 + 2182016*m^30*t^5 - 22026316*m^28*s*t^5 + 96301410*m^26*s^2*t^5 - 243055298*m^24*s^3*t^5 + 396031194*m^22*s^4*t^5 - 439940242*m^20*s^5*t^5 + 342318124*m^18*s^6*t^5 - 188412564*m^16*s^7*t^5 + 73060148*m^14*s^8*t^5 - 19593072*m^12*s^9*t^5 + 3501754*m^10*s^10*t^5 - 390282*m^8*s^11*t^5 + 23602*m^6*s^12*t^5 - 466*m^4*s^13*t^5 - 8*m^2*s^14*t^5 - 1676224*m^28*t^6 + 18591700*m^26*s*t^6 - 85780202*m^24*s^2*t^6 + 221941388*m^22*s^3*t^6 - 361352192*m^20*s^4*t^6 + 391097064*m^18*s^5*t^6 - 288890740*m^16*s^6*t^6 + 147073536*m^14*s^7*t^6 - 51524960*m^12*s^8*t^6 + 12278988*m^10*s^9*t^6 - 1940434*m^8*s^10*t^6 + 192276*m^6*s^11*t^6 - 10416*m^4*s^12*t^6 + 216*m^2*s^13*t^6 + 904869*m^26*t^7 - 11275487*m^24*s*t^7 + 55885988*m^22*s^2*t^7 - 150368806*m^20*s^3*t^7 + 246923384*m^18*s^4*t^7 - 261085356*m^16*s^5*t^7 + 182136496*m^14*s^6*t^7 - 84550560*m^12*s^7*t^7 + 26094549*m^10*s^8*t^7 - 5306275*m^8*s^9*t^7 + 693460*m^6*s^10*t^7 - 54386*m^4*s^11*t^7 + 2150*m^2*s^12*t^7 - 26*s^13*t^7 - 358020*m^24*t^8 + 5029662*m^22*s*t^8 - 27109002*m^20*s^2*t^8 + 76999896*m^18*s^3*t^8 - 128819228*m^16*s^4*t^8 + 133080116*m^14*s^5*t^8 - 86666960*m^12*s^6*t^8 + 35843752*m^10*s^7*t^8 - 9406280*m^8*s^8*t^8 + 1550430*m^6*s^9*t^8 - 155270*m^4*s^10*t^8 + 8528*m^2*s^11*t^8 - 184*s^12*t^8 + 108053*m^22*t^9 - 1678792*m^20*s*t^9 + 9853070*m^18*s^2*t^9 - 30014555*m^16*s^3*t^9 + 51875247*m^14*s^4*t^9 - 52211839*m^12*s^5*t^9 + 31103809*m^10*s^6*t^9 - 11069489*m^8*s^7*t^9 + 2351136*m^6*s^8*t^9 - 292893*m^4*s^9*t^9 + 20109*m^2*s^10*t^9 - 592*s^11*t^9 - 25561*m^20*t^10 + 426320*m^18*s*t^10 - 2678065*m^16*s^2*t^10 + 8866946*m^14*s^3*t^10 - 16207554*m^12*s^4*t^10 + 15757464*m^10*s^5*t^10 - 8307412*m^8*s^6*t^10 + 2418626*m^6*s^7*t^10 - 387049*m^4*s^8*t^10 + 32532*m^2*s^9*t^10 - 1175*s^10*t^10 + 4690*m^18*t^11 - 83752*m^16*s*t^11 + 540939*m^14*s^2*t^11 - 1947258*m^12*s^3*t^11 + 3930692*m^10*s^4*t^11 - 3615193*m^8*s^5*t^11 + 1601635*m^6*s^6*t^11 - 353752*m^4*s^7*t^11 + 37844*m^2*s^8*t^11 - 1637*s^9*t^11 - 623*m^16*t^12 + 12784*m^14*s*t^12 - 81011*m^12*s^2*t^12 + 304432*m^10*s^3*t^12 - 736245*m^8*s^4*t^12 + 612638*m^6*s^5*t^12 - 210435*m^4*s^6*t^12 + 31066*m^2*s^7*t^12 - 1678*s^8*t^12 + 52*m^14*t^13 - 1459*m^12*s*t^13 + 9144*m^10*s^2*t^13 - 30867*m^8*s^3*t^13 + 104745*m^6*s^4*t^13 - 72420*m^4*s^5*t^13 + 16839*m^2*s^6*t^13 - 1242*s^7*t^13 - 2*m^12*t^14 + 110*m^10*s*t^14 - 807*m^8*s^2*t^14 + 1562*m^6*s^3*t^14 - 10828*m^4*s^4*t^14 + 5326*m^2*s^5*t^14 - 619*s^6*t^14 - 4*m^8*s*t^15 + 54*m^6*s^2*t^15 + 13*m^4*s^3*t^15 + 730*m^2*s^4*t^15 - 183*s^5*t^15 - 2*m^4*s^2*t^16 - 4*m^2*s^3*t^16 - 24*s^4*t^16))/((m^2 + s)^2*(2*m^2 - t)*(4*m^2 - t)^2*(m^2 - s - t)^2*(3*m^2 - s - t)^2*t^3*(m^4 - m^2*s + s*t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3*X4) +
  ((16*(m^2 - s)^3)/m^4)*(X2*X3*Y1^3) +
  ((16*(m^2 - s)^2*(3*m^4 - 5*m^2*s + 2*s^2 + s*t))/(m^4*(m^2 - s - t)))*(X2*X3*Y1^2*Y2) +
  ((16*s*(-m^2 + s))/m^2)*(X2*X3*Y1^2*Y4) +
  ((8*(8*m^16 - 44*m^14*s + 96*m^12*s^2 - 100*m^10*s^3 + 40*m^8*s^4 + 12*m^6*s^5 - 16*m^4*s^6 + 4*m^2*s^7 - 21*m^14*t + 115*m^12*s*t - 254*m^10*s^2*t + 284*m^8*s^3*t - 165*m^6*s^4*t + 45*m^4*s^5*t - 6*m^2*s^6*t + 2*s^7*t + 32*m^12*t^2 - 167*m^10*s*t^2 + 328*m^8*s^2*t^2 - 294*m^6*s^3*t^2 + 111*m^4*s^4*t^2 - 8*m^2*s^5*t^2 - 44*m^10*t^3 + 178*m^8*s*t^3 - 256*m^6*s^2*t^3 + 148*m^4*s^3*t^3 - 23*m^2*s^4*t^3 - 2*s^5*t^3 + 31*m^8*t^4 - 88*m^6*s*t^4 + 83*m^4*s^2*t^4 - 26*m^2*s^3*t^4 - 7*m^6*t^5 + 14*m^4*s*t^5 - 7*m^2*s^2*t^5))/(m^4*(m^2 - s)^2*(m^2 - s - t)*t))*(X2*X3*Y1^2) +
  ((-16*(m^2 - s)*(m^4 - m^2*s + s*t))/(m^2*(m^2 - s - t)))*(X2*X3*Y1*Y2^2) +
  ((-16*s*(3*m^4 - 5*m^2*s + 2*s^2 + s*t))/(m^2*(m^2 - s - t)))*(X2*X3*Y1*Y2*Y4) +
  ((8*(24*m^18 - 168*m^16*s + 504*m^14*s^2 - 840*m^12*s^3 + 840*m^10*s^4 - 504*m^8*s^5 + 168*m^6*s^6 - 24*m^4*s^7 - 57*m^16*t + 381*m^14*s*t - 1067*m^12*s^2*t + 1597*m^10*s^3*t - 1344*m^8*s^4*t + 604*m^6*s^5*t - 116*m^4*s^6*t + 2*m^2*s^7*t + 115*m^14*t^2 - 680*m^12*s*t^2 + 1631*m^10*s^2*t^2 - 1981*m^8*s^3*t^2 + 1229*m^6*s^4*t^2 - 329*m^4*s^5*t^2 + 11*m^2*s^6*t^2 + 4*s^7*t^2 - 162*m^12*t^3 + 786*m^10*s*t^3 - 1491*m^8*s^2*t^3 + 1347*m^6*s^3*t^3 - 548*m^4*s^4*t^3 + 64*m^2*s^5*t^3 + 6*s^6*t^3 + 122*m^10*t^4 - 471*m^8*s*t^4 + 672*m^6*s^2*t^4 - 414*m^4*s^3*t^4 + 88*m^2*s^4*t^4 + 2*s^5*t^4 - 46*m^8*t^5 + 134*m^6*s*t^5 - 130*m^4*s^2*t^5 + 42*m^2*s^3*t^5 + 7*m^6*t^6 - 14*m^4*s*t^6 + 7*m^2*s^2*t^6))/(m^4*(m^2 - s)^2*(m^2 - s - t)^2*t))*(X2*X3*Y1*Y2) +
  ((8*s*(2816*m^30 - 21120*m^28*s + 69632*m^26*s^2 - 132352*m^24*s^3 + 159744*m^22*s^4 - 126976*m^20*s^5 + 66560*m^18*s^6 - 22272*m^16*s^7 + 4352*m^14*s^8 - 384*m^12*s^9 - 13872*m^28*t + 100608*m^26*s*t - 319856*m^24*s^2*t + 584992*m^22*s^3*t - 679104*m^20*s^4*t + 520992*m^18*s^5*t - 266688*m^16*s^6*t + 89696*m^14*s^7*t - 18832*m^12*s^8*t + 2144*m^10*s^9*t - 80*m^8*s^10*t + 29932*m^26*t^2 - 210312*m^24*s*t^2 + 642908*m^22*s^2*t^2 - 1122200*m^20*s^3*t^2 + 1235520*m^18*s^4*t^2 - 896456*m^16*s^5*t^2 + 436192*m^14*s^6*t^2 - 142088*m^12*s^7*t^2 + 29940*m^10*s^8*t^2 - 3600*m^8*s^9*t^2 + 164*m^6*s^10*t^2 - 35534*m^24*t^3 + 245868*m^22*s*t^3 - 728430*m^20*s^2*t^3 + 1212968*m^18*s^3*t^3 - 1255336*m^16*s^4*t^3 + 847056*m^14*s^5*t^3 - 382936*m^12*s^6*t^3 + 117432*m^10*s^7*t^3 - 23642*m^8*s^8*t^3 + 2660*m^6*s^9*t^3 - 106*m^4*s^10*t^3 + 25578*m^22*t^4 - 178106*m^20*s*t^4 + 515170*m^18*s^2*t^4 - 814980*m^16*s^3*t^4 + 781740*m^14*s^4*t^4 - 480348*m^12*s^5*t^4 + 197640*m^10*s^6*t^4 - 56092*m^8*s^7*t^4 + 10314*m^6*s^8*t^4 - 938*m^4*s^9*t^4 + 22*m^2*s^10*t^4 - 11732*m^20*t^5 + 84649*m^18*s*t^5 - 239232*m^16*s^2*t^5 + 353835*m^14*s^3*t^5 - 306066*m^12*s^4*t^5 + 166151*m^10*s^5*t^5 - 61460*m^8*s^6*t^5 + 16177*m^6*s^7*t^5 - 2526*m^4*s^8*t^5 + 140*m^2*s^9*t^5 + 3470*m^18*t^6 - 27105*m^16*s*t^6 + 74133*m^14*s^2*t^6 - 98681*m^12*s^3*t^6 + 72807*m^10*s^4*t^6 - 33313*m^8*s^5*t^6 + 11349*m^6*s^6*t^6 - 2841*m^4*s^7*t^6 + 313*m^2*s^8*t^6 - 4*s^9*t^6 - 641*m^16*t^7 + 5815*m^14*s*t^7 - 14914*m^12*s^2*t^7 + 16297*m^10*s^3*t^7 - 8876*m^8*s^4*t^7 + 3102*m^6*s^5*t^7 - 1198*m^4*s^6*t^7 + 288*m^2*s^7*t^7 - 13*s^8*t^7 + 67*m^14*t^8 - 797*m^12*s*t^8 + 1714*m^10*s^2*t^8 - 1028*m^8*s^3*t^8 + 44*m^6*s^4*t^8 + 44*m^4*s^5*t^8 + 73*m^2*s^6*t^8 - 13*s^7*t^8 - 3*m^12*t^9 + 62*m^10*s*t^9 - 52*m^8*s^2*t^9 - 142*m^6*s^3*t^9 + 119*m^4*s^4*t^9 - 28*m^2*s^5*t^9 - 3*s^6*t^9 - 2*m^8*s*t^10 - 11*m^6*s^2*t^10 + 33*m^4*s^3*t^10 - 10*m^2*s^4*t^10 + s^5*t^10 + m^4*s^2*t^11 - 2*m^2*s^3*t^11))/(m^2*(m^2 - s)^2*(2*m^2 - t)^2*(4*m^2 - t)^2*(m^2 - s - t)*t^2*(m^4 - m^2*s + s*t)*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3*Y1*Y4) +
  ((4*(20*m^18*s - 140*m^16*s^2 + 420*m^14*s^3 - 700*m^12*s^4 + 700*m^10*s^5 - 420*m^8*s^6 + 140*m^6*s^7 - 20*m^4*s^8 - 3*m^18*t - 3*m^16*s*t + 132*m^14*s^2*t - 503*m^12*s^3*t + 849*m^10*s^4*t - 733*m^8*s^5*t + 302*m^6*s^6*t - 33*m^4*s^7*t - 8*m^2*s^8*t + 36*m^16*t^2 - 179*m^14*s*t^2 + 230*m^12*s^2*t^2 + 163*m^10*s^3*t^2 - 613*m^8*s^4*t^2 + 484*m^6*s^5*t^2 - 105*m^4*s^6*t^2 - 20*m^2*s^7*t^2 + 4*s^8*t^2 - 106*m^14*t^3 + 395*m^12*s*t^3 - 374*m^10*s^2*t^3 - 286*m^8*s^3*t^3 + 709*m^6*s^4*t^3 - 392*m^4*s^5*t^3 + 47*m^2*s^6*t^3 + 7*s^7*t^3 + 109*m^12*t^4 - 265*m^10*s*t^4 + 15*m^8*s^2*t^4 + 471*m^6*s^3*t^4 - 459*m^4*s^4*t^4 + 125*m^2*s^5*t^4 + 2*s^6*t^4 - 35*m^10*t^5 + 16*m^8*s*t^5 + 148*m^6*s^2*t^5 - 213*m^4*s^3*t^5 + 86*m^2*s^4*t^5 - s^5*t^5 - 5*m^8*t^6 + 33*m^6*s*t^6 - 51*m^4*s^2*t^6 + 23*m^2*s^3*t^6 + 3*m^6*t^7 - 6*m^4*s*t^7 + 3*m^2*s^2*t^7))/(m^4*(m^2 - s)^2*(m^2 - s - t)^2*t))*(X2*X3*Y1) +
  ((16*(m^2 - s)*(m^2 + s))/(m^2 - s - t))*(X2*X3*Y2^3) +
  ((16*s*(m^2 + s))/(m^2 - s - t))*(X2*X3*Y2^2*Y4) +
  ((-8*(10*m^14 - 38*m^12*s + 52*m^10*s^2 - 20*m^8*s^3 - 26*m^6*s^4 + 34*m^4*s^5 - 12*m^2*s^6 - 23*m^12*t + 91*m^10*s*t - 146*m^8*s^2*t + 106*m^6*s^3*t - 15*m^4*s^4*t - 13*m^2*s^5*t + 26*m^10*t^2 - 100*m^8*s*t^2 + 147*m^6*s^2*t^2 - 91*m^4*s^3*t^2 + 15*m^2*s^4*t^2 - s^5*t^2 - 16*m^8*t^3 + 49*m^6*s*t^3 - 51*m^4*s^2*t^3 + 19*m^2*s^3*t^3 - s^4*t^3 + 4*m^6*t^4 - 8*m^4*s*t^4 + 4*m^2*s^2*t^4))/(m^2*(m^2 - s)^2*(m^2 - s - t)^2))*(X2*X3*Y2^2) +
  ((8*s*(512*m^28 - 3328*m^26*s + 9216*m^24*s^2 - 14080*m^22*s^3 + 12800*m^20*s^4 - 6912*m^18*s^5 + 2048*m^16*s^6 - 256*m^14*s^7 - 2112*m^26*t + 11520*m^24*s*t - 24832*m^22*s^2*t + 25088*m^20*s^3*t - 8448*m^18*s^4*t - 5248*m^16*s^5*t + 5120*m^14*s^6*t - 768*m^12*s^7*t - 448*m^10*s^8*t + 128*m^8*s^9*t + 1328*m^24*t^2 - 672*m^22*s*t^2 - 22368*m^20*s^2*t^2 + 76048*m^18*s^3*t^2 - 114080*m^16*s^4*t^2 + 92208*m^14*s^5*t^2 - 40032*m^12*s^6*t^2 + 7664*m^10*s^7*t^2 + 48*m^8*s^8*t^2 - 144*m^6*s^9*t^2 + 4528*m^22*t^3 - 40724*m^20*s*t^3 + 142520*m^18*s^2*t^3 - 262888*m^16*s^3*t^3 + 282800*m^14*s^4*t^3 - 181096*m^12*s^5*t^3 + 66008*m^10*s^6*t^3 - 11720*m^8*s^7*t^3 + 528*m^6*s^8*t^3 + 44*m^4*s^9*t^3 - 10226*m^20*t^4 + 72874*m^18*s*t^4 - 211264*m^16*s^2*t^4 + 329064*m^14*s^3*t^4 - 301492*m^12*s^4*t^4 + 164672*m^10*s^5*t^4 - 50992*m^8*s^6*t^4 + 7760*m^6*s^7*t^4 - 394*m^4*s^8*t^4 - 2*m^2*s^9*t^4 + 10093*m^18*t^5 - 63728*m^16*s*t^5 + 164196*m^14*s^2*t^5 - 225762*m^12*s^3*t^5 + 180724*m^10*s^4*t^5 - 84796*m^8*s^5*t^5 + 21884*m^6*s^6*t^5 - 2650*m^4*s^7*t^5 + 103*m^2*s^8*t^5 - 5877*m^16*t^6 + 33194*m^14*s*t^6 - 77191*m^12*s^2*t^6 + 94755*m^10*s^3*t^6 - 66623*m^8*s^4*t^6 + 26588*m^6*s^5*t^6 - 5453*m^4*s^6*t^6 + 455*m^2*s^7*t^6 - 8*s^8*t^6 + 2168*m^14*t^7 - 10920*m^12*s*t^7 + 23100*m^10*s^2*t^7 - 25418*m^8*s^3*t^7 + 15657*m^6*s^4*t^7 - 5138*m^4*s^5*t^7 + 745*m^2*s^6*t^7 - 30*s^7*t^7 - 505*m^12*t^8 + 2302*m^10*s*t^8 - 4495*m^8*s^2*t^8 + 4427*m^6*s^3*t^8 - 2345*m^4*s^4*t^8 + 575*m^2*s^5*t^8 - 43*s^6*t^8 + 68*m^10*t^9 - 308*m^8*s*t^9 + 574*m^6*s^2*t^9 - 495*m^4*s^3*t^9 + 211*m^2*s^4*t^9 - 29*s^5*t^9 - 4*m^8*t^10 + 25*m^6*s*t^10 - 47*m^4*s^2*t^10 + 33*m^2*s^3*t^10 - 9*s^4*t^10 - m^4*s*t^11 + 2*m^2*s^2*t^11 - s^3*t^11))/(m^2*(m^2 - s)^2*(2*m^2 - t)^2*(4*m^2 - t)^2*(m^2 - s - t)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3*Y2*Y4) +
  ((4*(40*m^22 - 320*m^20*s + 1120*m^18*s^2 - 2240*m^16*s^3 + 2800*m^14*s^4 - 2240*m^12*s^5 + 1120*m^10*s^6 - 320*m^8*s^7 + 40*m^6*s^8 - 83*m^20*t + 707*m^18*s*t - 2503*m^16*s^2*t + 4834*m^14*s^3*t - 5560*m^12*s^4*t + 3863*m^10*s^5*t - 1547*m^8*s^6*t + 308*m^6*s^7*t - 19*m^4*s^8*t + 84*m^18*t^2 - 796*m^16*s*t^2 + 2701*m^14*s^2*t^2 - 4494*m^12*s^3*t^2 + 3912*m^10*s^4*t^2 - 1568*m^8*s^5*t^2 + 21*m^6*s^6*t^2 + 178*m^4*s^7*t^2 - 38*m^2*s^8*t^2 - 91*m^16*t^3 + 662*m^14*s*t^3 - 1583*m^12*s^2*t^3 + 1410*m^10*s^3*t^3 + 149*m^8*s^4*t^3 - 1110*m^6*s^5*t^3 + 715*m^4*s^6*t^3 - 154*m^2*s^7*t^3 + 2*s^8*t^3 + 83*m^14*t^4 - 293*m^12*s*t^4 + 72*m^10*s^2*t^4 + 916*m^8*s^3*t^4 - 1504*m^6*s^4*t^4 + 956*m^4*s^5*t^4 - 235*m^2*s^6*t^4 + 5*s^7*t^4 - 18*m^12*t^5 - 93*m^10*s*t^5 + 543*m^8*s^2*t^5 - 897*m^6*s^3*t^5 + 634*m^4*s^4*t^5 - 177*m^2*s^5*t^5 + 4*s^6*t^5 - 26*m^10*t^6 + 156*m^8*s*t^6 - 304*m^6*s^2*t^6 + 248*m^4*s^3*t^6 - 76*m^2*s^4*t^6 + s^5*t^6 + 17*m^8*t^7 - 55*m^6*s*t^7 + 59*m^4*s^2*t^7 - 21*m^2*s^3*t^7 - 3*m^6*t^8 + 6*m^4*s*t^8 - 3*m^2*s^2*t^8))/(m^4*(m^2 - s)^2*(m^2 - s - t)^3*t))*(X2*X3*Y2) +
  ((-2*s*(9216*m^46 - 125952*m^44*s + 799744*m^42*s^2 - 3128320*m^40*s^3 + 8426496*m^38*s^4 - 16546816*m^36*s^5 + 24454144*m^34*s^6 - 27675648*m^32*s^7 + 24161280*m^30*s^8 - 16253952*m^28*s^9 + 8346624*m^26*s^10 - 3208192*m^24*s^11 + 891904*m^22*s^12 - 168960*m^20*s^13 + 19456*m^18*s^14 - 1024*m^16*s^15 - 14336*m^44*t + 320512*m^42*s*t - 2720768*m^40*s^2*t + 12921344*m^38*s^3*t - 39882752*m^36*s^4*t + 86261760*m^34*s^5*t - 136326144*m^32*s^6*t + 161127936*m^30*s^7*t - 143996928*m^28*s^8*t + 97424384*m^26*s^9*t - 49503232*m^24*s^10*t + 18540032*m^22*s^11*t - 4947968*m^20*s^12*t + 886784*m^18*s^13*t - 95232*m^16*s^14*t + 4608*m^14*s^15*t + 34368*m^42*t^2 - 1186240*m^40*s*t^2 + 11244608*m^38*s^2*t^2 - 55238336*m^36*s^3*t^2 + 170507840*m^34*s^4*t^2 - 361352128*m^32*s^5*t^2 + 551054912*m^30*s^6*t^2 - 620151488*m^28*s^7*t^2 + 520935616*m^26*s^8*t^2 - 326853440*m^24*s^9*t^2 + 151748288*m^22*s^10*t^2 - 51045952*m^20*s^11*t^2 + 11985600*m^18*s^12*t^2 - 1840960*m^16*s^13*t^2 + 163520*m^14*s^14*t^2 - 6208*m^12*s^15*t^2 - 141472*m^40*t^3 + 4496864*m^38*s*t^3 - 40275424*m^36*s^2*t^3 + 187040960*m^34*s^3*t^3 - 544060320*m^32*s^4*t^3 + 1081177632*m^30*s^5*t^3 - 1536197856*m^28*s^6*t^3 + 1597878656*m^26*s^7*t^3 - 1228095712*m^24*s^8*t^3 + 695999520*m^22*s^9*t^3 - 287008416*m^20*s^10*t^3 + 83827392*m^18*s^11*t^3 - 16542432*m^16*s^12*t^3 + 2028512*m^14*s^13*t^3 - 130720*m^12*s^14*t^3 + 2816*m^10*s^15*t^3 + 183248*m^38*t^4 - 9340992*m^36*s*t^4 + 87694272*m^34*s^2*t^4 - 402206032*m^32*s^3*t^4 + 1127595872*m^30*s^4*t^4 - 2127001264*m^28*s^5*t^4 + 2833302384*m^26*s^6*t^4 - 2729754144*m^24*s^7*t^4 + 1917603088*m^22*s^8*t^4 - 977412256*m^20*s^9*t^4 + 354965024*m^18*s^10*t^4 - 88659344*m^16*s^11*t^4 + 14297280*m^14*s^12*t^4 - 1318768*m^12*s^13*t^4 + 51632*m^10*s^14*t^4 - 170920*m^36*t^5 + 12361240*m^34*s*t^5 - 123008104*m^32*s^2*t^5 + 569299736*m^30*s^3*t^5 - 1565627408*m^28*s^4*t^5 + 2837311168*m^26*s^5*t^5 - 3568395408*m^24*s^6*t^5 + 3193598048*m^22*s^7*t^5 - 2048970696*m^20*s^8*t^5 + 935356568*m^18*s^9*t^5 - 296780232*m^16*s^10*t^5 + 62574104*m^14*s^11*t^5 - 8075904*m^12*s^12*t^5 + 539024*m^10*s^13*t^5 - 11072*m^8*s^14*t^5 - 144*m^6*s^15*t^5 + 1219148*m^34*t^6 - 15031092*m^32*s*t^6 + 122203816*m^30*s^2*t^6 - 557882976*m^28*s^3*t^6 + 1519723088*m^26*s^4*t^6 - 2670710416*m^24*s^5*t^6 + 3184302812*m^22*s^6*t^6 - 2644990908*m^20*s^7*t^6 + 1542326636*m^18*s^8*t^6 - 625492052*m^16*s^9*t^6 + 171593312*m^14*s^10*t^6 - 30225176*m^12*s^11*t^6 + 3122168*m^10*s^12*t^6 - 161896*m^8*s^13*t^6 + 3612*m^6*s^14*t^6 - 76*m^4*s^15*t^6 - 4035498*m^32*t^7 + 20127944*m^30*s*t^7 - 91176450*m^28*s^2*t^7 + 385247562*m^26*s^3*t^7 - 1057191492*m^24*s^4*t^7 + 1825609734*m^22*s^5*t^7 - 2069599516*m^20*s^6*t^7 + 1588680224*m^18*s^7*t^7 - 834940322*m^16*s^8*t^7 + 297936004*m^14*s^9*t^7 - 70200826*m^12*s^10*t^7 + 10414202*m^10*s^11*t^7 - 917680*m^8*s^12*t^7 + 47790*m^6*s^13*t^7 - 1704*m^4*s^14*t^7 + 28*m^2*s^15*t^7 + 6688228*m^30*t^8 - 22922738*m^28*s*t^8 + 49897794*m^26*s^2*t^8 - 181210998*m^24*s^3*t^8 + 531305228*m^22*s^4*t^8 - 924972094*m^20*s^5*t^8 + 999253596*m^18*s^6*t^8 - 703652980*m^16*s^7*t^8 + 330353428*m^14*s^8*t^8 - 103366150*m^12*s^9*t^8 + 21191218*m^10*s^10*t^8 - 2786982*m^8*s^11*t^8 + 234732*m^6*s^12*t^8 - 12602*m^4*s^13*t^8 + 320*m^2*s^14*t^8 - 6747791*m^28*t^9 + 18245068*m^26*s*t^9 - 16101576*m^24*s^2*t^9 + 48771696*m^22*s^3*t^9 - 192329859*m^20*s^4*t^9 + 354243826*m^18*s^5*t^9 - 364448196*m^16*s^6*t^9 + 233267644*m^14*s^7*t^9 - 97681993*m^12*s^8*t^9 + 27299276*m^10*s^9*t^9 - 5108892*m^8*s^10*t^9 + 633908*m^6*s^11*t^9 - 49013*m^4*s^12*t^9 + 1814*m^2*s^13*t^9 - 8*s^14*t^9 + 4535313*m^26*t^10 - 9490840*m^24*s*t^10 - 1332118*m^22*s^2*t^10 + 857338*m^20*s^3*t^10 + 50242583*m^18*s^4*t^10 - 105635418*m^16*s^5*t^10 + 102519884*m^14*s^6*t^10 - 59341092*m^12*s^7*t^10 + 22655999*m^10*s^8*t^10 - 5946020*m^8*s^9*t^10 + 1056266*m^6*s^10*t^10 - 115702*m^4*s^11*t^10 + 6169*m^2*s^12*t^10 - 74*s^13*t^10 - 2122505*m^24*t^11 + 2946761*m^22*s*t^11 + 5019921*m^20*s^2*t^11 - 7181901*m^18*s^3*t^11 - 10176644*m^16*s^4*t^11 + 25841416*m^14*s^5*t^11 - 23066488*m^12*s^6*t^11 + 12240096*m^10*s^7*t^11 - 4486927*m^8*s^8*t^11 + 1134847*m^6*s^9*t^11 - 175705*m^4*s^10*t^11 + 13341*m^2*s^11*t^11 - 292*s^12*t^11 + 705165*m^22*t^12 - 323276*m^20*s*t^12 - 3126185*m^18*s^2*t^12 + 3360772*m^16*s^3*t^12 + 2127538*m^14*s^4*t^12 - 5559700*m^12*s^5*t^12 + 4412376*m^10*s^6*t^12 - 2231742*m^8*s^7*t^12 + 798589*m^6*s^8*t^12 - 175644*m^4*s^9*t^12 + 18901*m^2*s^10*t^12 - 650*s^11*t^12 - 166491*m^20*t^13 - 143817*m^18*s*t^13 + 1139052*m^16*s^2*t^13 - 851216*m^14*s^3*t^13 - 576648*m^12*s^4*t^13 + 1090330*m^10*s^5*t^13 - 761668*m^8*s^6*t^13 + 371316*m^6*s^7*t^13 - 115997*m^4*s^8*t^13 + 17771*m^2*s^9*t^13 - 904*s^10*t^13 + 27435*m^18*t^14 + 78670*m^16*s*t^14 - 273912*m^14*s^2*t^14 + 125946*m^12*s^3*t^14 + 147904*m^10*s^4*t^14 - 186032*m^8*s^5*t^14 + 116548*m^6*s^6*t^14 - 50182*m^4*s^7*t^14 + 11049*m^2*s^8*t^14 - 818*s^9*t^14 - 3013*m^16*t^15 - 18617*m^14*s*t^15 + 44163*m^12*s^2*t^15 - 8883*m^10*s^3*t^15 - 26899*m^8*s^4*t^15 + 25053*m^6*s^5*t^15 - 13983*m^4*s^6*t^15 + 4439*m^2*s^7*t^15 - 484*s^8*t^15 + 199*m^14*t^16 + 2510*m^12*s*t^16 - 4623*m^10*s^2*t^16 - 186*m^8*s^3*t^16 + 3109*m^6*s^4*t^16 - 2398*m^4*s^5*t^16 + 1091*m^2*s^6*t^16 - 182*s^7*t^16 - 6*m^12*t^17 - 187*m^10*s*t^17 + 286*m^8*s^2*t^17 + 78*m^6*s^3*t^17 - 206*m^4*s^4*t^17 + 143*m^2*s^5*t^17 - 40*s^6*t^17 + 6*m^8*s*t^18 - 8*m^6*s^2*t^18 - 4*m^4*s^3*t^18 + 6*m^2*s^4*t^18 - 4*s^5*t^18))/(m^2*(m^2 - s)^2*(m^2 + s)*(2*m^2 - t)^2*(4*m^2 - t)^2*(m^2 - s - t)^2*(3*m^2 - s - t)^3*t^4*(m^4 - m^2*s + s*t)*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X3*Y4) +
  ((2*(12*m^26*s - 112*m^24*s^2 + 468*m^22*s^3 - 1152*m^20*s^4 + 1848*m^18*s^5 - 2016*m^16*s^6 + 1512*m^14*s^7 - 768*m^12*s^8 + 252*m^10*s^9 - 48*m^8*s^10 + 4*m^6*s^11 - 72*m^24*s*t + 644*m^22*s^2*t - 2548*m^20*s^3*t + 5852*m^18*s^4*t - 8596*m^16*s^5*t + 8372*m^14*s^6*t - 5404*m^12*s^7*t + 2228*m^10*s^8*t - 532*m^8*s^9*t + 56*m^6*s^10*t - m^24*t^2 + 120*m^22*s*t^2 - 1131*m^20*s^2*t^2 + 4581*m^18*s^3*t^2 - 10356*m^16*s^4*t^2 + 14397*m^14*s^5*t^2 - 12720*m^12*s^6*t^2 + 7071*m^10*s^7*t^2 - 2331*m^8*s^8*t^2 + 391*m^6*s^9*t^2 - 21*m^4*s^10*t^2 + 3*m^22*t^3 - 55*m^20*s*t^3 + 953*m^18*s^2*t^3 - 4635*m^16*s^3*t^3 + 10698*m^14*s^4*t^3 - 13818*m^12*s^5*t^3 + 10453*m^10*s^6*t^3 - 4475*m^8*s^7*t^3 + 913*m^6*s^8*t^3 - 25*m^4*s^9*t^3 - 12*m^2*s^10*t^3 - 3*m^20*t^4 + 45*m^18*s*t^4 - 1148*m^16*s^2*t^4 + 5166*m^14*s^3*t^4 - 10193*m^12*s^4*t^4 + 10597*m^10*s^5*t^4 - 5878*m^8*s^6*t^4 + 1446*m^6*s^7*t^4 + 28*m^4*s^8*t^4 - 62*m^2*s^9*t^4 + 2*s^10*t^4 + m^18*t^5 - 292*m^16*s*t^5 + 2276*m^14*s^2*t^5 - 6413*m^12*s^3*t^5 + 8815*m^10*s^4*t^5 - 6280*m^8*s^5*t^5 + 2032*m^6*s^6*t^5 - 33*m^4*s^7*t^5 - 112*m^2*s^8*t^5 + 6*s^9*t^5 + 473*m^14*s*t^6 - 2399*m^12*s^2*t^6 + 4633*m^10*s^3*t^6 - 4244*m^8*s^4*t^6 + 1740*m^6*s^5*t^6 - 105*m^4*s^6*t^6 - 104*m^2*s^7*t^6 + 6*s^8*t^6 - 297*m^12*s*t^7 + 1064*m^10*s^2*t^7 - 1317*m^8*s^3*t^7 + 577*m^6*s^4*t^7 + 45*m^4*s^5*t^7 - 78*m^2*s^6*t^7 + 2*s^7*t^7 + 51*m^10*s*t^8 - 74*m^8*s^2*t^8 - 69*m^6*s^3*t^8 + 152*m^4*s^4*t^8 - 60*m^2*s^5*t^8 + 19*m^8*s*t^9 - 68*m^6*s^2*t^9 + 79*m^4*s^3*t^9 - 30*m^2*s^4*t^9 - 6*m^6*s*t^10 + 12*m^4*s^2*t^10 - 6*m^2*s^3*t^10))/(m^4*(m^2 - s)^2*s*(m^2 - s - t)^3*t^2))*(X2*X3) +
  ((8*s*(2048*m^28 - 12992*m^26*s + 35392*m^24*s^2 - 53952*m^22*s^3 + 50240*m^20*s^4 - 29248*m^18*s^5 + 10432*m^16*s^6 - 2112*m^14*s^7 + 192*m^12*s^8 - 10488*m^26*t + 63976*m^24*s*t - 167088*m^22*s^2*t + 243584*m^20*s^3*t - 216768*m^18*s^4*t + 121200*m^16*s^5*t - 42384*m^14*s^6*t + 8960*m^12*s^7*t - 1032*m^10*s^8*t + 40*m^8*s^9*t + 23246*m^24*t^2 - 136966*m^22*s*t^2 + 342464*m^20*s^2*t^2 - 473652*m^18*s^3*t^2 + 396804*m^16*s^4*t^2 - 208280*m^14*s^5*t^2 + 69056*m^12*s^6*t^2 - 14300*m^10*s^7*t^2 + 1710*m^8*s^8*t^2 - 82*m^6*s^9*t^2 - 28575*m^22*t^3 + 165997*m^20*s*t^3 - 400606*m^18*s^2*t^3 + 523784*m^16*s^3*t^3 - 406884*m^14*s^4*t^3 + 195358*m^12*s^5*t^3 - 59282*m^10*s^6*t^3 + 11416*m^8*s^7*t^3 - 1261*m^6*s^8*t^3 + 53*m^4*s^9*t^3 + 21387*m^20*t^4 - 126526*m^18*s*t^4 + 297571*m^16*s^2*t^4 - 365241*m^14*s^3*t^4 + 257733*m^12*s^4*t^4 - 109899*m^10*s^5*t^4 + 29581*m^8*s^6*t^4 - 5043*m^6*s^7*t^4 + 448*m^4*s^8*t^4 - 11*m^2*s^9*t^4 - 10178*m^18*t^5 + 63962*m^16*s*t^5 - 147489*m^14*s^2*t^5 + 167533*m^12*s^3*t^5 - 104444*m^10*s^4*t^5 + 38380*m^8*s^5*t^5 - 8949*m^6*s^6*t^5 + 1253*m^4*s^7*t^5 - 68*m^2*s^8*t^5 + 3109*m^16*t^6 - 21970*m^14*s*t^6 + 49628*m^12*s^2*t^6 - 50938*m^10*s^3*t^6 + 27102*m^8*s^4*t^6 - 8401*m^6*s^5*t^6 + 1659*m^4*s^6*t^6 - 159*m^2*s^7*t^6 + 2*s^8*t^6 - 592*m^14*t^7 + 5126*m^12*s*t^7 - 11222*m^10*s^2*t^7 + 10047*m^8*s^3*t^7 - 4402*m^6*s^4*t^7 + 1160*m^4*s^5*t^7 - 180*m^2*s^6*t^7 + 7*s^7*t^7 + 64*m^12*t^8 - 786*m^10*s*t^8 + 1631*m^8*s^2*t^8 - 1213*m^6*s^3*t^8 + 433*m^4*s^4*t^8 - 102*m^2*s^5*t^8 + 9*s^6*t^8 - 3*m^10*t^9 + 72*m^8*s*t^9 - 137*m^6*s^2*t^9 + 79*m^4*s^3*t^9 - 26*m^2*s^4*t^9 + 5*s^5*t^9 - 3*m^6*s*t^10 + 5*m^4*s^2*t^10 - 2*m^2*s^3*t^10 + s^4*t^10))/(m^2*(m^2 - s)*(2*m^2 - t)^2*(4*m^2 - t)^2*(m^2 - s - t)*t^2*(m^4 - m^2*s + s*t)*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X4*Y1^2) +
  ((8*s*(12*m^10 - 28*m^8*s + 20*m^6*s^2 - 4*m^4*s^3 - 32*m^8*t + 64*m^6*s*t - 34*m^4*s^2*t + 2*s^4*t + 24*m^6*t^2 - 34*m^4*s*t^2 + 6*m^2*s^2*t^2 + 4*s^3*t^2 - 7*m^4*t^3 + 4*m^2*s*t^3 + 3*s^2*t^3 + m^2*t^4 + s*t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X4*Y1*Y2) +
  ((-2*s*(4608*m^52 - 62976*m^50*s + 395264*m^48*s^2 - 1501184*m^46*s^3 + 3813376*m^44*s^4 - 6709248*m^42*s^5 + 8013824*m^40*s^6 - 5564416*m^38*s^7 - 146432*m^36*s^8 + 5710848*m^34*s^9 - 7907328*m^32*s^10 + 6522880*m^30*s^11 - 3727360*m^28*s^12 + 1519616*m^26*s^13 - 436224*m^24*s^14 + 83968*m^22*s^15 - 9728*m^20*s^16 + 512*m^18*s^17 + 8960*m^50*t + 48128*m^48*s*t - 1336832*m^46*s^2*t + 8983296*m^44*s^3*t - 33245696*m^42*s^4*t + 80024320*m^40*s^5*t - 133381632*m^38*s^6*t + 156425984*m^36*s^7*t - 125064192*m^34*s^8*t + 58001152*m^32*s^9*t + 478720*m^30*s^10*t - 24282880*m^28*s^11*t + 20863488*m^26*s^12*t - 10127104*m^24*s^13*t + 3167744*m^22*s^14*t - 633600*m^20*s^15*t + 73984*m^18*s^16*t - 3840*m^16*s^17*t + 200992*m^48*t^2 - 3383776*m^46*s*t^2 + 25564544*m^44*s^2*t^2 - 115353344*m^42*s^3*t^2 + 348054528*m^40*s^4*t^2 - 742928768*m^38*s^5*t^2 + 1153608576*m^36*s^6*t^2 - 1313125632*m^34*s^7*t^2 + 1079249728*m^32*s^8*t^2 - 603113536*m^30*s^9*t^2 + 180519040*m^28*s^10*t^2 + 25751296*m^26*s^11*t^2 - 58947328*m^24*s^12*t^2 + 32294016*m^22*s^13*t^2 - 10129792*m^20*s^14*t^2 + 1940736*m^18*s^15*t^2 - 211296*m^16*s^16*t^2 + 10016*m^14*s^17*t^2 - 1795424*m^46*t^3 + 25705616*m^44*s*t^3 - 170004320*m^42*s^2*t^3 + 686398192*m^40*s^3*t^3 - 1884752224*m^38*s^4*t^3 + 3710437424*m^36*s^5*t^3 - 5374276064*m^34*s^6*t^3 + 5770464944*m^32*s^7*t^3 - 4541957024*m^30*s^8*t^3 + 2510919056*m^28*s^9*t^3 - 848917536*m^26*s^10*t^3 + 57064656*m^24*s^11*t^3 + 109791968*m^22*s^12*t^3 - 65592048*m^20*s^13*t^3 + 19619168*m^18*s^14*t^3 - 3420784*m^16*s^15*t^3 + 327552*m^14*s^16*t^3 - 13152*m^12*s^17*t^3 + 5860976*m^44*t^4 - 84199984*m^42*s*t^4 + 550991568*m^40*s^2*t^4 - 2176228480*m^38*s^3*t^4 + 5793568784*m^36*s^4*t^4 - 10983913424*m^34*s^5*t^4 + 15248292848*m^32*s^6*t^4 - 15648960448*m^30*s^7*t^4 + 11775667792*m^28*s^8*t^4 - 6270301808*m^26*s^9*t^4 + 2121449776*m^24*s^10*t^4 - 256292480*m^22*s^11*t^4 - 147270928*m^20*s^12*t^4 + 93569168*m^18*s^13*t^4 - 25907696*m^16*s^14*t^4 + 3986112*m^14*s^15*t^4 - 321984*m^12*s^16*t^4 + 10208*m^10*s^17*t^4 - 10258248*m^42*t^5 + 159354180*m^40*s*t^5 - 1085035760*m^38*s^2*t^5 + 4347855892*m^36*s^3*t^5 - 11532463480*m^34*s^4*t^5 + 21486356204*m^32*s^5*t^5 - 28997547712*m^30*s^6*t^5 + 28685016052*m^28*s^7*t^5 - 20676485688*m^26*s^8*t^5 + 10522056852*m^24*s^9*t^5 - 3440971184*m^22*s^10*t^5 + 469754396*m^20*s^11*t^5 + 148103032*m^18*s^12*t^5 - 97061436*m^16*s^13*t^5 + 24363616*m^14*s^14*t^5 - 3248164*m^12*s^15*t^5 + 216704*m^10*s^16*t^5 - 5256*m^8*s^17*t^5 + 10613610*m^40*t^6 - 194604850*m^38*s*t^6 + 1439660896*m^36*s^2*t^6 - 6001605324*m^34*s^3*t^6 + 16116788344*m^32*s^4*t^6 - 29821066872*m^30*s^5*t^6 + 39379985520*m^28*s^6*t^6 - 37657793156*m^26*s^7*t^6 + 25975639436*m^24*s^8*t^6 - 12551821428*m^22*s^9*t^6 + 3893145664*m^20*s^10*t^6 - 533808468*m^18*s^11*t^6 - 114396136*m^16*s^12*t^6 + 73965848*m^14*s^13*t^6 - 16474896*m^12*s^14*t^6 + 1871908*m^10*s^15*t^6 - 102022*m^8*s^16*t^6 + 1926*m^6*s^17*t^6 - 6232208*m^38*t^7 + 160403456*m^36*s*t^7 - 1360197888*m^34*s^2*t^7 + 6040258838*m^32*s^3*t^7 - 16623003654*m^30*s^4*t^7 + 30739056304*m^28*s^5*t^7 - 39816278476*m^26*s^6*t^7 + 36780098906*m^24*s^7*t^7 - 24182671914*m^22*s^8*t^7 + 11006642668*m^20*s^9*t^7 - 3186266408*m^18*s^10*t^7 + 413501130*m^16*s^11*t^7 + 68845958*m^14*s^12*t^7 - 41400968*m^12*s^13*t^7 + 7964084*m^10*s^14*t^7 - 751994*m^8*s^15*t^7 + 32634*m^6*s^16*t^7 - 468*m^4*s^17*t^7 + 1141512*m^36*t^8 - 89100340*m^34*s*t^8 + 943122892*m^32*s^2*t^8 - 4582105640*m^30*s^3*t^8 + 13065842420*m^28*s^4*t^8 - 24247643400*m^26*s^5*t^8 + 30808044758*m^24*s^6*t^8 - 27400783770*m^22*s^7*t^8 + 17061398050*m^20*s^8*t^8 - 7239019798*m^18*s^9*t^8 + 1922939944*m^16*s^10*t^8 - 225787884*m^14*s^11*t^8 - 32452616*m^12*s^12*t^8 + 16915260*m^10*s^13*t^8 - 2707882*m^8*s^14*t^8 + 202894*m^6*s^15*t^8 - 6454*m^4*s^16*t^8 + 54*m^2*s^17*t^8 + 1310279*m^34*t^9 + 30671654*m^32*s*t^9 - 486134517*m^30*s^2*t^9 + 2674240086*m^28*s^3*t^9 - 7990679441*m^26*s^4*t^9 + 14926620762*m^24*s^5*t^9 - 18569560823*m^22*s^6*t^9 + 15814734922*m^20*s^7*t^9 - 9241976609*m^18*s^8*t^9 + 3607884170*m^16*s^9*t^9 - 862039563*m^14*s^10*t^9 + 87362170*m^12*s^11*t^9 + 11952225*m^10*s^12*t^9 - 4979082*m^8*s^13*t^9 + 627095*m^6*s^14*t^9 - 33946*m^4*s^15*t^9 + 618*m^2*s^16*t^9 - 1350766*m^32*t^10 - 3651218*m^30*s*t^10 + 185545688*m^28*s^2*t^10 - 1214628284*m^26*s^3*t^10 + 3851644892*m^24*s^4*t^10 - 7258325800*m^22*s^5*t^10 + 8810939468*m^20*s^6*t^10 - 7129670744*m^18*s^7*t^10 + 3864459634*m^16*s^8*t^10 - 1365069970*m^14*s^9*t^10 + 286006160*m^12*s^10*t^10 - 23445580*m^10*s^11*t^10 - 3400584*m^8*s^12*t^10 + 1028444*m^6*s^13*t^10 - 92420*m^4*s^14*t^10 + 2896*m^2*s^15*t^10 - 8*s^16*t^10 + 674980*m^30*t^11 - 2399882*m^28*s*t^11 - 50915143*m^26*s^2*t^11 + 431048868*m^24*s^3*t^11 - 1473148958*m^22*s^4*t^11 + 2805388190*m^20*s^5*t^11 - 3305543819*m^18*s^6*t^11 + 2515029856*m^16*s^7*t^11 - 1245104700*m^14*s^8*t^11 + 389390870*m^12*s^9*t^11 - 69056585*m^10*s^10*t^11 + 4076360*m^8*s^11*t^11 + 726262*m^6*s^12*t^11 - 140858*m^4*s^13*t^11 + 7387*m^2*s^14*t^11 - 60*s^15*t^11 - 217408*m^28*t^12 + 1656658*m^26*s*t^12 + 9139680*m^24*s^2*t^12 - 119118546*m^22*s^3*t^12 + 447653860*m^20*s^4*t^12 - 862617520*m^18*s^5*t^12 + 979269770*m^16*s^6*t^12 - 690948442*m^14*s^7*t^12 + 306175558*m^12*s^8*t^12 - 82277268*m^10*s^9*t^12 + 11691522*m^8*s^10*t^12 - 366524*m^6*s^11*t^12 - 109202*m^4*s^12*t^12 + 11226*m^2*s^13*t^12 - 196*s^14*t^12 + 47808*m^26*t^13 - 551154*m^24*s*t^13 - 670382*m^22*s^2*t^13 + 25323968*m^20*s^3*t^13 - 107624712*m^18*s^4*t^13 + 210044064*m^16*s^5*t^13 - 227388946*m^14*s^6*t^13 + 146065632*m^12*s^7*t^13 - 56362294*m^10*s^8*t^13 + 12450334*m^8*s^9*t^13 - 1282888*m^6*s^10*t^13 - 5376*m^4*s^11*t^13 + 10118*m^2*s^12*t^13 - 364*s^13*t^13 - 7164*m^24*t^14 + 117534*m^22*s*t^14 - 149914*m^20*s^2*t^14 - 4041030*m^18*s^3*t^14 + 20257742*m^16*s^4*t^14 - 40050226*m^14*s^5*t^14 + 40770108*m^12*s^6*t^14 - 23251808*m^10*s^7*t^14 + 7508542*m^8*s^8*t^14 - 1266040*m^6*s^9*t^14 + 74226*m^4*s^10*t^14 + 4530*m^2*s^11*t^14 - 420*s^12*t^14 + 700*m^22*t^15 - 16754*m^20*s*t^15 + 57846*m^18*s^2*t^15 + 462144*m^16*s^3*t^15 - 2929270*m^14*s^4*t^15 + 5859990*m^12*s^5*t^15 - 5503198*m^10*s^6*t^15 + 2688788*m^8*s^7*t^15 - 681906*m^6*s^8*t^15 + 75388*m^4*s^9*t^15 - 364*m^2*s^10*t^15 - 308*s^11*t^15 - 40*m^20*t^16 + 1550*m^18*s*t^16 - 9448*m^16*s^2*t^16 - 34458*m^14*s^3*t^16 + 315160*m^12*s^4*t^16 - 635654*m^10*s^5*t^16 + 536580*m^8*s^6*t^16 - 212510*m^6*s^7*t^16 + 37504*m^4*s^8*t^16 - 1648*m^2*s^9*t^16 - 140*s^10*t^16 + m^18*t^17 - 84*m^16*s*t^17 + 887*m^14*s^2*t^17 + 1282*m^12*s^3*t^17 - 23861*m^10*s^4*t^17 + 48148*m^8*s^5*t^17 - 35251*m^6*s^6*t^17 + 10234*m^4*s^7*t^17 - 904*m^2*s^8*t^17 - 36*s^9*t^17 + 2*m^14*s*t^18 - 46*m^12*s^2*t^18 + 10*m^10*s^3*t^18 + 1140*m^8*s^4*t^18 - 2270*m^6*s^5*t^18 + 1370*m^4*s^6*t^18 - 226*m^2*s^7*t^18 - 4*s^8*t^18 + m^10*s^2*t^19 - 2*m^8*s^3*t^19 - 26*m^6*s^4*t^19 + 50*m^4*s^5*t^19 - 23*m^2*s^6*t^19))/(m^2*(m^2 - s)^2*(m^2 + s)^2*(2*m^2 - t)^2*(4*m^2 - t)^2*(m^2 - s - t)^2*(3*m^2 - s - t)^3*t^4*(m^4 - m^2*s + s*t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X4*Y1) +
  ((8*s*(4*m^10 - 8*m^8*s + 4*m^6*s^2 - 9*m^8*t + 14*m^6*s*t - 2*m^4*s^2*t - 4*m^2*s^3*t + s^4*t + 4*m^6*t^2 - m^4*s*t^2 - 6*m^2*s^2*t^2 + 3*s^3*t^2 - 3*m^2*s*t^3 + 3*s^2*t^3 + s*t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X4*Y2^2) +
  ((-2*s*(4608*m^36 - 49152*m^34*s + 238592*m^32*s^2 - 696320*m^30*s^3 + 1359360*m^28*s^4 - 1867776*m^26*s^5 + 1849344*m^24*s^6 - 1327104*m^22*s^7 + 683520*m^20*s^8 - 245760*m^18*s^9 + 58368*m^16*s^10 - 8192*m^14*s^11 + 512*m^12*s^12 - 8896*m^34*t + 143936*m^32*s*t - 895552*m^30*s^2*t + 3070144*m^28*s^3*t - 6659968*m^26*s^4*t + 9767552*m^24*s^5*t - 9998464*m^22*s^6*t + 7218560*m^20*s^7*t - 3649984*m^18*s^8*t + 1259328*m^16*s^9*t - 280896*m^14*s^10*t + 36288*m^12*s^11*t - 2048*m^10*s^12*t + 60336*m^32*t^2 - 843760*m^30*s*t^2 + 4709712*m^28*s^2*t^2 - 14627632*m^26*s^3*t^2 + 28741216*m^24*s^4*t^2 - 37941312*m^22*s^5*t^2 + 34551456*m^20*s^6*t^2 - 21791072*m^18*s^7*t^2 + 9360752*m^16*s^8*t^2 - 2621296*m^14*s^9*t^2 + 433936*m^12*s^10*t^2 - 31856*m^10*s^11*t^2 - 640*m^8*s^12*t^2 + 160*m^6*s^13*t^2 - 377240*m^30*t^3 + 4074088*m^28*s*t^3 - 18784816*m^26*s^2*t^3 + 49533552*m^24*s^3*t^3 - 83507800*m^22*s^4*t^3 + 94604200*m^20*s^5*t^3 - 73259424*m^18*s^6*t^3 + 38468640*m^16*s^7*t^3 - 13192264*m^14*s^8*t^3 + 2684472*m^12*s^9*t^3 - 232624*m^10*s^10*t^3 - 14864*m^8*s^11*t^3 + 4280*m^6*s^12*t^3 - 200*m^4*s^13*t^3 + 1099012*m^28*t^4 - 10513956*m^26*s*t^4 + 43165012*m^24*s^2*t^4 - 100937092*m^22*s^3*t^4 + 149561928*m^20*s^4*t^4 - 146922088*m^18*s^5*t^4 + 96644312*m^16*s^6*t^4 - 41624408*m^14*s^7*t^4 + 10891268*m^12*s^8*t^4 - 1343748*m^10*s^9*t^4 - 52332*m^8*s^10*t^4 + 35356*m^6*s^11*t^4 - 3344*m^4*s^12*t^4 + 80*m^2*s^13*t^4 - 1823618*m^26*t^5 + 16363642*m^24*s*t^5 - 61961348*m^22*s^2*t^5 + 131409636*m^20*s^3*t^5 - 173427370*m^18*s^4*t^5 + 148499082*m^16*s^5*t^5 - 82642144*m^14*s^6*t^5 + 28612848*m^12*s^7*t^5 - 5301950*m^10*s^8*t^5 + 171654*m^8*s^9*t^5 + 118372*m^6*s^10*t^5 - 19796*m^4*s^11*t^5 + 1002*m^2*s^12*t^5 - 10*s^13*t^5 + 1937734*m^24*t^6 - 16863896*m^22*s*t^6 + 59841620*m^20*s^2*t^6 - 115930534*m^18*s^3*t^6 + 136416656*m^16*s^4*t^6 - 101288980*m^14*s^5*t^6 + 46990868*m^12*s^6*t^6 - 12581056*m^10*s^7*t^6 + 1381202*m^8*s^8*t^6 + 147340*m^6*s^9*t^6 - 55592*m^4*s^10*t^6 + 4742*m^2*s^11*t^6 - 104*s^12*t^6 - 1403890*m^22*t^7 + 12160334*m^20*s*t^7 - 40681756*m^18*s^2*t^7 + 71826306*m^16*s^3*t^7 - 74761454*m^14*s^4*t^7 + 47421234*m^12*s^5*t^7 - 17819618*m^10*s^6*t^7 + 3418650*m^8*s^7*t^7 - 93032*m^6*s^8*t^7 - 78840*m^4*s^9*t^7 + 11462*m^2*s^10*t^7 - 420*s^11*t^7 + 719415*m^20*t^8 - 6337376*m^18*s*t^8 + 19951505*m^16*s^2*t^8 - 31782704*m^14*s^3*t^8 + 28789622*m^12*s^4*t^8 - 15196944*m^10*s^5*t^8 + 4395874*m^8*s^6*t^8 - 505776*m^6*s^7*t^8 - 44957*m^4*s^8*t^8 + 15568*m^2*s^9*t^8 - 899*s^10*t^8 - 267357*m^18*t^9 + 2428839*m^16*s*t^9 - 7122906*m^14*s^2*t^9 + 10052762*m^12*s^3*t^9 - 7717792*m^10*s^4*t^9 + 3246676*m^8*s^5*t^9 - 655694*m^6*s^6*t^9 + 20190*m^4*s^7*t^9 + 11813*m^2*s^8*t^9 - 1139*s^9*t^9 + 73685*m^16*t^10 - 687764*m^14*s*t^10 + 1841298*m^12*s^2*t^10 - 2236818*m^10*s^3*t^10 + 1395046*m^8*s^4*t^10 - 432940*m^6*s^5*t^10 + 47678*m^4*s^6*t^10 + 4226*m^2*s^7*t^10 - 891*s^8*t^10 - 15429*m^14*t^11 + 142523*m^12*s*t^11 - 337077*m^10*s^2*t^11 + 336681*m^8*s^3*t^11 - 158313*m^6*s^4*t^11 + 30507*m^4*s^5*t^11 - 53*m^2*s^6*t^11 - 439*s^7*t^11 + 2497*m^12*t^12 - 20992*m^10*s*t^12 + 41689*m^8*s^2*t^12 - 31580*m^6*s^3*t^12 + 9471*m^4*s^4*t^12 - 508*m^2*s^5*t^12 - 145*s^6*t^12 - 305*m^10*t^13 + 2067*m^8*s*t^13 - 3172*m^6*s^2*t^13 + 1512*m^4*s^3*t^13 - 127*m^2*s^4*t^13 - 39*s^5*t^13 + 25*m^8*t^14 - 120*m^6*s*t^14 + 120*m^4*s^2*t^14 - 12*m^2*s^3*t^14 - 9*s^4*t^14 - m^6*t^15 + 3*m^4*s*t^15 - m^2*s^2*t^15 - s^3*t^15))/((m^2 - s)^2*(m^2 + s)*(2*m^2 - t)^2*(4*m^2 - t)*(m^2 - s - t)^2*(3*m^2 - s - t)^3*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X4*Y2) +
  ((2*s*(4608*m^52 - 62976*m^50*s + 395264*m^48*s^2 - 1501184*m^46*s^3 + 3813376*m^44*s^4 - 6709248*m^42*s^5 + 8013824*m^40*s^6 - 5564416*m^38*s^7 - 146432*m^36*s^8 + 5710848*m^34*s^9 - 7907328*m^32*s^10 + 6522880*m^30*s^11 - 3727360*m^28*s^12 + 1519616*m^26*s^13 - 436224*m^24*s^14 + 83968*m^22*s^15 - 9728*m^20*s^16 + 512*m^18*s^17 - 55552*m^50*t + 744320*m^48*s*t - 4622592*m^46*s^2*t + 17562624*m^44*s^3*t - 45286656*m^42*s^4*t + 82811392*m^40*s^5*t - 108031232*m^38*s^6*t + 96093184*m^36*s^7*t - 46613248*m^34*s^8*t - 10343168*m^32*s^9*t + 42034432*m^30*s^10*t - 41573376*m^28*s^11*t + 25291008*m^26*s^12*t - 10507776*m^24*s^13*t + 3002624*m^22*s^14*t - 566272*m^20*s^15*t + 63488*m^18*s^16*t - 3200*m^16*s^17*t + 537888*m^48*t^2 - 6993632*m^46*s*t^2 + 41753344*m^44*s^2*t^2 - 151461312*m^42*s^3*t^2 + 371496576*m^40*s^4*t^2 - 646419264*m^38*s^5*t^2 + 808684800*m^36*s^6*t^2 - 708771008*m^34*s^7*t^2 + 383309248*m^32*s^8*t^2 - 39099648*m^30*s^9*t^2 - 145107712*m^28*s^10*t^2 + 156313280*m^26*s^11*t^2 - 92134272*m^24*s^12*t^2 + 35859264*m^22*s^13*t^2 - 9424128*m^20*s^14*t^2 + 1610688*m^18*s^15*t^2 - 161248*m^16*s^16*t^2 + 7136*m^14*s^17*t^2 - 2290320*m^46*t^3 + 30861784*m^44*s*t^3 - 186903776*m^42*s^2*t^3 + 676637744*m^40*s^3*t^3 - 1635847840*m^38*s^4*t^3 + 2781573968*m^36*s^5*t^3 - 3389235680*m^34*s^6*t^3 + 2916732528*m^32*s^7*t^3 - 1629986112*m^30*s^8*t^3 + 366914176*m^28*s^9*t^3 + 280735328*m^26*s^10*t^3 - 352222832*m^24*s^11*t^3 + 200329376*m^22*s^12*t^3 - 71960912*m^20*s^13*t^3 + 17000544*m^18*s^14*t^3 - 2546736*m^16*s^15*t^3 + 216528*m^14*s^16*t^3 - 7768*m^12*s^17*t^3 + 5082680*m^44*t^4 - 75203816*m^42*s*t^4 + 480052052*m^40*s^2*t^4 - 1785554392*m^38*s^3*t^4 + 4358354148*m^36*s^4*t^4 - 7393198584*m^34*s^5*t^4 + 8929482340*m^32*s^6*t^4 - 7643368472*m^30*s^7*t^4 + 4395527652*m^28*s^8*t^4 - 1337432328*m^26*s^9*t^4 - 214505988*m^24*s^10*t^4 + 479916984*m^22*s^11*t^4 - 273420948*m^20*s^12*t^4 + 91190680*m^18*s^13*t^4 - 19233460*m^16*s^14*t^4 + 2479672*m^14*s^15*t^4 - 172908*m^12*s^16*t^4 + 4688*m^10*s^17*t^4 - 6182392*m^42*t^5 + 112541682*m^40*s*t^5 - 794922344*m^38*s^2*t^5 + 3118659064*m^36*s^3*t^5 - 7814058568*m^34*s^4*t^5 + 13375902980*m^32*s^5*t^5 - 16140353424*m^30*s^6*t^5 + 13788567992*m^28*s^7*t^5 - 8080698032*m^26*s^8*t^5 + 2856067352*m^24*s^9*t^5 - 204993288*m^22*s^10*t^5 - 389237048*m^20*s^11*t^5 + 241844152*m^18*s^12*t^5 - 75901732*m^16*s^13*t^5 + 14237056*m^14*s^14*t^5 - 1559160*m^12*s^15*t^5 + 87480*m^10*s^16*t^5 - 1770*m^8*s^17*t^5 + 3330916*m^40*t^6 - 107459516*m^38*s*t^6 + 907885119*m^36*s^2*t^6 - 3867350734*m^34*s^3*t^6 + 10081620091*m^32*s^4*t^6 - 17528858866*m^30*s^5*t^6 + 21176715427*m^28*s^6*t^6 - 18006782142*m^26*s^7*t^6 + 10607222295*m^24*s^8*t^6 - 4026886298*m^22*s^9*t^6 + 710723053*m^20*s^10*t^6 + 152218694*m^18*s^11*t^6 - 138019839*m^16*s^12*t^6 + 42038746*m^14*s^13*t^6 - 7017231*m^12*s^14*t^6 + 649414*m^10*s^15*t^6 - 29623*m^8*s^16*t^6 + 494*m^6*s^17*t^6 + 1382711*m^38*t^7 + 62676060*m^36*s*t^7 - 741748510*m^34*s^2*t^7 + 3555503473*m^32*s^3*t^7 - 9763173182*m^30*s^4*t^7 + 17310927566*m^28*s^5*t^7 - 20920383360*m^26*s^6*t^7 + 17607125205*m^24*s^7*t^7 - 10277473926*m^22*s^8*t^7 + 3995557874*m^20*s^9*t^7 - 896492894*m^18*s^10*t^7 + 32545627*m^16*s^11*t^7 + 46669906*m^14*s^12*t^7 - 15248758*m^12*s^13*t^7 + 2308252*m^10*s^14*t^7 - 183009*m^8*s^15*t^7 + 7067*m^6*s^16*t^7 - 102*m^4*s^17*t^7 - 3983749*m^36*t^8 - 15323541*m^34*s*t^8 + 439234866*m^32*s^2*t^8 - 2489068597*m^30*s^3*t^8 + 7290668518*m^28*s^4*t^8 - 13218240595*m^26*s^5*t^8 + 15940745170*m^24*s^6*t^8 - 13186223765*m^22*s^7*t^8 + 7521355232*m^20*s^8*t^8 - 2896581505*m^18*s^9*t^8 + 701559606*m^16*s^10*t^8 - 81675319*m^14*s^11*t^8 - 5409502*m^12*s^12*t^8 + 3416127*m^10*s^13*t^8 - 507674*m^8*s^14*t^8 + 35873*m^6*s^15*t^8 - 1155*m^4*s^16*t^8 + 10*m^2*s^17*t^8 + 3503234*m^34*t^9 - 8070509*m^32*s*t^9 - 185942081*m^30*s^2*t^9 + 1347509414*m^28*s^3*t^9 - 4270296791*m^26*s^4*t^9 + 7933962217*m^24*s^5*t^9 - 9515534179*m^22*s^6*t^9 + 7674673210*m^20*s^7*t^9 - 4218527987*m^18*s^8*t^9 + 1567058853*m^16*s^9*t^9 - 378904975*m^14*s^10*t^9 + 53529586*m^12*s^11*t^9 - 2625389*m^10*s^12*t^9 - 407473*m^8*s^13*t^9 + 77699*m^6*s^14*t^9 - 4930*m^4*s^15*t^9 + 101*m^2*s^16*t^9 - 1839380*m^32*t^10 + 10276840*m^30*s*t^10 + 52477765*m^28*s^2*t^10 - 567824851*m^26*s^3*t^10 + 1981303488*m^24*s^4*t^10 - 3780796278*m^22*s^5*t^10 + 4490912449*m^20*s^6*t^10 - 3499658199*m^18*s^7*t^10 + 1826549062*m^16*s^8*t^10 - 638426296*m^14*s^9*t^10 + 146080387*m^12*s^10*t^10 - 20470173*m^10*s^11*t^10 + 1401616*m^8*s^12*t^10 + 18406*m^6*s^13*t^10 - 9353*m^4*s^14*t^10 + 423*m^2*s^15*t^10 - 2*s^16*t^10 + 635897*m^30*t^11 - 5462799*m^28*s*t^11 - 7086919*m^26*s^2*t^11 + 185837920*m^24*s^3*t^11 - 731134967*m^22*s^4*t^11 + 1437044831*m^20*s^5*t^11 - 1682318378*m^18*s^6*t^11 + 1253272515*m^16*s^7*t^11 - 610690303*m^14*s^8*t^11 + 195521549*m^12*s^9*t^11 - 40296229*m^10*s^10*t^11 + 4984108*m^8*s^11*t^11 - 291331*m^6*s^12*t^11 - 2461*m^4*s^13*t^11 + 918*m^2*s^14*t^11 - 15*s^15*t^11 - 145025*m^28*t^12 + 1819884*m^26*s*t^12 - 1317843*m^24*s^2*t^12 - 46623450*m^22*s^3*t^12 + 214275337*m^20*s^4*t^12 - 435606699*m^18*s^5*t^12 + 499692703*m^16*s^6*t^12 - 351267066*m^14*s^7*t^12 + 156499663*m^12*s^8*t^12 - 44397676*m^10*s^9*t^12 + 7774277*m^8*s^10*t^12 - 752836*m^6*s^11*t^12 + 26057*m^4*s^12*t^12 + 963*m^2*s^13*t^12 - 49*s^14*t^12 + 20171*m^26*t^13 - 400553*m^24*s*t^13 + 998097*m^22*s^2*t^13 + 8689762*m^20*s^3*t^13 - 49508489*m^18*s^4*t^13 + 104779004*m^16*s^5*t^13 - 116944035*m^14*s^6*t^13 + 76276903*m^12*s^7*t^13 - 30214774*m^10*s^8*t^13 + 7252320*m^8*s^9*t^13 - 991190*m^6*s^10*t^13 + 61599*m^4*s^11*t^13 - 36*m^2*s^12*t^13 - 91*s^13*t^13 - 1182*m^24*t^14 + 55380*m^22*s*t^14 - 275744*m^20*s^2*t^14 - 1116881*m^18*s^3*t^14 + 8887114*m^16*s^4*t^14 - 19785253*m^14*s^5*t^14 + 21290135*m^12*s^6*t^14 - 12587759*m^10*s^7*t^14 + 4256421*m^8*s^8*t^14 - 803991*m^6*s^9*t^14 + 73441*m^4*s^10*t^14 - 1496*m^2*s^11*t^14 - 105*s^12*t^14 - 92*m^22*t^15 - 3719*m^20*s*t^15 + 44218*m^18*s^2*t^15 + 77133*m^16*s^3*t^15 - 1209210*m^14*s^4*t^15 + 2879192*m^12*s^5*t^15 - 2949649*m^10*s^6*t^15 + 1526836*m^8*s^7*t^15 - 412856*m^6*s^8*t^15 + 53659*m^4*s^9*t^15 - 2107*m^2*s^10*t^15 - 77*s^11*t^15 + 20*m^20*t^16 - 109*m^18*s*t^16 - 3929*m^16*s^2*t^16 + 2203*m^14*s^3*t^16 + 119820*m^12*s^4*t^16 - 313128*m^10*s^5*t^16 + 299782*m^8*s^6*t^16 - 128347*m^6*s^7*t^16 + 24582*m^4*s^8*t^16 - 1547*m^2*s^9*t^16 - 35*s^10*t^16 - m^18*t^17 + 38*m^16*s*t^17 + 96*m^14*s^2*t^17 - 1112*m^12*s^3*t^17 - 8089*m^10*s^4*t^17 + 24120*m^8*s^5*t^17 - 20967*m^6*s^6*t^17 + 6671*m^4*s^7*t^17 - 667*m^2*s^8*t^17 - 9*s^9*t^17 - 2*m^14*s*t^18 + 14*m^12*s^2*t^18 + 108*m^10*s^3*t^18 + 329*m^8*s^4*t^18 - 1183*m^6*s^5*t^18 + 892*m^4*s^6*t^18 - 161*m^2*s^7*t^18 - s^8*t^18 - m^10*s^2*t^19 - 4*m^8*s^3*t^19 - 6*m^6*s^4*t^19 + 28*m^4*s^5*t^19 - 17*m^2*s^6*t^19))/(m^2*(m^2 - s)^2*(m^2 + s)^2*(2*m^2 - t)^2*(4*m^2 - t)^2*(m^2 - s - t)^2*(3*m^2 - s - t)^3*t^3*(m^4 - m^2*s + s*t)^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*X4) +
  ((16*s*(m^2 - s - t)*(2*m^4 - 2*m^2*s - 4*m^2*t + s*t + t^2)*(4*m^6 - 8*m^4*s + 4*m^2*s^2 - 10*m^4*t + 18*m^2*s*t - 4*s^2*t + 5*m^2*t^2 - 5*s*t^2 - t^3))/((4*m^2 - t)^2*(3*m^2 - s - t)*t^3))*(X2*Y1^3*Y4) +
  ((8*(4*m^12*s - 20*m^10*s^2 + 41*m^8*s^3 - 50*m^6*s^4 + 47*m^4*s^5 - 29*m^2*s^6 + 7*s^7 - 7*m^12*t + 26*m^10*s*t - 36*m^8*s^2*t + 22*m^6*s^3*t - 4*m^4*s^4*t - 12*m^2*s^5*t + 8*s^6*t + 7*m^10*t^2 - 21*m^8*s*t^2 + 23*m^6*s^2*t^2 - 12*m^4*s^3*t^2 + 13*m^2*s^4*t^2 - 3*s^5*t^2 - 2*m^8*t^3 + 4*m^6*s*t^3 - 2*m^4*s^2*t^3 - 4*s^4*t^3))/(m^4*(m^2 - s)^2*(m^2 - s - t)))*(X2*Y1^3) +
  ((-64*m^2*s*(m^2 - s - t)*(2*m^4 - 2*m^2*s - 4*m^2*t + s*t + t^2))/((4*m^2 - t)^2*t^2))*(X2*Y1^2*Y2*Y4) +
  ((8*(4*m^14 - 18*m^12*s + 31*m^10*s^2 - 23*m^8*s^3 + m^6*s^4 + 24*m^4*s^5 - 25*m^2*s^6 + 6*s^7 - 6*m^12*t + 23*m^10*s*t - 35*m^8*s^2*t + 26*m^6*s^3*t - 20*m^4*s^4*t - 4*m^2*s^5*t + 7*s^6*t + 2*m^10*t^2 - 5*m^8*s*t^2 + 5*m^6*s^2*t^2 - 3*m^4*s^3*t^2 + 18*m^2*s^4*t^2 - 3*s^5*t^2 - 4*s^4*t^3))/(m^4*(m^2 - s)^2*(m^2 - s - t)))*(X2*Y1^2*Y2) +
  ((8*s*(48*m^30 - 496*m^28*s + 2320*m^26*s^2 - 6480*m^24*s^3 + 12000*m^22*s^4 - 15456*m^20*s^5 + 14112*m^18*s^6 - 9120*m^16*s^7 + 4080*m^14*s^8 - 1200*m^12*s^9 + 208*m^10*s^10 - 16*m^8*s^11 - 56*m^28*t + 1144*m^26*s*t - 7240*m^24*s^2*t + 23720*m^22*s^3*t - 47728*m^20*s^4*t + 63728*m^18*s^5*t - 58576*m^16*s^6*t + 37520*m^14*s^7*t - 16600*m^12*s^8*t + 4888*m^10*s^9*t - 872*m^8*s^10*t + 72*m^6*s^11*t - 1302*m^26*t^2 + 6428*m^24*s*t^2 - 8564*m^22*s^2*t^2 - 12900*m^20*s^3*t^2 + 61898*m^18*s^4*t^2 - 102940*m^16*s^5*t^2 + 100772*m^14*s^6*t^2 - 64348*m^12*s^7*t^2 + 27290*m^10*s^8*t^2 - 7408*m^8*s^9*t^2 + 1152*m^6*s^10*t^2 - 80*m^4*s^11*t^2 + 2*m^2*s^12*t^2 + 5605*m^24*t^3 - 30074*m^22*s*t^3 + 62169*m^20*s^2*t^3 - 50225*m^18*s^3*t^3 - 23759*m^16*s^4*t^3 + 96007*m^14*s^5*t^3 - 105039*m^12*s^6*t^3 + 65353*m^10*s^7*t^3 - 25106*m^8*s^8*t^3 + 5695*m^6*s^9*t^3 - 654*m^4*s^10*t^3 + 28*m^2*s^11*t^3 - 10304*m^22*t^4 + 52623*m^20*s*t^4 - 106586*m^18*s^2*t^4 + 97994*m^16*s^3*t^4 - 12491*m^14*s^4*t^4 - 65210*m^12*s^5*t^4 + 74415*m^10*s^6*t^4 - 41430*m^8*s^7*t^4 + 12923*m^6*s^8*t^4 - 2057*m^4*s^9*t^4 + 123*m^2*s^10*t^4 + 10730*m^20*t^5 - 51042*m^18*s*t^5 + 95968*m^16*s^2*t^5 - 82104*m^14*s^3*t^5 + 13842*m^12*s^4*t^5 + 35583*m^10*s^5*t^5 - 35527*m^8*s^6*t^5 + 15598*m^6*s^7*t^5 - 3302*m^4*s^8*t^5 + 253*m^2*s^9*t^5 + s^10*t^5 - 6787*m^18*t^6 + 30276*m^16*s*t^6 - 52587*m^14*s^2*t^6 + 39461*m^12*s^3*t^6 - 4021*m^10*s^4*t^6 - 14303*m^8*s^5*t^6 + 10585*m^6*s^6*t^6 - 3063*m^4*s^7*t^6 + 290*m^2*s^8*t^6 + 5*s^9*t^6 + 2642*m^16*t^7 - 11340*m^14*s*t^7 + 18500*m^12*s^2*t^7 - 11743*m^10*s^3*t^7 + 126*m^8*s^4*t^7 + 3636*m^6*s^5*t^7 - 1728*m^4*s^6*t^7 + 219*m^2*s^7*t^7 + 8*s^8*t^7 - 613*m^14*t^8 + 2686*m^12*s*t^8 - 4232*m^10*s^2*t^8 + 2205*m^8*s^3*t^8 + 104*m^6*s^4*t^8 - 505*m^4*s^5*t^8 + 119*m^2*s^6*t^8 + 4*s^7*t^8 + 77*m^12*t^9 - 389*m^10*s*t^9 + 614*m^8*s^2*t^9 - 264*m^6*s^3*t^9 - 2*m^4*s^4*t^9 + 33*m^2*s^5*t^9 - s^6*t^9 - 4*m^10*t^10 + 31*m^8*s*t^10 - 52*m^6*s^2*t^10 + 21*m^4*s^3*t^10 - 2*m^2*s^4*t^10 - s^5*t^10 - m^6*s*t^11 + 2*m^4*s^2*t^11 - m^2*s^3*t^11))/(m^2*(m^2 - s)^2*(m^2 + s)*(4*m^2 - t)^2*(m^2 - s - t)*(3*m^2 - s - t)*t^4*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*Y1^2*Y4) +
  ((4*(10*m^20 - 60*m^18*s + 140*m^16*s^2 - 140*m^14*s^3 + 140*m^10*s^5 - 140*m^8*s^6 + 60*m^6*s^7 - 10*m^4*s^8 - 53*m^18*t + 311*m^16*s*t - 750*m^14*s^2*t + 966*m^12*s^3*t - 746*m^10*s^4*t + 401*m^8*s^5*t - 178*m^6*s^6*t + 48*m^4*s^7*t + 7*m^2*s^8*t - 6*s^9*t + 37*m^16*t^2 - 220*m^14*s*t^2 + 533*m^12*s^2*t^2 - 753*m^10*s^3*t^2 + 775*m^8*s^4*t^2 - 636*m^6*s^5*t^2 + 357*m^4*s^6*t^2 - 95*m^2*s^7*t^2 + 2*s^8*t^2 + 35*m^14*t^3 - 84*m^12*s*t^3 + 9*m^10*s^2*t^3 + 204*m^8*s^3*t^3 - 334*m^6*s^4*t^3 + 298*m^4*s^5*t^3 - 156*m^2*s^6*t^3 + 28*s^7*t^3 - 13*m^12*t^4 - 27*m^10*s*t^4 + 154*m^8*s^2*t^4 - 207*m^6*s^3*t^4 + 83*m^4*s^4*t^4 - 28*m^2*s^5*t^4 + 18*s^6*t^4 - 44*m^10*t^5 + 173*m^8*s*t^5 - 240*m^6*s^2*t^5 + 138*m^4*s^3*t^5 + 9*m^2*s^4*t^5 - 10*s^5*t^5 + 32*m^8*t^6 - 87*m^6*s*t^6 + 78*m^4*s^2*t^6 - 23*m^2*s^3*t^6 - 8*s^4*t^6 - 6*m^6*t^7 + 12*m^4*s*t^7 - 6*m^2*s^2*t^7))/(m^4*(m^2 - s)^2*(m^2 - s - t)^2*t))*(X2*Y1^2) +
  ((-8*(2*m^12 - 10*m^10*s + 21*m^8*s^2 - 26*m^6*s^3 + 14*m^4*s^4 - 5*m^2*s^5 + 4*s^6 - 2*m^10*t + 11*m^8*s*t - 23*m^6*s^2*t + 26*m^4*s^3*t - 2*m^2*s^4*t - s^5*t - m^6*s*t^2 + 3*m^4*s^2*t^2 - 4*m^2*s^3*t^2 - 5*s^4*t^2))/(m^2*(m^2 - s)^2*(m^2 - s - t)))*(X2*Y1*Y2^2) +
  ((8*s*(32*m^28 - 288*m^26*s + 1152*m^24*s^2 - 2688*m^22*s^3 + 4032*m^20*s^4 - 4032*m^18*s^5 + 2688*m^16*s^6 - 1152*m^14*s^7 + 288*m^12*s^8 - 32*m^10*s^9 - 264*m^26*t + 2072*m^24*s*t - 7168*m^22*s^2*t + 14336*m^20*s^3*t - 18256*m^18*s^4*t + 15344*m^16*s^5*t - 8512*m^14*s^6*t + 3008*m^12*s^7*t - 616*m^10*s^8*t + 56*m^8*s^9*t + 1064*m^24*t^2 - 6880*m^22*s*t^2 + 19236*m^20*s^2*t^2 - 30384*m^18*s^3*t^2 + 29688*m^16*s^4*t^2 - 18400*m^14*s^5*t^2 + 7040*m^12*s^6*t^2 - 1456*m^10*s^7*t^2 + 64*m^8*s^8*t^2 + 32*m^6*s^9*t^2 - 4*m^4*s^10*t^2 - 2507*m^22*t^3 + 13156*m^20*s*t^3 - 28533*m^18*s^2*t^3 + 32510*m^16*s^3*t^3 - 19886*m^14*s^4*t^3 + 5034*m^12*s^5*t^3 + 1066*m^10*s^6*t^3 - 1118*m^8*s^7*t^3 + 321*m^6*s^8*t^3 - 46*m^4*s^9*t^3 + 3*m^2*s^10*t^3 + 3495*m^20*t^4 - 14710*m^18*s*t^4 + 23704*m^16*s^2*t^4 - 16896*m^14*s^3*t^4 + 2168*m^12*s^4*t^4 + 4916*m^10*s^5*t^4 - 3676*m^8*s^6*t^4 + 1184*m^6*s^7*t^4 - 203*m^4*s^8*t^4 + 18*m^2*s^9*t^4 - 3039*m^18*t^5 + 9946*m^16*s*t^5 - 10725*m^14*s^2*t^5 + 2653*m^12*s^3*t^5 + 3886*m^10*s^4*t^5 - 4104*m^8*s^5*t^5 + 1763*m^6*s^6*t^5 - 391*m^4*s^7*t^5 + 43*m^2*s^8*t^5 + 1740*m^16*t^6 - 4275*m^14*s*t^6 + 2309*m^12*s^2*t^6 + 1255*m^10*s^3*t^6 - 2269*m^8*s^4*t^6 + 1297*m^6*s^5*t^6 - 337*m^4*s^6*t^6 + 39*m^2*s^7*t^6 + s^8*t^6 - 654*m^14*t^7 + 1187*m^12*s*t^7 - 28*m^10*s^2*t^7 - 711*m^8*s^3*t^7 + 633*m^6*s^4*t^7 - 184*m^4*s^5*t^7 + 5*m^2*s^6*t^7 + 4*s^7*t^7 + 151*m^12*t^8 - 210*m^10*s*t^8 - 90*m^8*s^2*t^8 + 158*m^6*s^3*t^8 - 102*m^4*s^4*t^8 + 5*s^6*t^8 - 19*m^10*t^9 + 22*m^8*s*t^9 + 17*m^6*s^2*t^9 - 19*m^4*s^3*t^9 + 7*m^2*s^4*t^9 + 2*s^5*t^9 + m^8*t^10 - m^6*s*t^10 - m^4*s^2*t^10 + m^2*s^3*t^10))/(m^2*(m^2 - s)^2*(m^2 + s)*(4*m^2 - t)^2*(m^2 - s - t)*t^4*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*Y1*Y2*Y4) +
  ((4*(20*m^20 - 140*m^18*s + 420*m^16*s^2 - 700*m^14*s^3 + 700*m^12*s^4 - 420*m^10*s^5 + 140*m^8*s^6 - 20*m^6*s^7 - 37*m^18*t + 264*m^16*s*t - 819*m^14*s^2*t + 1468*m^12*s^3*t - 1690*m^10*s^4*t + 1292*m^8*s^5*t - 639*m^6*s^6*t + 184*m^4*s^7*t - 23*m^2*s^8*t - 41*m^16*t^2 + 63*m^14*s*t^2 + 330*m^12*s^2*t^2 - 1246*m^10*s^3*t^2 + 1809*m^8*s^4*t^2 - 1381*m^6*s^5*t^2 + 590*m^4*s^6*t^2 - 136*m^2*s^7*t^2 + 12*s^8*t^2 + 101*m^14*t^3 - 176*m^12*s*t^3 - 334*m^10*s^2*t^3 + 1184*m^8*s^3*t^3 - 1217*m^6*s^4*t^3 + 586*m^4*s^5*t^3 - 170*m^2*s^6*t^3 + 26*s^7*t^3 - 8*m^12*t^4 - 203*m^10*s*t^4 + 707*m^8*s^2*t^4 - 871*m^6*s^3*t^4 + 383*m^4*s^4*t^4 - 50*m^2*s^5*t^4 + 8*s^6*t^4 - 67*m^10*t^5 + 291*m^8*s*t^5 - 443*m^6*s^2*t^5 + 283*m^4*s^3*t^5 - 17*m^2*s^4*t^5 - 14*s^5*t^5 + 38*m^8*t^6 - 106*m^6*s*t^6 + 98*m^4*s^2*t^6 - 30*m^2*s^3*t^6 - 8*s^4*t^6 - 6*m^6*t^7 + 12*m^4*s*t^7 - 6*m^2*s^2*t^7))/(m^4*(m^2 - s)^2*(m^2 - s - t)^2*t))*(X2*Y1*Y2) +
  ((-2*s*(512*m^46 - 8576*m^44*s + 66432*m^42*s^2 - 316416*m^40*s^3 + 1038336*m^38*s^4 - 2490880*m^36*s^5 + 4519424*m^34*s^6 - 6323200*m^32*s^7 + 6882304*m^30*s^8 - 5820672*m^28*s^9 + 3770624*m^26*s^10 - 1797120*m^24*s^11 + 559104*m^22*s^12 - 53760*m^20*s^13 - 49664*m^18*s^14 + 31744*m^16*s^15 - 9728*m^14*s^16 + 1664*m^12*s^17 - 128*m^10*s^18 - 12096*m^44*t + 165376*m^42*s*t - 1059520*m^40*s^2*t + 4223104*m^38*s^3*t - 11723264*m^36*s^4*t + 24038272*m^34*s^5*t - 37671680*m^32*s^6*t + 46039168*m^30*s^7*t - 44339328*m^28*s^8*t + 33708928*m^26*s^9*t - 20031616*m^24*s^10*t + 9008512*m^22*s^11*t - 2784256*m^20*s^12*t + 370304*m^18*s^13*t + 148736*m^16*s^14*t - 108160*m^14*s^15*t + 32192*m^12*s^16*t - 4992*m^10*s^17*t + 320*m^8*s^18*t + 97328*m^42*t^2 - 1192848*m^40*s*t^2 + 6757392*m^38*s^2*t^2 - 23475248*m^36*s^3*t^2 + 55998768*m^34*s^4*t^2 - 97490096*m^32*s^5*t^2 + 128948720*m^30*s^6*t^2 - 133982832*m^28*s^7*t^2 + 113187408*m^26*s^8*t^2 - 80552336*m^24*s^9*t^2 + 49383888*m^22*s^10*t^2 - 25696656*m^20*s^11*t^2 + 10634768*m^18*s^12*t^2 - 3088272*m^16*s^13*t^2 + 453968*m^14*s^14*t^2 + 44080*m^12*s^15*t^2 - 33216*m^10*s^16*t^2 + 5472*m^8*s^17*t^2 - 288*m^6*s^18*t^2 - 398120*m^40*t^3 + 4586504*m^38*s*t^3 - 23927088*m^36*s^2*t^3 + 74625616*m^34*s^3*t^3 - 154768256*m^32*s^4*t^3 + 225168272*m^30*s^5*t^3 - 238695904*m^28*s^6*t^3 + 195574608*m^26*s^7*t^3 - 141805584*m^24*s^8*t^3 + 108742880*m^22*s^9*t^3 - 86461504*m^20*s^10*t^3 + 58542448*m^18*s^11*t^3 - 29201088*m^16*s^12*t^3 + 9834096*m^14*s^13*t^3 - 2001184*m^12*s^14*t^3 + 177392*m^10*s^15*t^3 + 9592*m^8*s^16*t^3 - 2792*m^6*s^17*t^3 + 112*m^4*s^18*t^3 + 980956*m^38*t^4 - 10990324*m^36*s*t^4 + 54300868*m^34*s^2*t^4 - 155177804*m^32*s^3*t^4 + 281204164*m^30*s^4*t^4 - 330781708*m^28*s^5*t^4 + 246978036*m^26*s^6*t^4 - 117241036*m^24*s^7*t^4 + 70031260*m^22*s^8*t^4 - 107542900*m^20*s^9*t^4 + 133962428*m^18*s^10*t^4 - 103143812*m^16*s^11*t^4 + 50394124*m^14*s^12*t^4 - 15588900*m^12*s^13*t^4 + 2872476*m^10*s^14*t^4 - 262756*m^8*s^15*t^4 + 4280*m^6*s^16*t^4 + 664*m^4*s^17*t^4 - 16*m^2*s^18*t^4 - 1679318*m^36*t^5 + 18596246*m^34*s*t^5 - 87846884*m^32*s^2*t^5 + 230697456*m^30*s^3*t^5 - 360322476*m^28*s^4*t^5 + 315107776*m^26*s^5*t^5 - 90549388*m^24*s^6*t^5 - 83185848*m^22*s^7*t^5 + 36599392*m^20*s^8*t^5 + 117085028*m^18*s^9*t^5 - 181718556*m^16*s^10*t^5 + 130070656*m^14*s^11*t^5 - 55123524*m^12*s^12*t^5 + 14235648*m^10*s^13*t^5 - 2116596*m^8*s^14*t^5 + 153544*m^6*s^15*t^5 - 3098*m^4*s^16*t^5 - 58*m^2*s^17*t^5 + 2237260*m^34*t^6 - 24386996*m^32*s*t^6 + 109233038*m^30*s^2*t^6 - 259953156*m^28*s^3*t^6 + 336423586*m^26*s^4*t^6 - 169788744*m^24*s^5*t^6 - 133184966*m^22*s^6*t^6 + 242922960*m^20*s^7*t^6 - 64437506*m^18*s^8*t^6 - 149992388*m^16*s^9*t^6 + 192847058*m^14*s^10*t^6 - 113967300*m^12*s^11*t^6 + 39114974*m^10*s^12*t^6 - 7890944*m^8*s^13*t^6 + 864678*m^6*s^14*t^6 - 42056*m^4*s^15*t^6 + 502*m^2*s^16*t^6 - 2464850*m^32*t^7 + 26028998*m^30*s*t^7 - 108688938*m^28*s^2*t^7 + 228838070*m^26*s^3*t^7 - 227492040*m^24*s^4*t^7 - 4865376*m^22*s^5*t^7 + 262763340*m^20*s^6*t^7 - 246593572*m^18*s^7*t^7 + 7345854*m^16*s^8*t^7 + 161004710*m^14*s^9*t^7 - 148820482*m^12*s^10*t^7 + 68499902*m^10*s^11*t^7 - 18001476*m^8*s^12*t^7 + 2627412*m^6*s^13*t^7 - 185984*m^4*s^14*t^7 + 4432*m^2*s^15*t^7 + 2242120*m^30*t^8 - 22749698*m^28*s*t^8 + 87425485*m^26*s^2*t^8 - 158546806*m^24*s^3*t^8 + 103641884*m^22*s^4*t^8 + 103490220*m^20*s^5*t^8 - 241638271*m^18*s^6*t^8 + 141824644*m^16*s^7*t^8 + 49219080*m^14*s^8*t^8 - 122571626*m^12*s^9*t^8 + 80586335*m^10*s^10*t^8 - 27640318*m^8*s^11*t^8 + 5182676*m^6*s^12*t^8 - 481888*m^4*s^13*t^8 + 16147*m^2*s^14*t^8 + 16*s^15*t^8 - 1634108*m^28*t^9 + 16056868*m^26*s*t^9 - 56532254*m^24*s^2*t^9 + 85745050*m^22*s^3*t^9 - 22003242*m^20*s^4*t^9 - 106850814*m^18*s^5*t^9 + 142218144*m^16*s^6*t^9 - 41997204*m^14*s^7*t^9 - 55514264*m^12*s^8*t^9 + 63864592*m^10*s^9*t^9 - 29683494*m^8*s^10*t^9 + 7138362*m^6*s^11*t^9 - 844226*m^4*s^12*t^9 + 36490*m^2*s^13*t^9 + 100*s^14*t^9 + 931038*m^26*t^10 - 9025570*m^24*s*t^10 + 29118006*m^22*s^2*t^10 - 35447496*m^20*s^3*t^10 - 8609536*m^18*s^4*t^10 + 64918144*m^16*s^5*t^10 - 55641924*m^14*s^6*t^10 - 1968320*m^12*s^7*t^10 + 32005966*m^10*s^8*t^10 - 22339186*m^8*s^9*t^10 + 7066030*m^6*s^10*t^10 - 1061224*m^4*s^11*t^10 + 57908*m^2*s^12*t^10 + 260*s^13*t^10 - 409066*m^24*t^11 + 4004128*m^22*s*t^11 - 11843294*m^20*s^2*t^11 + 10743114*m^18*s^3*t^11 + 10459994*m^16*s^4*t^11 - 26764154*m^14*s^5*t^11 + 13386330*m^12*s^6*t^11 + 7648698*m^10*s^7*t^11 - 11347440*m^8*s^8*t^11 + 5025938*m^6*s^9*t^11 - 977508*m^4*s^10*t^11 + 67780*m^2*s^11*t^11 + 360*s^12*t^11 + 137054*m^22*t^12 - 1391392*m^20*s*t^12 + 3770274*m^18*s^2*t^12 - 2150012*m^16*s^3*t^12 - 5206564*m^14*s^4*t^12 + 7587212*m^12*s^5*t^12 - 1191164*m^10*s^6*t^12 - 3464044*m^8*s^7*t^12 + 2502342*m^6*s^8*t^12 - 657692*m^4*s^9*t^12 + 59098*m^2*s^10*t^12 + 280*s^11*t^12 - 34380*m^20*t^13 + 374414*m^18*s*t^13 - 929162*m^16*s^2*t^13 + 171262*m^14*s^3*t^13 + 1647870*m^12*s^4*t^13 - 1392130*m^10*s^5*t^13 - 366850*m^8*s^6*t^13 + 818442*m^6*s^7*t^13 - 316666*m^4*s^8*t^13 + 37964*m^2*s^9*t^13 + 116*s^10*t^13 + 6242*m^18*t^14 - 76436*m^16*s*t^14 + 174734*m^14*s^2*t^14 + 49158*m^12*s^3*t^14 - 349542*m^10*s^4*t^14 + 129088*m^8*s^5*t^14 + 148158*m^6*s^6*t^14 - 104870*m^4*s^7*t^14 + 17624*m^2*s^8*t^14 + 20*s^9*t^14 - 772*m^16*t^15 + 11410*m^14*s*t^15 - 24600*m^12*s^2*t^15 - 21184*m^10*s^3*t^15 + 47360*m^8*s^4*t^15 + 4022*m^6*s^5*t^15 - 21972*m^4*s^6*t^15 + 5768*m^2*s^7*t^15 + 58*m^14*t^16 - 1166*m^12*s*t^16 + 2513*m^10*s^2*t^16 + 3934*m^8*s^3*t^16 - 3354*m^6*s^4*t^16 - 2280*m^4*s^5*t^16 + 1271*m^2*s^6*t^16 - 2*m^12*t^17 + 72*m^10*s*t^17 - 172*m^8*s^2*t^17 - 400*m^6*s^3*t^17 + 14*m^4*s^4*t^17 + 168*m^2*s^5*t^17 - 2*m^8*s*t^18 + 6*m^6*s^2*t^18 + 18*m^4*s^3*t^18 + 10*m^2*s^4*t^18))/(m^2*(m^2 - s)^3*(m^2 + s)^2*(2*m^2 - t)^2*(4*m^2 - t)^2*(m^2 - s - t)^2*(3*m^2 - s - t)*t^4*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X2*Y1*Y4) +
  ((-2*(16*m^24*s - 148*m^22*s^2 + 612*m^20*s^3 - 1484*m^18*s^4 + 2324*m^16*s^5 - 2436*m^14*s^6 + 1708*m^12*s^7 - 772*m^10*s^8 + 204*m^8*s^9 - 24*m^6*s^10 - 2*m^24*t + 78*m^22*s*t - 466*m^20*s^2*t + 1176*m^18*s^3*t - 1335*m^16*s^4*t + 60*m^14*s^5*t + 1798*m^12*s^6*t - 2489*m^10*s^7*t + 1759*m^8*s^8*t - 740*m^6*s^9*t + 182*m^4*s^10*t - 21*m^2*s^11*t + 7*m^22*t^2 - 499*m^20*s*t^2 + 3126*m^18*s^2*t^2 - 8482*m^16*s^3*t^2 + 12380*m^14*s^4*t^2 - 9962*m^12*s^5*t^2 + 3567*m^10*s^6*t^2 + 654*m^8*s^7*t^2 - 1213*m^6*s^8*t^2 + 525*m^4*s^9*t^2 - 115*m^2*s^10*t^2 + 12*s^11*t^2 - 9*m^20*t^3 + 941*m^18*s*t^3 - 5388*m^16*s^2*t^3 + 12962*m^14*s^3*t^3 - 16427*m^12*s^4*t^3 + 11382*m^10*s^5*t^3 - 3875*m^8*s^6*t^3 + 268*m^6*s^7*t^3 + 222*m^4*s^8*t^3 - 105*m^2*s^9*t^3 + 29*s^10*t^3 + 5*m^18*t^4 - 807*m^16*s*t^4 + 4041*m^14*s^2*t^4 - 8046*m^12*s^3*t^4 + 7828*m^10*s^4*t^4 - 3622*m^8*s^5*t^4 + 642*m^6*s^6*t^4 - 131*m^4*s^7*t^4 + 84*m^2*s^8*t^4 + 6*s^9*t^4 - m^16*t^5 + 297*m^14*s*t^5 - 1202*m^12*s^2*t^5 + 1580*m^10*s^3*t^5 - 429*m^8*s^4*t^5 - 649*m^6*s^5*t^5 + 375*m^4*s^6*t^5 + 61*m^2*s^7*t^5 - 32*s^8*t^5 - 4*m^12*s*t^6 - 74*m^10*s^2*t^6 + 431*m^8*s^3*t^6 - 741*m^6*s^4*t^6 + 552*m^4*s^5*t^6 - 111*m^2*s^6*t^6 - 22*s^7*t^6 - 24*m^10*s*t^7 + 115*m^8*s^2*t^7 - 221*m^6*s^3*t^7 + 191*m^4*s^4*t^7 - 87*m^2*s^5*t^7 + 3*s^6*t^7 + 4*m^8*s*t^8 - 18*m^6*s^2*t^8 + 24*m^4*s^3*t^8 - 10*m^2*s^4*t^8 + 4*s^5*t^8))/(m^4*(m^2 - s)^2*s*(m^2 - s - t)^3*t))*(X2*Y1) +
  ((8*(2*m^8 - 8*m^6*s + 12*m^4*s^2 - 7*m^2*s^3 + 4*s^4))/(m^2 - s)^2)*(X2*Y2^3) +
  ((-8*s*(8*m^18 - 48*m^16*s + 120*m^14*s^2 - 160*m^12*s^3 + 120*m^10*s^4 - 48*m^8*s^5 + 8*m^6*s^6 - 36*m^16*t + 172*m^14*s*t - 344*m^12*s^2*t + 376*m^10*s^3*t - 244*m^8*s^4*t + 92*m^6*s^5*t - 16*m^4*s^6*t + 65*m^14*t^2 - 205*m^12*s*t^2 + 205*m^10*s^2*t^2 - 27*m^8*s^3*t^2 - 75*m^6*s^4*t^2 + 47*m^4*s^5*t^2 - 11*m^2*s^6*t^2 + s^7*t^2 - 64*m^12*t^3 + 110*m^10*s*t^3 + 88*m^8*s^2*t^3 - 293*m^6*s^3*t^3 + 230*m^4*s^4*t^3 - 73*m^2*s^5*t^3 + 6*s^6*t^3 + 30*m^10*t^4 - 3*m^8*s*t^4 - 156*m^6*s^2*t^4 + 202*m^4*s^3*t^4 - 105*m^2*s^4*t^4 + 16*s^5*t^4 - 8*m^8*t^5 - 11*m^6*s*t^5 + 59*m^4*s^2*t^5 - 50*m^2*s^3*t^5 + 14*s^4*t^5 + m^6*t^6 + 2*m^4*s*t^6 - 7*m^2*s^2*t^6 + 4*s^3*t^6))/((m^2 - s)^2*(4*m^2 - t)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X2*Y2^2*Y4) +
  ((4*(10*m^14 - 40*m^12*s + 40*m^10*s^2 + 49*m^8*s^3 - 137*m^6*s^4 + 107*m^4*s^5 - 29*m^2*s^6 - 61*m^12*t + 213*m^10*s*t - 252*m^8*s^2*t + 68*m^6*s^3*t + 63*m^4*s^4*t - 35*m^2*s^5*t + 4*s^6*t + 88*m^10*t^2 - 252*m^8*s*t^2 + 247*m^6*s^2*t^2 - 77*m^4*s^3*t^2 + 9*m^2*s^4*t^2 - s^5*t^2 - 42*m^8*t^3 + 101*m^6*s*t^3 - 75*m^4*s^2*t^3 + 14*m^2*s^3*t^3 - 5*s^4*t^3 + 6*m^6*t^4 - 12*m^4*s*t^4 + 6*m^2*s^2*t^4))/(m^2*(m^2 - s)^2*(m^2 - s - t)))*(X2*Y2^2) +
  ((-4*s*(64*m^34 - 720*m^32*s + 3696*m^30*s^2 - 11424*m^28*s^3 + 23584*m^26*s^4 - 33968*m^24*s^5 + 34320*m^22*s^6 - 23232*m^20*s^7 + 8448*m^18*s^8 + 1232*m^16*s^9 - 3696*m^14*s^10 + 2400*m^12*s^11 - 864*m^10*s^12 + 176*m^8*s^13 - 16*m^6*s^14 + 8*m^32*t + 328*m^30*s*t - 3720*m^28*s^2*t + 17760*m^26*s^3*t - 50456*m^24*s^4*t + 96040*m^22*s^5*t - 129000*m^20*s^6*t + 124416*m^18*s^7*t - 85224*m^16*s^8*t + 39448*m^14*s^9*t - 10648*m^12*s^10*t + 672*m^10*s^11*t + 504*m^8*s^12*t - 136*m^6*s^13*t + 8*m^4*s^14*t - 1054*m^30*t^2 + 9046*m^28*s*t^2 - 32106*m^26*s^2*t^2 + 55378*m^24*s^3*t^2 - 23932*m^22*s^4*t^2 - 99188*m^20*s^5*t^2 + 249516*m^18*s^6*t^2 - 305308*m^16*s^7*t^2 + 231754*m^14*s^8*t^2 - 112178*m^12*s^9*t^2 + 32542*m^10*s^10*t^2 - 4502*m^8*s^11*t^2 - 16*m^6*s^12*t^2 + 48*m^4*s^13*t^2 + 5065*m^28*t^3 - 42797*m^26*s*t^3 + 152884*m^24*s^2*t^3 - 286958*m^22*s^3*t^3 + 255595*m^20*s^4*t^3 + 50275*m^18*s^5*t^3 - 417864*m^16*s^6*t^3 + 528884*m^14*s^7*t^3 - 360825*m^12*s^8*t^3 + 144385*m^10*s^9*t^3 - 31260*m^8*s^10*t^3 + 2506*m^6*s^11*t^3 + 117*m^4*s^12*t^3 - 7*m^2*s^13*t^3 - 13202*m^26*t^4 + 103088*m^24*s*t^4 - 337021*m^22*s^2*t^4 + 569079*m^20*s^3*t^4 - 434708*m^18*s^4*t^4 - 130612*m^16*s^5*t^4 + 631710*m^14*s^6*t^4 - 646406*m^12*s^7*t^4 + 344726*m^10*s^8*t^4 - 99044*m^8*s^9*t^4 + 12455*m^6*s^10*t^4 - 9*m^4*s^11*t^4 - 56*m^2*s^12*t^4 + 20058*m^24*t^5 - 145893*m^22*s*t^5 + 432574*m^20*s^2*t^5 - 630249*m^18*s^3*t^5 + 337650*m^16*s^4*t^5 + 308184*m^14*s^5*t^5 - 663578*m^12*s^6*t^5 + 499164*m^10*s^7*t^5 - 190092*m^8*s^8*t^5 + 33645*m^6*s^9*t^5 - 1316*m^4*s^10*t^5 - 147*m^2*s^11*t^5 - 18616*m^22*t^6 + 129337*m^20*s*t^6 - 349921*m^18*s^2*t^6 + 426773*m^16*s^3*t^6 - 103484*m^14*s^4*t^6 - 338468*m^12*s^5*t^6 + 430014*m^10*s^6*t^6 - 225840*m^8*s^7*t^6 + 54644*m^6*s^8*t^6 - 4309*m^4*s^9*t^6 - 125*m^2*s^10*t^6 - 5*s^11*t^6 + 10844*m^20*t^7 - 74941*m^18*s*t^7 + 186865*m^16*s^2*t^7 - 181515*m^14*s^3*t^7 - 28138*m^12*s^4*t^7 + 203251*m^10*s^5*t^7 - 164416*m^8*s^6*t^7 + 54507*m^6*s^7*t^7 - 6494*m^4*s^8*t^7 + 58*m^2*s^9*t^7 - 21*s^10*t^7 - 3948*m^18*t^8 + 28993*m^16*s*t^8 - 67577*m^14*s^2*t^8 + 46875*m^12*s^3*t^8 + 37505*m^10*s^4*t^8 - 70255*m^8*s^5*t^8 + 34065*m^6*s^6*t^8 - 5515*m^4*s^7*t^8 + 147*m^2*s^8*t^8 - 34*s^9*t^8 + 859*m^16*t^9 - 7448*m^14*s*t^9 + 16704*m^12*s^2*t^9 - 5906*m^10*s^3*t^9 - 14693*m^8*s^4*t^9 + 13190*m^6*s^5*t^9 - 2940*m^4*s^6*t^9 + 68*m^2*s^7*t^9 - 26*s^8*t^9 - 101*m^14*t^10 + 1206*m^12*s*t^10 - 2811*m^10*s^2*t^10 - 276*m^8*s^3*t^10 + 2794*m^6*s^4*t^10 - 1033*m^4*s^5*t^10 + 6*m^2*s^6*t^10 - 9*s^7*t^10 + 5*m^12*t^11 - 108*m^10*s*t^11 + 305*m^8*s^2*t^11 + 204*m^6*s^3*t^11 - 213*m^4*s^4*t^11 - s^6*t^11 + 4*m^8*s*t^12 - 16*m^6*s^2*t^12 - 20*m^4*s^3*t^12))/(m^2*(m^2 - s)^3*(m^2 + s)*(4*m^2 - t)^2*(m^2 - s - t)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X2*Y2*Y4) +
  ((2*(12*m^22*s - 88*m^20*s^2 + 276*m^18*s^3 - 480*m^16*s^4 + 500*m^14*s^5 - 312*m^12*s^6 + 108*m^10*s^7 - 16*m^8*s^8 + m^22*t - 79*m^20*s*t + 510*m^18*s^2*t - 1418*m^16*s^3*t + 2130*m^14*s^4*t - 1821*m^12*s^5*t + 834*m^10*s^6*t - 140*m^8*s^7*t - 27*m^6*s^8*t + 10*m^4*s^9*t - 2*m^20*t^2 + 200*m^18*s*t^2 - 1194*m^16*s^2*t^2 + 3024*m^14*s^3*t^2 - 4166*m^12*s^4*t^2 + 3429*m^10*s^5*t^2 - 1788*m^8*s^6*t^2 + 636*m^6*s^7*t^2 - 162*m^4*s^8*t^2 + 23*m^2*s^9*t^2 + m^18*t^3 - 289*m^16*s*t^3 + 1529*m^14*s^2*t^3 - 3350*m^12*s^3*t^3 + 3987*m^10*s^4*t^3 - 2882*m^8*s^5*t^3 + 1366*m^6*s^6*t^3 - 449*m^4*s^7*t^3 + 93*m^2*s^8*t^3 - 6*s^9*t^3 + 253*m^14*s*t^4 - 1123*m^12*s^2*t^4 + 1989*m^10*s^3*t^4 - 1848*m^8*s^4*t^4 + 966*m^6*s^5*t^4 - 310*m^4*s^6*t^4 + 86*m^2*s^7*t^4 - 13*s^8*t^4 - 126*m^12*s*t^5 + 453*m^10*s^2*t^5 - 601*m^8*s^3*t^5 + 369*m^6*s^4*t^5 - 55*m^4*s^5*t^5 - 11*m^2*s^6*t^5 - 4*s^7*t^5 + 31*m^10*s*t^6 - 88*m^8*s^2*t^6 + 80*m^6*s^3*t^6 - 22*m^4*s^4*t^6 - 27*m^2*s^5*t^6 + 7*s^6*t^6 - 3*m^8*s*t^7 + 6*m^6*s^2*t^7 - 3*m^4*s^3*t^7 + 4*s^5*t^7))/(m^4*(m^2 - s)^2*s*(m^2 - s - t)^2*t))*(X2*Y2) +
  (-((s*(13056*m^46*s - 187904*m^44*s^2 + 1259264*m^42*s^3 - 5210112*m^40*s^4 + 14871552*m^38*s^5 - 30980096*m^36*s^6 + 48548864*m^34*s^7 - 58040320*m^32*s^8 + 52935168*m^30*s^9 - 36168704*m^28*s^10 + 17498624*m^26*s^11 - 4898816*m^24*s^12 - 279552*m^22*s^13 + 1075200*m^20*s^14 - 590848*m^18*s^15 + 188416*m^16*s^16 - 38144*m^14*s^17 + 4608*m^12*s^18 - 256*m^10*s^19 + 94848*m^46*t - 1254400*m^44*s*t + 7810944*m^42*s^2*t - 30490624*m^40*s^3*t + 83788800*m^38*s^4*t - 172417536*m^36*s^5*t + 275509248*m^34*s^6*t - 349155840*m^32*s^7*t + 354446592*m^30*s^8*t - 288240128*m^28*s^9*t + 185723648*m^26*s^10*t - 92207616*m^24*s^11*t + 32985088*m^22*s^12*t - 6784512*m^20*s^13*t - 451584*m^18*s^14*t + 944640*m^16*s^15*t - 373632*m^14*s^16*t + 81408*m^12*s^17*t - 9856*m^10*s^18*t + 512*m^8*s^19*t - 632800*m^44*t^2 + 8075008*m^42*s*t^2 - 47402112*m^40*s^2*t^2 + 169864960*m^38*s^3*t^2 - 416109696*m^36*s^4*t^2 + 740670592*m^34*s^5*t^2 - 997616896*m^32*s^6*t^2 + 1052825728*m^30*s^7*t^2 - 905224000*m^28*s^8*t^2 + 664007808*m^26*s^9*t^2 - 431724544*m^24*s^10*t^2 + 248842368*m^22*s^11*t^2 - 121029760*m^20*s^12*t^2 + 45813120*m^18*s^13*t^2 - 12099328*m^16*s^14*t^2 + 1773952*m^14*s^15*t^2 + 12320*m^12*s^16*t^2 - 54656*m^10*s^17*t^2 + 8320*m^8*s^18*t^2 - 384*m^6*s^19*t^2 + 2096800*m^42*t^3 - 26235248*m^40*s*t^3 + 148336528*m^38*s^2*t^3 - 500914784*m^36*s^3*t^3 + 1124252512*m^34*s^4*t^3 - 1767026528*m^32*s^5*t^3 + 2006249568*m^30*s^6*t^3 - 1706752736*m^28*s^7*t^3 + 1194834080*m^26*s^8*t^3 - 839543744*m^24*s^9*t^3 + 664642816*m^22*s^10*t^3 - 500716704*m^20*s^11*t^3 + 295939104*m^18*s^12*t^3 - 125064864*m^16*s^13*t^3 + 35631264*m^14*s^14*t^3 - 6266528*m^12*s^15*t^3 + 538944*m^10*s^16*t^3 + 2864*m^8*s^17*t^3 - 3472*m^6*s^18*t^3 + 128*m^4*s^19*t^3 - 4325768*m^40*t^4 + 54297720*m^38*s*t^4 - 300131776*m^36*s^2*t^4 + 963740376*m^34*s^3*t^4 - 1985769440*m^32*s^4*t^4 + 2720399224*m^30*s^5*t^4 - 2470149232*m^28*s^6*t^4 + 1463631656*m^26*s^7*t^4 - 697770768*m^24*s^8*t^4 + 661855464*m^22*s^9*t^4 - 884673552*m^20*s^10*t^4 + 818081176*m^18*s^11*t^4 - 489377312*m^16*s^12*t^4 + 191844712*m^14*s^13*t^4 - 48500368*m^12*s^14*t^4 + 7417976*m^10*s^15*t^4 - 582504*m^8*s^16*t^4 + 11712*m^6*s^17*t^4 + 720*m^4*s^18*t^4 - 16*m^2*s^19*t^4 + 6133396*m^38*t^5 - 79546368*m^36*s*t^5 + 436065508*m^34*s^2*t^5 - 1337067992*m^32*s^3*t^5 + 2508979344*m^30*s^4*t^5 - 2884632480*m^28*s^5*t^5 + 1787542800*m^26*s^6*t^5 - 212811496*m^24*s^7*t^5 - 251708840*m^22*s^8*t^5 - 466741520*m^20*s^9*t^5 + 1127224824*m^18*s^10*t^5 - 1033755816*m^16*s^11*t^5 + 550231632*m^14*s^12*t^5 - 183792000*m^12*s^13*t^5 + 38237264*m^10*s^14*t^5 - 4629912*m^8*s^15*t^5 + 276532*m^6*s^16*t^5 - 4816*m^4*s^17*t^5 - 60*m^2*s^18*t^5 - 6328018*m^36*t^6 + 88377112*m^34*s*t^6 - 486572340*m^32*s^2*t^6 + 1422972858*m^30*s^3*t^6 - 2387643372*m^28*s^4*t^6 + 2126599674*m^26*s^5*t^6 - 384956484*m^24*s^6*t^6 - 1100742814*m^22*s^7*t^6 + 791870320*m^20*s^8*t^6 + 540653746*m^18*s^9*t^6 - 1238498844*m^16*s^10*t^6 + 960819374*m^14*s^11*t^6 - 424051348*m^12*s^12*t^6 + 114396014*m^10*s^13*t^6 - 18460268*m^8*s^14*t^6 + 1627318*m^6*s^15*t^6 - 63518*m^4*s^16*t^6 + 590*m^2*s^17*t^6 + 4959858*m^34*t^7 - 78685464*m^32*s*t^7 + 437756146*m^30*s^2*t^7 - 1210460846*m^28*s^3*t^7 + 1759083318*m^26*s^4*t^7 - 998881588*m^24*s^5*t^7 - 750332462*m^22*s^6*t^7 + 1563405870*m^20*s^7*t^7 - 616162710*m^18*s^8*t^7 - 698742864*m^16*s^9*t^7 + 1046142438*m^14*s^10*t^7 - 640776434*m^12*s^11*t^7 + 223939874*m^10*s^12*t^7 - 46333988*m^8*s^13*t^7 + 5387222*m^6*s^14*t^7 - 304078*m^4*s^15*t^7 + 5708*m^2*s^16*t^7 - 3146485*m^32*t^8 + 58928127*m^30*s*t^8 - 328216746*m^28*s^2*t^8 + 842810258*m^26*s^3*t^8 - 1007011145*m^24*s^4*t^8 + 138806285*m^22*s^5*t^8 + 1082646108*m^20*s^6*t^8 - 1183829924*m^18*s^7*t^8 + 159161855*m^16*s^8*t^8 + 651876489*m^14*s^9*t^8 - 644686154*m^12*s^10*t^8 + 301350978*m^10*s^11*t^8 - 79618991*m^8*s^12*t^8 + 11776203*m^6*s^13*t^8 - 870024*m^4*s^14*t^8 + 23152*m^2*s^15*t^8 + 14*s^16*t^8 + 1829514*m^30*t^9 - 38494788*m^28*s*t^9 + 208218961*m^26*s^2*t^9 - 483378764*m^24*s^3*t^9 + 434208734*m^22*s^4*t^9 + 222950168*m^20*s^5*t^9 - 813347215*m^18*s^6*t^9 + 566815284*m^16*s^7*t^9 + 113868702*m^14*s^8*t^9 - 414449316*m^12*s^9*t^9 + 282531011*m^10*s^10*t^9 - 97295668*m^8*s^11*t^9 + 18182106*m^6*s^12*t^9 - 1697104*m^4*s^13*t^9 + 58267*m^2*s^14*t^9 + 108*s^15*t^9 - 1107618*m^28*t^10 + 22176658*m^26*s*t^10 - 111471334*m^24*s^2*t^10 + 226216790*m^22*s^3*t^10 - 125769230*m^20*s^4*t^10 - 234183322*m^18*s^5*t^10 + 409012184*m^16*s^6*t^10 - 159442028*m^14*s^7*t^10 - 138698726*m^12*s^8*t^10 + 180585462*m^10*s^9*t^10 - 85527630*m^8*s^10*t^10 + 20466982*m^6*s^11*t^10 - 2393978*m^4*s^12*t^10 + 102658*m^2*s^13*t^10 + 364*s^14*t^10 + 666766*m^26*t^11 - 11064958*m^24*s*t^11 + 49613642*m^22*s^2*t^11 - 84484466*m^20*s^3*t^11 + 12229852*m^18*s^4*t^11 + 131822438*m^16*s^5*t^11 - 142008464*m^14*s^6*t^11 + 10104296*m^12*s^7*t^11 + 71991890*m^10*s^8*t^11 - 53383302*m^8*s^9*t^11 + 16962390*m^6*s^10*t^11 - 2510998*m^4*s^11*t^11 + 133940*m^2*s^12*t^11 + 702*s^13*t^11 - 339680*m^24*t^12 + 4623712*m^22*s*t^12 - 17997236*m^20*s^2*t^12 + 24291792*m^18*s^3*t^12 + 9681366*m^16*s^4*t^12 - 50141126*m^14*s^5*t^12 + 31966866*m^12*s^6*t^12 + 12007138*m^10*s^7*t^12 - 22538146*m^8*s^8*t^12 + 10256110*m^6*s^9*t^12 - 1974022*m^4*s^10*t^12 + 132678*m^2*s^11*t^12 + 852*s^12*t^12 + 131056*m^22*t^13 - 1564172*m^20*s*t^13 + 5215582*m^18*s^2*t^13 - 5037576*m^16*s^3*t^13 - 6361892*m^14*s^4*t^13 + 13230362*m^12*s^5*t^13 - 3396580*m^10*s^6*t^13 - 5604282*m^8*s^7*t^13 + 4384540*m^6*s^8*t^13 - 1153966*m^4*s^9*t^13 + 100190*m^2*s^10*t^13 + 674*s^11*t^13 - 36246*m^20*t^14 + 415512*m^18*s*t^14 - 1185650*m^16*s^2*t^14 + 628308*m^14*s^3*t^14 + 2110308*m^12*s^4*t^14 - 2294262*m^10*s^5*t^14 - 367718*m^8*s^6*t^14 + 1235016*m^6*s^7*t^14 - 489970*m^4*s^8*t^14 + 57058*m^2*s^9*t^14 + 348*s^10*t^14 + 6900*m^18*t^15 - 83912*m^16*s*t^15 + 208026*m^14*s^2*t^15 - 442*m^12*s^3*t^15 - 445138*m^10*s^4*t^15 + 211394*m^8*s^5*t^15 + 189146*m^6*s^6*t^15 - 144498*m^4*s^7*t^15 + 23978*m^2*s^8*t^15 + 114*s^9*t^15 - 855*m^16*t^16 + 12333*m^14*s*t^16 - 27714*m^12*s^2*t^16 - 18338*m^10*s^3*t^16 + 58705*m^8*s^4*t^16 + 1919*m^6*s^5*t^16 - 27054*m^4*s^6*t^16 + 7190*m^2*s^7*t^16 + 22*s^8*t^16 + 62*m^14*t^17 - 1232*m^12*s*t^17 + 2721*m^10*s^2*t^17 + 3972*m^8*s^3*t^17 - 4006*m^6*s^4*t^17 - 2510*m^4*s^5*t^17 + 1455*m^2*s^6*t^17 + 2*s^7*t^17 - 2*m^12*t^18 + 74*m^10*s*t^18 - 180*m^8*s^2*t^18 - 412*m^6*s^3*t^18 + 22*m^4*s^4*t^18 + 178*m^2*s^5*t^18 - 2*m^8*s*t^19 + 6*m^6*s^2*t^19 + 18*m^4*s^3*t^19 + 10*m^2*s^4*t^19))/(m^2*(m^2 - s)^3*(m^2 + s)^2*(2*m^2 - t)^2*(4*m^2 - t)^2*(m^2 - s - t)^2*(3*m^2 - s - t)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t))))*(X2*Y4) +
  ((8*m^30*s - 92*m^28*s^2 + 484*m^26*s^3 - 1540*m^24*s^4 + 3300*m^22*s^5 - 5016*m^20*s^6 + 5544*m^18*s^7 - 4488*m^16*s^8 + 2640*m^14*s^9 - 1100*m^12*s^10 + 308*m^10*s^11 - 52*m^8*s^12 + 4*m^6*s^13 - 52*m^28*s*t + 540*m^26*s^2*t - 2544*m^24*s^3*t + 7176*m^22*s^4*t - 13464*m^20*s^5*t + 17640*m^18*s^6*t - 16464*m^16*s^7*t + 10944*m^14*s^8*t - 5076*m^12*s^9*t + 1564*m^10*s^10*t - 288*m^8*s^11*t + 24*m^6*s^12*t + 190*m^26*s*t^2 - 1842*m^24*s^2*t^2 + 7990*m^22*s^3*t^2 - 20418*m^20*s^4*t^2 + 34033*m^18*s^5*t^2 - 38647*m^16*s^6*t^2 + 30261*m^14*s^7*t^2 - 16115*m^12*s^8*t^2 + 5573*m^10*s^9*t^2 - 1123*m^8*s^10*t^2 + 97*m^6*s^11*t^2 + m^4*s^12*t^2 - 4*m^26*t^3 - 144*m^24*s*t^3 + 1920*m^22*s^2*t^3 - 9408*m^20*s^3*t^3 + 25147*m^18*s^4*t^3 - 41775*m^16*s^5*t^3 + 45646*m^14*s^6*t^3 - 33571*m^12*s^7*t^3 + 16708*m^10*s^8*t^3 - 5637*m^8*s^9*t^3 + 1314*m^6*s^10*t^3 - 217*m^4*s^11*t^3 + 21*m^2*s^12*t^3 + 16*m^24*t^4 - 459*m^22*s*t^4 + 1534*m^20*s^2*t^4 + 290*m^18*s^3*t^4 - 10613*m^16*s^4*t^4 + 25540*m^14*s^5*t^4 - 31660*m^12*s^6*t^4 + 24193*m^10*s^7*t^4 - 12179*m^8*s^8*t^4 + 4189*m^6*s^9*t^4 - 980*m^4*s^10*t^4 + 135*m^2*s^11*t^4 - 6*s^12*t^4 - 25*m^22*t^5 + 1061*m^20*s*t^5 - 4611*m^18*s^2*t^5 + 7046*m^16*s^3*t^5 - 900*m^14*s^4*t^5 - 11060*m^12*s^5*t^5 + 16551*m^10*s^6*t^5 - 12166*m^8*s^7*t^5 + 5387*m^6*s^8*t^5 - 1537*m^4*s^9*t^5 + 278*m^2*s^10*t^5 - 24*s^11*t^5 + 19*m^20*t^6 - 738*m^18*s*t^6 + 2603*m^16*s^2*t^6 - 2407*m^14*s^3*t^6 - 2903*m^12*s^4*t^6 + 8479*m^10*s^5*t^6 - 8091*m^8*s^6*t^6 + 3927*m^6*s^7*t^6 - 1060*m^4*s^8*t^6 + 203*m^2*s^9*t^6 - 32*s^10*t^6 - 7*m^18*t^7 - 119*m^16*s*t^7 + 1228*m^14*s^2*t^7 - 4080*m^12*s^3*t^7 + 6758*m^10*s^4*t^7 - 6170*m^8*s^5*t^7 + 2939*m^6*s^6*t^7 - 529*m^4*s^7*t^7 - 12*m^2*s^8*t^7 - 8*s^9*t^7 + m^16*t^8 + 482*m^14*s*t^8 - 2165*m^12*s^2*t^8 + 4068*m^10*s^3*t^8 - 4106*m^8*s^4*t^8 + 2293*m^6*s^5*t^8 - 522*m^4*s^6*t^8 - 55*m^2*s^7*t^8 + 18*s^8*t^8 - 296*m^12*s*t^9 + 1059*m^10*s^2*t^9 - 1505*m^8*s^3*t^9 + 1073*m^6*s^4*t^9 - 379*m^4*s^5*t^9 + 14*m^2*s^6*t^9 + 16*s^7*t^9 + 79*m^10*s*t^10 - 231*m^8*s^2*t^10 + 246*m^6*s^3*t^10 - 115*m^4*s^4*t^10 + 21*m^2*s^5*t^10 + 4*s^6*t^10 - 8*m^8*s*t^11 + 19*m^6*s^2*t^11 - 14*m^4*s^3*t^11 + 3*m^2*s^4*t^11)/(m^4*(m^2 - s)^2*s*(m^2 - s - t)^3*(2*m^2 - s - t)*t^2))*(X2) +
  ((32*m^2*(m^2 - s)^2*s*(m^2 - s - t)^2)/((m^2 + s)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^5*Y4) +
  (-16*t)*(X3^5) +
  ((32*(m^2 - s)*s*(m^2 - s - t)^2*(m^4 - m^2*s + s*t))/((m^2 + s)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^4*X4*Y1) +
  ((-32*m^2*s*(m^2 - s - t)^2)/((m^2 + s)*t^2))*(X3^4*X4) +
  (16*t)*(X3^4*Y1) +
  ((16*(-2*m^6 + 6*m^4*s - 6*m^2*s^2 + 2*s^3 - 2*m^2*s*t + 2*s^2*t + m^2*t^2 + s*t^2))/(m^2*t))*(X3^4*Y2) +
  ((16*s*(5*m^14 - 30*m^12*s + 75*m^10*s^2 - 100*m^8*s^3 + 75*m^6*s^4 - 30*m^4*s^5 + 5*m^2*s^6 - 23*m^12*t + 115*m^10*s*t - 230*m^8*s^2*t + 230*m^6*s^3*t - 115*m^4*s^4*t + 23*m^2*s^5*t + 33*m^10*t^2 - 138*m^8*s*t^2 + 216*m^6*s^2*t^2 - 150*m^4*s^3*t^2 + 39*m^2*s^4*t^2 - 17*m^8*t^3 + 63*m^6*s*t^3 - 75*m^4*s^2*t^3 + 29*m^2*s^3*t^3 + 3*m^6*t^4 - 11*m^4*s*t^4 + 7*m^2*s^2*t^4 + s^3*t^4 + m^2*s*t^5 + s^2*t^5))/((m^2 + s)*(m^2 - s - t)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^4*Y4) +
  (8*(3*m^4 - 4*m^2*s + s^2 - 8*m^2*t + 7*s*t + 7*t^2))*(X3^4) +
  ((16*s*(m^2 - s - t)*(5*m^10 - 20*m^8*s + 30*m^6*s^2 - 20*m^4*s^3 + 5*m^2*s^4 - 15*m^8*t + 50*m^6*s*t - 60*m^4*s^2*t + 30*m^2*s^3*t - 5*s^4*t + 4*m^6*t^2 - 29*m^4*s*t^2 + 38*m^2*s^2*t^2 - 13*s^3*t^2 + 4*m^2*s*t^3 - 8*s^2*t^3))/((m^2 + s)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^3*X4*Y1) +
  ((-8*s*(10*m^12 - 50*m^10*s + 100*m^8*s^2 - 100*m^6*s^3 + 50*m^4*s^4 - 10*m^2*s^5 - 31*m^10*t + 159*m^8*s*t - 260*m^6*s^2*t + 184*m^4*s^3*t - 53*m^2*s^4*t + s^5*t + 24*m^8*t^2 - 156*m^6*s*t^2 + 202*m^4*s^2*t^2 - 84*m^2*s^3*t^2 + 6*s^4*t^2 - 2*m^6*t^3 + 64*m^4*s*t^3 - 55*m^2*s^2*t^3 + 7*s^3*t^3 - m^4*t^4 - 10*m^2*s*t^4 + 3*s^2*t^4))/((m^2 + s)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^3*X4) +
  (-16*t)*(X3^3*Y1^2) +
  ((-16*(-2*m^6 + 6*m^4*s - 6*m^2*s^2 + 2*s^3 - 2*m^2*s*t + 2*s^2*t + m^2*t^2 + s*t^2))/(m^2*t))*(X3^3*Y1*Y2) +
  ((16*s*t)/(-m^2 + s + t))*(X3^3*Y1*Y4) +
  ((-8*(m^2 - s - t)*(2*m^6 - 5*m^4*s + 4*m^2*s^2 - 2*s^3 - 5*m^4*t + 10*m^2*s*t - 5*s^2*t))/(m^2 - s)^2)*(X3^3*Y1) +
  ((-16*s*(2*s + t)*(m^4 - 2*m^2*s + s^2 + s*t))/((m^2 - s - t)*(m^4 - m^2*s + s*t)))*(X3^3*Y2*Y4) +
  ((8*(2*m^10 - 15*m^8*s + 42*m^6*s^2 - 52*m^4*s^3 + 33*m^2*s^4 - 8*s^5 + 5*m^8*t - 4*m^6*s*t - 15*m^4*s^2*t + 22*m^2*s^3*t - 8*s^4*t - 5*m^6*t^2 + 6*m^4*s*t^2 + 3*m^2*s^2*t^2 - 4*s^3*t^2))/(m^2*(m^2 - s)^2))*(X3^3*Y2) +
  ((8*s*(2*m^16*s - 14*m^14*s^2 + 42*m^12*s^3 - 70*m^10*s^4 + 70*m^8*s^5 - 42*m^6*s^6 + 14*m^4*s^7 - 2*m^2*s^8 + 8*m^16*t - 62*m^14*s*t + 207*m^12*s^2*t - 385*m^10*s^3*t + 430*m^8*s^4*t - 288*m^6*s^5*t + 107*m^4*s^6*t - 17*m^2*s^7*t - 48*m^14*t^2 + 305*m^12*s*t^2 - 805*m^10*s^2*t^2 + 1131*m^8*s^3*t^2 - 892*m^6*s^4*t^2 + 373*m^4*s^5*t^2 - 63*m^2*s^6*t^2 - s^7*t^2 + 99*m^12*t^3 - 515*m^10*s*t^3 + 1095*m^8*s^2*t^3 - 1165*m^6*s^3*t^3 + 604*m^4*s^4*t^3 - 112*m^2*s^5*t^3 - 6*s^6*t^3 - 92*m^10*t^4 + 357*m^8*s*t^4 - 600*m^6*s^2*t^4 + 461*m^4*s^3*t^4 - 114*m^2*s^4*t^4 - 12*s^5*t^4 + 60*m^8*t^5 - 117*m^6*s*t^5 + 119*m^4*s^2*t^5 - 41*m^2*s^3*t^5 - 13*s^4*t^5 - 34*m^6*t^6 + 15*m^4*s*t^6 + 11*m^2*s^2*t^6 - 14*s^3*t^6 + 9*m^4*t^7 + m^2*s*t^7 - 8*s^2*t^7 - m^2*t^8 - s*t^8))/((m^2 + s)*(m^2 - s - t)*t^4*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^3*Y4) +
  ((4*(16*m^10 - 70*m^8*s + 120*m^6*s^2 - 102*m^4*s^3 + 44*m^2*s^4 - 8*s^5 - 46*m^8*t + 176*m^6*s*t - 250*m^4*s^2*t + 155*m^2*s^3*t - 37*s^4*t + 64*m^6*t^2 - 182*m^4*s*t^2 + 172*m^2*s^2*t^2 - 53*s^3*t^2 - 24*m^4*t^3 + 48*m^2*s*t^3 - 24*s^2*t^3))/(m^2 - s)^2)*(X3^3) +
  ((8*s*(2*m^14*s - 12*m^12*s^2 + 30*m^10*s^3 - 40*m^8*s^4 + 30*m^6*s^5 - 12*m^4*s^6 + 2*m^2*s^7 + 8*m^14*t - 52*m^12*s*t + 145*m^10*s^2*t - 222*m^8*s^3*t + 198*m^6*s^4*t - 100*m^4*s^5*t + 25*m^2*s^6*t - 2*s^7*t - 54*m^12*t^2 + 279*m^10*s*t^2 - 593*m^8*s^2*t^2 + 661*m^6*s^3*t^2 - 403*m^4*s^4*t^2 + 124*m^2*s^5*t^2 - 14*s^6*t^2 + 100*m^10*t^3 - 455*m^8*s*t^3 + 819*m^6*s^2*t^3 - 720*m^4*s^3*t^3 + 305*m^2*s^4*t^3 - 49*s^5*t^3 - 43*m^8*t^4 + 273*m^6*s*t^4 - 494*m^4*s^2*t^4 + 346*m^2*s^3*t^4 - 82*s^4*t^4 + 3*m^6*t^5 - 62*m^4*s*t^5 + 143*m^2*s^2*t^5 - 66*s^3*t^5 + 2*m^2*s*t^6 - 20*s^2*t^6))/((m^2 + s)*t^4*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^2*X4*Y1) +
  ((-8*s*(4*m^10 - 8*m^8*s + 4*m^6*s^2 - 13*m^8*t + 14*m^6*s*t + 2*m^4*s^2*t - 4*m^2*s^3*t + s^4*t + 12*m^6*t^2 + 7*m^4*s*t^2 - 20*m^2*s^2*t^2 + 5*s^3*t^2 - 5*m^4*t^3 - 11*m^2*s*t^3 + 8*s^2*t^3 + m^2*t^4 + 3*s*t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^2*X4*Y2) +
  ((-4*s*(128*m^20*s - 768*m^18*s^2 + 1920*m^16*s^3 - 2560*m^14*s^4 + 1920*m^12*s^5 - 768*m^10*s^6 + 128*m^8*s^7 + 1216*m^20*t - 5824*m^18*s*t + 12224*m^16*s^2*t - 15104*m^14*s^3*t + 12096*m^12*s^4*t - 6080*m^10*s^5*t + 1600*m^8*s^6*t - 128*m^6*s^7*t - 6952*m^18*t^2 + 29512*m^16*s*t^2 - 50936*m^14*s^2*t^2 + 46104*m^12*s^3*t^2 - 23256*m^10*s^4*t^2 + 6136*m^8*s^5*t^2 - 648*m^6*s^6*t^2 + 40*m^4*s^7*t^2 + 13500*m^16*t^3 - 55948*m^14*s*t^3 + 85520*m^12*s^2*t^3 - 62412*m^10*s^3*t^3 + 21660*m^8*s^4*t^3 - 2756*m^6*s^5*t^3 + 56*m^4*s^6*t^3 - 4*m^2*s^7*t^3 - 11368*m^14*t^4 + 53528*m^12*s*t^4 - 76152*m^10*s^2*t^4 + 45520*m^8*s^3*t^4 - 10932*m^6*s^4*t^4 + 592*m^4*s^5*t^4 + 28*m^2*s^6*t^4 + 4441*m^12*t^5 - 29640*m^10*s*t^5 + 40339*m^8*s^2*t^5 - 19230*m^6*s^3*t^5 + 2999*m^4*s^4*t^5 - 14*m^2*s^5*t^5 - 7*s^6*t^5 - 609*m^10*t^6 + 10079*m^8*s*t^6 - 13156*m^6*s^2*t^6 + 4672*m^4*s^3*t^6 - 383*m^2*s^4*t^6 - 11*s^5*t^6 - 90*m^8*t^7 - 2101*m^6*s*t^7 + 2585*m^4*s^2*t^7 - 589*m^2*s^3*t^7 + 13*s^4*t^7 + 36*m^6*t^8 + 249*m^4*s*t^8 - 277*m^2*s^2*t^8 + 28*s^3*t^8 - 3*m^4*t^9 - 13*m^2*s*t^9 + 12*s^2*t^9))/((m^2 + s)*(2*m^2 - t)*(4*m^2 - t)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^2*X4) +
  ((16*(m^2 - s)^4)/(m^4*(m^2 - s - t)))*(X3^2*Y1^2*Y2) +
  ((-8*(2*m^14 - 12*m^12*s + 30*m^10*s^2 - 40*m^8*s^3 + 30*m^6*s^4 - 12*m^4*s^5 + 2*m^2*s^6 - 2*m^12*t + 9*m^10*s*t - 15*m^8*s^2*t + 9*m^6*s^3*t + 4*m^4*s^4*t - 6*m^2*s^5*t + s^6*t + 9*m^10*t^2 - 23*m^8*s*t^2 + 21*m^6*s^2*t^2 - 8*m^4*s^3*t^2 - m^2*s^4*t^2 - 4*m^8*t^3 + 9*m^6*s*t^3 - 6*m^4*s^2*t^3 + m^2*s^3*t^3))/(m^4*(m^2 - s)^2*t))*(X3^2*Y1^2) +
  ((-16*(m^2 - s)^2*s)/(m^2*(m^2 - s - t)))*(X3^2*Y1*Y2*Y4) +
  ((8*(12*m^18 - 84*m^16*s + 252*m^14*s^2 - 420*m^12*s^3 + 420*m^10*s^4 - 252*m^8*s^5 + 84*m^6*s^6 - 12*m^4*s^7 - 21*m^16*t + 144*m^14*s*t - 415*m^12*s^2*t + 650*m^10*s^3*t - 595*m^8*s^4*t + 313*m^6*s^5*t - 83*m^4*s^6*t + 7*m^2*s^7*t + 10*m^14*t^2 - 114*m^12*s*t^2 + 388*m^10*s^2*t^2 - 613*m^8*s^3*t^2 + 500*m^6*s^4*t^2 - 195*m^4*s^5*t^2 + 22*m^2*s^6*t^2 + 2*s^7*t^2 + 7*m^12*t^3 + 53*m^10*s*t^3 - 244*m^8*s^2*t^3 + 348*m^6*s^3*t^3 - 211*m^4*s^4*t^3 + 42*m^2*s^5*t^3 + 2*s^6*t^3 - 10*m^10*t^4 - 12*m^8*s*t^4 + 82*m^6*s^2*t^4 - 91*m^4*s^3*t^4 + 32*m^2*s^4*t^4 + 3*m^8*t^5 + m^6*s*t^5 - 11*m^4*s^2*t^5 + 7*m^2*s^3*t^5))/(m^4*(m^2 - s)^2*(m^2 - s - t)^2*t))*(X3^2*Y1*Y2) +
  ((8*s*(768*m^30 - 6080*m^28*s + 21248*m^26*s^2 - 43008*m^24*s^3 + 55552*m^22*s^4 - 47488*m^20*s^5 + 26880*m^18*s^6 - 9728*m^16*s^7 + 2048*m^14*s^8 - 192*m^12*s^9 - 3832*m^28*t + 28640*m^26*s*t - 94552*m^24*s^2*t + 181232*m^22*s^3*t - 222848*m^20*s^4*t + 183152*m^18*s^5*t - 101440*m^16*s^6*t + 37072*m^14*s^7*t - 8392*m^12*s^8*t + 1008*m^10*s^9*t - 40*m^8*s^10*t + 9598*m^26*t^2 - 66596*m^24*s*t^2 + 202998*m^22*s^2*t^2 - 357860*m^20*s^3*t^2 + 404552*m^18*s^4*t^2 - 307500*m^16*s^5*t^2 + 159976*m^14*s^6*t^2 - 56428*m^12*s^7*t^2 + 12810*m^10*s^8*t^2 - 1632*m^8*s^9*t^2 + 82*m^6*s^10*t^2 - 14443*m^24*t^3 + 94360*m^22*s*t^3 - 266083*m^20*s^2*t^3 + 426290*m^18*s^3*t^3 - 431644*m^16*s^4*t^3 + 292502*m^14*s^5*t^3 - 137464*m^12*s^6*t^3 + 45134*m^10*s^7*t^3 - 9769*m^8*s^8*t^3 + 1170*m^6*s^9*t^3 - 53*m^4*s^10*t^3 + 13839*m^22*t^4 - 88125*m^20*s*t^4 + 233749*m^18*s^2*t^4 - 339412*m^16*s^3*t^4 + 300522*m^14*s^4*t^4 - 174268*m^12*s^5*t^4 + 71124*m^10*s^6*t^4 - 21184*m^8*s^7*t^4 + 4147*m^6*s^8*t^4 - 403*m^4*s^9*t^4 + 11*m^2*s^10*t^4 - 8773*m^20*t^5 + 56651*m^18*s*t^5 - 144369*m^16*s^2*t^5 + 190441*m^14*s^3*t^5 - 144297*m^12*s^4*t^5 + 68529*m^10*s^5*t^5 - 23471*m^8*s^6*t^5 + 6239*m^6*s^7*t^5 - 1010*m^4*s^8*t^5 + 60*m^2*s^9*t^5 + 3744*m^18*t^6 - 25596*m^16*s*t^6 + 63846*m^14*s^2*t^6 - 76862*m^12*s^3*t^6 + 49038*m^10*s^4*t^6 - 18384*m^8*s^5*t^6 + 5224*m^6*s^6*t^6 - 1204*m^4*s^7*t^6 + 132*m^2*s^8*t^6 - 2*s^9*t^6 - 1068*m^16*t^7 + 8153*m^14*s*t^7 - 20104*m^12*s^2*t^7 + 22123*m^10*s^3*t^7 - 11738*m^8*s^4*t^7 + 3416*m^6*s^5*t^7 - 827*m^4*s^6*t^7 + 148*m^2*s^7*t^7 - 7*s^8*t^7 + 196*m^14*t^8 - 1805*m^12*s*t^8 + 4386*m^10*s^2*t^8 - 4372*m^8*s^3*t^8 + 1890*m^6*s^4*t^8 - 428*m^4*s^5*t^8 + 90*m^2*s^6*t^8 - 9*s^7*t^8 - 21*m^12*t^9 + 267*m^10*s*t^9 - 628*m^8*s^2*t^9 + 550*m^6*s^3*t^9 - 183*m^4*s^4*t^9 + 32*m^2*s^5*t^9 - 5*s^6*t^9 + m^10*t^10 - 24*m^8*s*t^10 + 53*m^6*s^2*t^10 - 38*m^4*s^3*t^10 + 8*m^2*s^4*t^10 - s^5*t^10 + m^6*s*t^11 - 2*m^4*s^2*t^11 + m^2*s^3*t^11))/(m^2*(m^2 - s)^2*(2*m^2 - t)^2*(4*m^2 - t)^2*(m^2 - s - t)*t^2*(m^4 - m^2*s + s*t)*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^2*Y1*Y4) +
  ((-4*(10*m^18 - 70*m^16*s + 210*m^14*s^2 - 350*m^12*s^3 + 350*m^10*s^4 - 210*m^8*s^5 + 70*m^6*s^6 - 10*m^4*s^7 - 3*m^16*t + 40*m^14*s*t - 155*m^12*s^2*t + 282*m^10*s^3*t - 273*m^8*s^4*t + 140*m^6*s^5*t - 33*m^4*s^6*t + 2*m^2*s^7*t - 53*m^14*t^2 + 199*m^12*s*t^2 - 261*m^10*s^2*t^2 + 118*m^8*s^3*t^2 + 13*m^6*s^4*t^2 - 14*m^4*s^5*t^2 - 4*m^2*s^6*t^2 + 2*s^7*t^2 + 92*m^12*t^3 - 294*m^10*s*t^3 + 316*m^8*s^2*t^3 - 108*m^6*s^3*t^3 - 10*m^4*s^4*t^3 + 5*m^2*s^5*t^3 + 2*s^6*t^3 - 60*m^10*t^4 + 145*m^8*s*t^4 - 99*m^6*s^2*t^4 + 12*m^2*s^4*t^4 + 13*m^8*t^5 - 22*m^6*s*t^5 + 5*m^4*s^2*t^5 + 4*m^2*s^3*t^5))/(m^4*(m^2 - s)^2*(m^2 - s - t)*t))*(X3^2*Y1) +
  (-8*(m^4 - 2*m^2*s + s^2 - 4*m^2*t + 4*s*t + 2*t^2))*(X3^2*Y2^2) +
  ((8*s*(512*m^28 - 3328*m^26*s + 9216*m^24*s^2 - 14080*m^22*s^3 + 12800*m^20*s^4 - 6912*m^18*s^5 + 2048*m^16*s^6 - 256*m^14*s^7 - 2816*m^26*t + 16256*m^24*s*t - 39104*m^22*s^2*t + 50112*m^20*s^3*t - 35904*m^18*s^4*t + 13376*m^16*s^5*t - 1856*m^14*s^6*t + 64*m^12*s^7*t - 192*m^10*s^8*t + 64*m^8*s^9*t + 6056*m^24*t^2 - 29304*m^22*s*t^2 + 55024*m^20*s^2*t^2 - 45872*m^18*s^3*t^2 + 7072*m^16*s^4*t^2 + 16384*m^14*s^5*t^2 - 12336*m^12*s^6*t^2 + 3056*m^10*s^7*t^2 - 8*m^8*s^8*t^2 - 72*m^6*s^9*t^2 - 6938*m^22*t^3 + 24626*m^20*s*t^3 - 22056*m^18*s^2*t^3 - 23812*m^16*s^3*t^3 + 65804*m^14*s^4*t^3 - 57880*m^12*s^5*t^3 + 25000*m^10*s^6*t^3 - 5036*m^8*s^7*t^3 + 270*m^6*s^8*t^3 + 22*m^4*s^9*t^3 + 4551*m^20*t^4 - 7369*m^18*s*t^4 - 21334*m^16*s^2*t^4 + 73564*m^14*s^3*t^4 - 90452*m^12*s^4*t^4 + 57802*m^10*s^5*t^4 - 19930*m^8*s^6*t^4 + 3364*m^6*s^7*t^4 - 195*m^4*s^8*t^4 - m^2*s^9*t^4 - 1546*m^18*t^5 - 3511*m^16*s*t^5 + 29947*m^14*s^2*t^5 - 58493*m^12*s^3*t^5 + 55859*m^10*s^4*t^5 - 29441*m^8*s^5*t^5 + 8409*m^6*s^6*t^5 - 1147*m^4*s^7*t^5 + 51*m^2*s^8*t^5 + 58*m^16*t^6 + 3995*m^14*s*t^6 - 15662*m^12*s^2*t^6 + 23741*m^10*s^3*t^6 - 19168*m^8*s^4*t^6 + 8643*m^6*s^5*t^6 - 2024*m^4*s^6*t^6 + 197*m^2*s^7*t^6 - 4*s^8*t^6 + 177*m^14*t^7 - 1551*m^12*s*t^7 + 4279*m^10*s^2*t^7 - 5323*m^8*s^3*t^7 + 3833*m^6*s^4*t^7 - 1509*m^4*s^5*t^7 + 267*m^2*s^6*t^7 - 13*s^7*t^7 - 76*m^12*t^8 + 304*m^10*s*t^8 - 605*m^8*s^2*t^8 + 625*m^6*s^3*t^8 - 444*m^4*s^4*t^8 + 151*m^2*s^5*t^8 - 15*s^6*t^8 + 14*m^10*t^9 - 29*m^8*s*t^9 + 35*m^6*s^2*t^9 - 30*m^4*s^3*t^9 + 29*m^2*s^4*t^9 - 7*s^5*t^9 - m^8*t^10 + m^6*s*t^10 - s^4*t^10))/(m^2*(m^2 - s)^2*(2*m^2 - t)^2*(4*m^2 - t)^2*(m^2 - s - t)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^2*Y2*Y4) +
  ((4*(20*m^22 - 160*m^20*s + 560*m^18*s^2 - 1120*m^16*s^3 + 1400*m^14*s^4 - 1120*m^12*s^5 + 560*m^10*s^6 - 160*m^8*s^7 + 20*m^6*s^8 - 57*m^20*t + 441*m^18*s*t - 1465*m^16*s^2*t + 2718*m^14*s^3*t - 3060*m^12*s^4*t + 2117*m^10*s^5*t - 861*m^8*s^6*t + 180*m^6*s^7*t - 13*m^4*s^8*t + 101*m^18*t^2 - 731*m^16*s*t^2 + 2186*m^14*s^2*t^2 - 3482*m^12*s^3*t^2 + 3145*m^10*s^4*t^2 - 1546*m^8*s^5*t^2 + 321*m^6*s^6*t^2 + 19*m^4*s^7*t^2 - 13*m^2*s^8*t^2 - 159*m^16*t^3 + 947*m^14*s*t^3 - 2246*m^12*s^2*t^3 + 2656*m^10*s^3*t^3 - 1550*m^8*s^4*t^3 + 292*m^6*s^5*t^3 + 104*m^4*s^6*t^3 - 45*m^2*s^7*t^3 + s^8*t^3 + 185*m^14*t^4 - 838*m^12*s*t^4 + 1424*m^10*s^2*t^4 - 1054*m^8*s^3*t^4 + 228*m^6*s^4*t^4 + 107*m^4*s^5*t^4 - 54*m^2*s^6*t^4 + 2*s^7*t^4 - 130*m^12*t^5 + 432*m^10*s*t^5 - 476*m^8*s^2*t^5 + 150*m^6*s^3*t^5 + 48*m^4*s^4*t^5 - 30*m^2*s^5*t^5 + s^6*t^5 + 48*m^10*t^6 - 112*m^8*s*t^6 + 65*m^6*s^2*t^6 + 11*m^4*s^3*t^6 - 11*m^2*s^4*t^6 - 7*m^8*t^7 + 11*m^6*s*t^7 - m^4*s^2*t^7 - 3*m^2*s^3*t^7))/(m^4*(m^2 - s)^2*(m^2 - s - t)^3*t))*(X3^2*Y2) +
  ((-4*s*(2304*m^44 - 29184*m^42*s + 170752*m^40*s^2 - 611328*m^38*s^3 + 1495296*m^36*s^4 - 2641408*m^34*s^5 + 3472128*m^32*s^6 - 3446784*m^30*s^7 + 2593536*m^28*s^8 - 1469952*m^26*s^9 + 616704*m^24*s^10 - 185344*m^22*s^11 + 37632*m^20*s^12 - 4608*m^18*s^13 + 256*m^16*s^14 - 2432*m^42*t + 60800*m^40*s*t - 507136*m^38*s^2*t + 2273664*m^36*s^3*t - 6481920*m^34*s^4*t + 12734976*m^32*s^5*t - 17996928*m^30*s^6*t + 18703104*m^28*s^7*t - 14411136*m^26*s^8*t + 8204672*m^24*s^9*t - 3398144*m^22*s^10*t + 992128*m^20*s^11*t - 192768*m^18*s^12*t + 22272*m^16*s^13*t - 1152*m^14*s^14*t - 2416*m^40*t^2 - 187616*m^38*s*t^2 + 2047088*m^36*s^2*t^2 - 9715968*m^34*s^3*t^2 + 27485392*m^32*s^4*t^2 - 51959648*m^30*s^5*t^2 + 69316912*m^28*s^6*t^2 - 67021056*m^26*s^7*t^2 + 47424176*m^24*s^8*t^2 - 24470944*m^22*s^9*t^2 + 9053264*m^20*s^10*t^2 - 2320896*m^18*s^11*t^2 + 387568*m^16*s^12*t^2 - 37408*m^14*s^13*t^2 + 1552*m^12*s^14*t^2 + 79648*m^38*t^3 + 155064*m^36*s*t^3 - 5319480*m^34*s^2*t^3 + 28245944*m^32*s^3*t^3 - 79507592*m^30*s^4*t^3 + 143374880*m^28*s^5*t^3 - 178241392*m^26*s^6*t^3 + 157823344*m^24*s^7*t^3 - 100606064*m^22*s^8*t^3 + 45919736*m^20*s^9*t^3 - 14685208*m^18*s^10*t^3 + 3151448*m^16*s^11*t^3 - 418984*m^14*s^12*t^3 + 29360*m^12*s^13*t^3 - 704*m^10*s^14*t^3 - 402832*m^36*t^4 + 1347736*m^34*s*t^4 + 5818576*m^32*s^2*t^4 - 47530480*m^30*s^3*t^4 + 142623800*m^28*s^4*t^4 - 252967920*m^26*s^5*t^4 + 298078176*m^24*s^6*t^4 - 244005408*m^22*s^7*t^4 + 140678112*m^20*s^8*t^4 - 56711432*m^18*s^9*t^4 + 15541520*m^16*s^10*t^4 - 2732464*m^14*s^11*t^4 + 274360*m^12*s^12*t^4 - 11744*m^10*s^13*t^4 + 932908*m^34*t^5 - 4563218*m^32*s*t^5 + 246746*m^30*s^2*t^5 + 49693874*m^28*s^3*t^5 - 169613178*m^26*s^4*t^5 + 300670108*m^24*s^5*t^5 - 337694792*m^22*s^6*t^5 + 255723972*m^20*s^7*t^5 - 132913224*m^18*s^8*t^5 + 46998502*m^16*s^9*t^5 - 10918102*m^14*s^10*t^5 + 1548138*m^12*s^11*t^5 - 114506*m^10*s^12*t^5 + 2736*m^8*s^13*t^5 + 36*m^6*s^14*t^5 - 1217103*m^32*t^6 + 6718132*m^30*s*t^6 - 7254323*m^28*s^2*t^6 - 35018608*m^26*s^3*t^6 + 142193603*m^24*s^4*t^6 - 251655890*m^22*s^5*t^6 + 267978329*m^20*s^6*t^6 - 186171680*m^18*s^7*t^6 + 86199919*m^16*s^8*t^6 - 26319840*m^14*s^9*t^6 + 5091191*m^12*s^10*t^6 - 576032*m^10*s^11*t^6 + 33133*m^8*s^12*t^6 - 850*m^6*s^13*t^6 + 19*m^4*s^14*t^6 + 977550*m^30*t^7 - 5586777*m^28*s*t^7 + 7965527*m^26*s^2*t^7 + 18415334*m^24*s^3*t^7 - 87202708*m^22*s^4*t^7 + 151583573*m^20*s^5*t^7 - 151167309*m^18*s^6*t^7 + 95004580*m^16*s^7*t^7 - 38486946*m^14*s^8*t^7 + 9932353*m^12*s^9*t^7 - 1573395*m^10*s^10*t^7 + 146134*m^8*s^11*t^7 - 8264*m^6*s^12*t^7 + 355*m^4*s^13*t^7 - 7*m^2*s^14*t^7 - 499915*m^28*t^8 + 2665531*m^26*s*t^8 - 3841882*m^24*s^2*t^8 - 8391691*m^22*s^3*t^8 + 39633097*m^20*s^4*t^8 - 65681344*m^18*s^5*t^8 + 60312808*m^16*s^6*t^8 - 33678906*m^14*s^7*t^8 + 11682859*m^12*s^8*t^8 - 2501385*m^10*s^9*t^8 + 329938*m^8*s^10*t^8 - 28907*m^6*s^11*t^8 + 1911*m^4*s^12*t^8 - 66*m^2*s^13*t^8 + 160629*m^26*t^9 - 532603*m^24*s*t^9 + 354009*m^22*s^2*t^9 + 3716408*m^20*s^3*t^9 - 13178684*m^18*s^4*t^9 + 19889390*m^16*s^5*t^9 - 16451576*m^14*s^6*t^9 + 7994810*m^12*s^7*t^9 - 2334397*m^10*s^8*t^9 + 422315*m^8*s^9*t^9 - 52809*m^6*s^10*t^9 + 5102*m^4*s^11*t^9 - 276*m^2*s^12*t^9 + 2*s^13*t^9 - 29378*m^24*t^10 - 165606*m^22*s*t^10 + 651148*m^20*s^2*t^10 - 1512593*m^18*s^3*t^10 + 3040551*m^16*s^4*t^10 - 3824044*m^14*s^5*t^10 + 2753804*m^12*s^6*t^10 - 1147508*m^10*s^7*t^10 + 292434*m^8*s^8*t^10 - 53434*m^6*s^9*t^10 + 7812*m^4*s^10*t^10 - 655*m^2*s^11*t^10 + 13*s^12*t^10 + 1726*m^22*t^11 + 159109*m^20*s*t^11 - 434580*m^18*s^2*t^11 + 494332*m^16*s^3*t^11 - 409201*m^14*s^4*t^11 + 287782*m^12*s^5*t^11 - 158747*m^10*s^6*t^11 + 66248*m^8*s^7*t^11 - 24221*m^6*s^8*t^11 + 6813*m^4*s^9*t^11 - 945*m^2*s^10*t^11 + 36*s^11*t^11 + 399*m^20*t^12 - 56688*m^18*s*t^12 + 145387*m^16*s^2*t^12 - 118576*m^14*s^3*t^12 + 2120*m^12*s^4*t^12 + 67778*m^10*s^5*t^12 - 40590*m^8*s^6*t^12 + 5076*m^6*s^7*t^12 + 2581*m^4*s^8*t^12 - 822*m^2*s^9*t^12 + 55*s^10*t^12 - 85*m^18*t^13 + 11735*m^16*s*t^13 - 30010*m^14*s^2*t^13 + 19796*m^12*s^3*t^13 + 11492*m^10*s^4*t^13 - 24999*m^8*s^5*t^13 + 10614*m^6*s^6*t^13 - 670*m^4*s^7*t^13 - 387*m^2*s^8*t^13 + 50*s^9*t^13 + 5*m^16*t^14 - 1466*m^14*s*t^14 + 3890*m^12*s^2*t^14 - 2170*m^10*s^3*t^14 - 2378*m^8*s^4*t^14 + 3702*m^6*s^5*t^14 - 996*m^4*s^6*t^14 - 54*m^2*s^7*t^14 + 27*s^8*t^14 + 102*m^12*s*t^15 - 294*m^10*s^2*t^15 + 140*m^8*s^3*t^15 + 227*m^6*s^4*t^15 - 282*m^4*s^5*t^15 + 27*m^2*s^6*t^15 + 8*s^7*t^15 - 3*m^10*s*t^16 + 10*m^8*s^2*t^16 - 4*m^6*s^3*t^16 - 9*m^4*s^4*t^16 + 9*m^2*s^5*t^16 + s^6*t^16))/(m^2*(m^2 - s)^2*(m^2 + s)*(2*m^2 - t)^2*(4*m^2 - t)^2*(m^2 - s - t)*(3*m^2 - s - t)^3*t^4*(m^4 - m^2*s + s*t)*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3^2*Y4) +
  ((2*(8*m^26*s - 76*m^24*s^2 + 324*m^22*s^3 - 816*m^20*s^4 + 1344*m^18*s^5 - 1512*m^16*s^6 + 1176*m^14*s^7 - 624*m^12*s^8 + 216*m^10*s^9 - 44*m^8*s^10 + 4*m^6*s^11 - 52*m^24*s*t + 460*m^22*s^2*t - 1800*m^20*s^3*t + 4088*m^18*s^4*t - 5936*m^16*s^5*t + 5712*m^14*s^6*t - 3640*m^12*s^7*t + 1480*m^10*s^8*t - 348*m^8*s^9*t + 36*m^6*s^10*t - 2*m^24*t^2 + 216*m^22*s*t^2 - 1727*m^20*s^2*t^2 + 6200*m^18*s^3*t^2 - 12810*m^16*s^4*t^2 + 16660*m^14*s^5*t^2 - 14056*m^12*s^6*t^2 + 7632*m^10*s^7*t^2 - 2540*m^8*s^8*t^2 + 460*m^6*s^9*t^2 - 33*m^4*s^10*t^2 + 5*m^22*t^3 - 529*m^20*s*t^3 + 3949*m^18*s^2*t^3 - 12923*m^16*s^3*t^3 + 23738*m^14*s^4*t^3 - 26650*m^12*s^5*t^3 + 18669*m^10*s^6*t^3 - 7939*m^8*s^7*t^3 + 1863*m^6*s^8*t^3 - 183*m^4*s^9*t^3 - 4*m^20*t^4 + 947*m^18*s*t^4 - 6452*m^16*s^2*t^4 + 18495*m^14*s^3*t^4 - 28792*m^12*s^4*t^4 + 26313*m^10*s^5*t^4 - 14132*m^8*s^6*t^4 + 4133*m^6*s^7*t^4 - 507*m^4*s^8*t^4 - 2*m^2*s^9*t^4 + s^10*t^4 + m^18*t^5 - 1331*m^16*s*t^5 + 7754*m^14*s^2*t^5 - 18417*m^12*s^3*t^5 + 22929*m^10*s^4*t^5 - 15875*m^8*s^5*t^5 + 5852*m^6*s^6*t^5 - 924*m^4*s^7*t^5 + 8*m^2*s^8*t^5 + 3*s^9*t^5 + 1297*m^14*s*t^6 - 6178*m^12*s^2*t^6 + 11619*m^10*s^3*t^6 - 10885*m^8*s^4*t^6 + 5174*m^6*s^5*t^6 - 1063*m^4*s^6*t^6 + 34*m^2*s^7*t^6 + 3*s^8*t^6 - 767*m^12*s*t^7 + 2904*m^10*s^2*t^7 - 4121*m^8*s^3*t^7 + 2653*m^6*s^4*t^7 - 710*m^4*s^5*t^7 + 39*m^2*s^6*t^7 + s^7*t^7 + 242*m^10*s*t^8 - 703*m^8*s^2*t^8 + 694*m^6*s^3*t^8 - 251*m^4*s^4*t^8 + 18*m^2*s^5*t^8 - 31*m^8*s*t^9 + 65*m^6*s^2*t^9 - 37*m^4*s^3*t^9 + 3*m^2*s^4*t^9))/(m^4*(m^2 - s)^2*s*(m^2 - s - t)^2*(2*m^2 - s - t)*t^2))*(X3^2) +
  ((8*s*(1024*m^30 - 7872*m^28*s + 26624*m^26*s^2 - 51968*m^24*s^3 + 64512*m^22*s^4 - 52864*m^20*s^5 + 28672*m^18*s^6 - 9984*m^16*s^7 + 2048*m^14*s^8 - 192*m^12*s^9 - 5880*m^28*t + 42784*m^26*s*t - 136600*m^24*s^2*t + 251184*m^22*s^3*t - 293568*m^20*s^4*t + 227120*m^18*s^5*t - 117504*m^16*s^6*t + 40080*m^14*s^7*t - 8584*m^12*s^8*t + 1008*m^10*s^9*t - 40*m^8*s^10*t + 15430*m^26*t^2 - 106236*m^24*s*t^2 + 318966*m^22*s^2*t^2 - 548052*m^20*s^3*t^2 + 595192*m^18*s^4*t^2 - 426732*m^16*s^5*t^2 + 205416*m^14*s^6*t^2 - 66236*m^12*s^7*t^2 + 13842*m^10*s^8*t^2 - 1672*m^8*s^9*t^2 + 82*m^6*s^10*t^2 - 23121*m^24*t^3 + 152750*m^22*s*t^3 - 434315*m^20*s^2*t^3 + 696774*m^18*s^3*t^3 - 696648*m^16*s^4*t^3 + 454654*m^14*s^5*t^3 - 198544*m^12*s^6*t^3 + 58602*m^10*s^7*t^3 - 11351*m^8*s^8*t^3 + 1252*m^6*s^9*t^3 - 53*m^4*s^10*t^3 + 21618*m^22*t^4 - 139930*m^20*s*t^4 + 380291*m^18*s^2*t^4 - 568596*m^16*s^3*t^4 + 516662*m^14*s^4*t^4 - 300202*m^12*s^5*t^4 + 115942*m^10*s^6*t^4 - 30560*m^8*s^7*t^4 + 5220*m^6*s^8*t^4 - 456*m^4*s^9*t^4 + 11*m^2*s^10*t^4 - 13202*m^20*t^5 + 86169*m^18*s*t^5 - 225558*m^16*s^2*t^5 + 311806*m^14*s^3*t^5 - 252108*m^12*s^4*t^5 + 126764*m^10*s^5*t^5 - 42394*m^8*s^6*t^5 + 9814*m^6*s^7*t^5 - 1362*m^4*s^8*t^5 + 71*m^2*s^9*t^5 + 5372*m^18*t^6 - 36815*m^16*s*t^6 + 93116*m^14*s^2*t^6 - 117054*m^12*s^3*t^6 + 81511*m^10*s^4*t^6 - 34295*m^8*s^5*t^6 + 9884*m^6*s^6*t^6 - 1962*m^4*s^7*t^6 + 181*m^2*s^8*t^6 - 2*s^9*t^6 - 1447*m^16*t^7 + 11062*m^14*s*t^7 - 26946*m^12*s^2*t^7 + 30012*m^10*s^3*t^7 - 17151*m^8*s^4*t^7 + 5860*m^6*s^5*t^7 - 1500*m^4*s^6*t^7 + 230*m^2*s^7*t^7 - 8*s^8*t^7 + 247*m^14*t^8 - 2318*m^12*s*t^8 + 5386*m^10*s^2*t^8 - 5135*m^8*s^3*t^8 + 2238*m^6*s^4*t^8 - 627*m^4*s^5*t^8 + 149*m^2*s^6*t^8 - 12*s^7*t^8 - 24*m^12*t^9 + 324*m^10*s*t^9 - 711*m^8*s^2*t^9 + 558*m^6*s^3*t^9 - 163*m^4*s^4*t^9 + 44*m^2*s^5*t^9 - 8*s^6*t^9 + m^10*t^10 - 27*m^8*s*t^10 + 56*m^6*s^2*t^10 - 35*m^4*s^3*t^10 + 5*m^2*s^4*t^10 - 2*s^5*t^10 + m^6*s*t^11 - 2*m^4*s^2*t^11 + m^2*s^3*t^11))/(m^2*(m^2 - s)^2*(2*m^2 - t)^2*(4*m^2 - t)^2*(m^2 - s - t)*t^2*(m^4 - m^2*s + s*t)*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*X4*Y1^2) +
  ((8*s*(12*m^10 - 32*m^8*s + 28*m^6*s^2 - 8*m^4*s^3 - 45*m^8*t + 94*m^6*s*t - 62*m^4*s^2*t + 12*m^2*s^3*t + s^4*t + 54*m^6*t^2 - 67*m^4*s*t^2 + 12*m^2*s^2*t^2 + 5*s^3*t^2 - 32*m^4*t^3 + 15*m^2*s*t^3 + 7*s^2*t^3 + 10*m^2*t^4 + s*t^4 - t^5))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*X4*Y1*Y2) +
  ((-4*s*(1152*m^42 - 14592*m^40*s + 85376*m^38*s^2 - 305664*m^36*s^3 + 747648*m^34*s^4 - 1320704*m^32*s^5 + 1736064*m^30*s^6 - 1723392*m^28*s^7 + 1296768*m^26*s^8 - 734976*m^24*s^9 + 308352*m^22*s^10 - 92672*m^20*s^11 + 18816*m^18*s^12 - 2304*m^16*s^13 + 128*m^14*s^14 - 640*m^40*t + 27712*m^38*s*t - 262336*m^36*s^2*t + 1247168*m^34*s^3*t - 3682752*m^32*s^4*t + 7414656*m^30*s^5*t - 10677888*m^28*s^6*t + 11273088*m^26*s^7*t - 8808960*m^24*s^8*t + 5081920*m^22*s^9*t - 2132416*m^20*s^10*t + 630976*m^18*s^11*t - 124352*m^16*s^12*t + 14592*m^14*s^13*t - 768*m^12*s^14*t + 10568*m^38*t^2 - 234960*m^36*s*t^2 + 1821272*m^34*s^2*t^2 - 7652960*m^32*s^3*t^2 + 20470856*m^30*s^4*t^2 - 37666608*m^28*s^5*t^2 + 49671128*m^26*s^6*t^2 - 47923776*m^24*s^7*t^2 + 34058008*m^22*s^8*t^2 - 17738544*m^20*s^9*t^2 + 6653640*m^18*s^10*t^2 - 1737568*m^16*s^11*t^2 + 297304*m^14*s^12*t^2 - 29648*m^12*s^13*t^2 + 1288*m^10*s^14*t^2 - 50796*m^36*t^3 + 1075060*m^34*s*t^3 - 7719392*m^32*s^2*t^3 + 29813964*m^30*s^3*t^3 - 72985632*m^28*s^4*t^3 + 122449560*m^26*s^5*t^3 - 146613212*m^24*s^6*t^3 + 127738072*m^22*s^7*t^3 - 81371596*m^20*s^8*t^3 + 37602084*m^18*s^9*t^3 - 12336184*m^16*s^10*t^3 + 2760732*m^14*s^11*t^3 - 392680*m^12*s^12*t^3 + 30992*m^10*s^13*t^3 - 972*m^8*s^14*t^3 + 4774*m^34*t^4 - 1835378*m^32*s*t^4 + 16034240*m^30*s^2*t^4 - 63953198*m^28*s^3*t^4 + 152915384*m^26*s^4*t^4 - 243560192*m^24*s^5*t^4 + 271753242*m^22*s^6*t^4 - 217371868*m^20*s^7*t^4 + 125334822*m^18*s^8*t^4 - 51611826*m^16*s^9*t^4 + 14803876*m^14*s^10*t^4 - 2824566*m^12*s^11*t^4 + 330556*m^10*s^12*t^4 - 20316*m^8*s^13*t^4 + 450*m^6*s^14*t^4 + 352491*m^32*t^5 + 518476*m^30*s*t^5 - 17920291*m^28*s^2*t^5 + 84176786*m^26*s^3*t^5 - 206029471*m^24*s^4*t^5 + 318696636*m^22*s^5*t^5 - 335280467*m^20*s^6*t^5 + 247503828*m^18*s^7*t^5 - 129227771*m^16*s^8*t^5 + 47251796*m^14*s^9*t^5 - 11764225*m^12*s^10*t^5 + 1894218*m^10*s^11*t^5 - 180545*m^8*s^12*t^5 + 8692*m^6*s^13*t^5 - 153*m^4*s^14*t^5 - 859699*m^30*t^6 + 2604200*m^28*s*t^6 + 10318467*m^26*s^2*t^6 - 73779474*m^24*s^3*t^6 + 191954463*m^22*s^4*t^6 - 290888878*m^20*s^5*t^6 + 288339489*m^18*s^6*t^6 - 195282272*m^16*s^7*t^6 + 91421319*m^14*s^8*t^6 - 29275472*m^12*s^9*t^6 + 6212753*m^10*s^10*t^6 - 824926*m^8*s^11*t^6 + 62269*m^6*s^12*t^6 - 2266*m^4*s^13*t^6 + 27*m^2*s^14*t^6 + 1034462*m^28*t^7 - 4589578*m^26*s*t^7 - 961669*m^24*s^2*t^7 + 45398047*m^22*s^3*t^7 - 129605159*m^20*s^4*t^7 + 192023641*m^18*s^5*t^7 - 177642400*m^16*s^6*t^7 + 108893736*m^14*s^7*t^7 - 44927974*m^12*s^8*t^7 + 12329106*m^10*s^9*t^7 - 2167731*m^8*s^10*t^7 + 227905*m^6*s^11*t^7 - 12665*m^4*s^12*t^7 + 279*m^2*s^13*t^7 - 767763*m^26*t^8 + 4028633*m^24*s*t^8 - 3206228*m^22*s^2*t^8 - 20322581*m^20*s^3*t^8 + 65228171*m^18*s^4*t^8 - 93443258*m^16*s^5*t^8 + 79395464*m^14*s^6*t^8 - 43213318*m^12*s^7*t^8 + 15355175*m^10*s^8*t^8 - 3506227*m^8*s^9*t^8 + 489412*m^6*s^10*t^8 - 37709*m^4*s^11*t^8 + 1257*m^2*s^12*t^8 - 4*s^13*t^8 + 380786*m^24*t^9 - 2266488*m^22*s*t^9 + 2800547*m^20*s^2*t^9 + 6797984*m^18*s^3*t^9 - 24816344*m^16*s^4*t^9 + 33724560*m^14*s^5*t^9 - 25756920*m^12*s^6*t^9 + 12148086*m^10*s^7*t^9 - 3609914*m^8*s^8*t^9 + 658252*m^6*s^9*t^9 - 67823*m^4*s^10*t^9 + 3206*m^2*s^11*t^9 - 28*s^12*t^9 - 130559*m^22*t^10 + 881972*m^20*s*t^10 - 1294184*m^18*s^2*t^10 - 1739535*m^16*s^3*t^10 + 7151857*m^14*s^4*t^10 - 8978699*m^12*s^5*t^10 + 5997803*m^10*s^6*t^10 - 2377877*m^8*s^7*t^10 + 568366*m^6*s^8*t^10 - 77537*m^4*s^9*t^10 + 5069*m^2*s^10*t^10 - 84*s^11*t^10 + 31190*m^20*t^11 - 244390*m^18*s*t^11 + 389413*m^16*s^2*t^11 + 348135*m^14*s^3*t^11 - 1546047*m^12*s^4*t^11 + 1732039*m^10*s^5*t^11 - 977379*m^8*s^6*t^11 + 313343*m^6*s^7*t^11 - 56917*m^4*s^8*t^11 + 5121*m^2*s^9*t^11 - 140*s^10*t^11 - 5114*m^18*t^12 + 48470*m^16*s*t^12 - 79764*m^14*s^2*t^12 - 55280*m^12*s^3*t^12 + 244796*m^10*s^4*t^12 - 233676*m^8*s^5*t^12 + 106438*m^6*s^6*t^12 - 26222*m^4*s^7*t^12 + 3276*m^2*s^8*t^12 - 140*s^9*t^12 + 550*m^16*t^13 - 6777*m^14*s*t^13 + 11028*m^12*s^2*t^13 + 6882*m^10*s^3*t^13 - 27160*m^8*s^4*t^13 + 20651*m^6*s^5*t^13 - 7150*m^4*s^6*t^13 + 1260*m^2*s^7*t^13 - 84*s^8*t^13 - 35*m^14*t^14 + 640*m^12*s*t^14 - 977*m^10*s^2*t^14 - 631*m^8*s^3*t^14 + 1946*m^6*s^4*t^14 - 1049*m^4*s^5*t^14 + 258*m^2*s^6*t^14 - 28*s^7*t^14 + m^12*t^15 - 37*m^10*s*t^15 + 49*m^8*s^2*t^15 + 37*m^6*s^3*t^15 - 76*m^4*s^4*t^15 + 22*m^2*s^5*t^15 - 4*s^6*t^15 + m^8*s*t^16 - m^6*s^2*t^16 - m^4*s^3*t^16 + m^2*s^4*t^16))/(m^2*(m^2 - s)^2*(m^2 + s)*(2*m^2 - t)*(4*m^2 - t)^2*(m^2 - s - t)*(3*m^2 - s - t)^3*t^4*(m^4 - m^2*s + s*t)*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*X4*Y1) +
  ((8*s*(4*m^10 - 8*m^8*s + 4*m^6*s^2 - 13*m^8*t + 14*m^6*s*t + 2*m^4*s^2*t - 4*m^2*s^3*t + s^4*t + 12*m^6*t^2 + 7*m^4*s*t^2 - 20*m^2*s^2*t^2 + 5*s^3*t^2 - 5*m^4*t^3 - 11*m^2*s*t^3 + 8*s^2*t^3 + m^2*t^4 + 3*s*t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*X4*Y2^2) +
  ((4*s*(2*m^12 - 6*m^10*s + 6*m^8*s^2 - 2*m^6*s^3 - 15*m^10*t + 63*m^8*s*t - 92*m^6*s^2*t + 64*m^4*s^3*t - 25*m^2*s^4*t + 5*s^5*t + 54*m^8*t^2 - 224*m^6*s*t^2 + 282*m^4*s^2*t^2 - 148*m^2*s^3*t^2 + 28*s^4*t^2 - 57*m^6*t^3 + 208*m^4*s*t^3 - 199*m^2*s^2*t^3 + 56*s^3*t^3 + 29*m^4*t^4 - 80*m^2*s*t^4 + 43*s^2*t^4 - 8*m^2*t^5 + 12*s*t^5 + t^6))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*X4*Y2) +
  ((s*(9216*m^44 - 116736*m^42*s + 683008*m^40*s^2 - 2445312*m^38*s^3 + 5981184*m^36*s^4 - 10565632*m^34*s^5 + 13888512*m^32*s^6 - 13787136*m^30*s^7 + 10374144*m^28*s^8 - 5879808*m^26*s^9 + 2466816*m^24*s^10 - 741376*m^22*s^11 + 150528*m^20*s^12 - 18432*m^18*s^13 + 1024*m^16*s^14 - 99584*m^42*t + 1178624*m^40*s*t - 6490624*m^38*s^2*t + 22025984*m^36*s^3*t - 51395840*m^34*s^4*t + 87099392*m^32*s^5*t - 110348800*m^30*s^6*t + 105966336*m^28*s^7*t - 77356800*m^26*s^8*t + 42656768*m^24*s^9*t - 17483264*m^22*s^10*t + 5176576*m^20*s^11*t - 1056512*m^18*s^12*t + 137216*m^16*s^13*t - 9728*m^14*s^14*t + 256*m^12*s^15*t + 1034048*m^40*t^2 - 11080960*m^38*s*t^2 + 54920256*m^36*s^2*t^2 - 166996608*m^34*s^3*t^2 + 348208704*m^32*s^4*t^2 - 526681600*m^30*s^5*t^2 + 595530560*m^28*s^6*t^2 - 510668160*m^26*s^7*t^2 + 333046208*m^24*s^8*t^2 - 164048128*m^22*s^9*t^2 + 60006592*m^20*s^10*t^2 - 15840640*m^18*s^11*t^2 + 2885824*m^16*s^12*t^2 - 337920*m^14*s^13*t^2 + 22464*m^12*s^14*t^2 - 640*m^10*s^15*t^2 - 4628816*m^38*t^3 + 47571776*m^36*s*t^3 - 224053696*m^34*s^2*t^3 + 641088688*m^32*s^3*t^3 - 1245272848*m^30*s^4*t^3 + 1737204096*m^28*s^5*t^3 - 1794427008*m^26*s^6*t^3 + 1393039472*m^24*s^7*t^3 - 815465072*m^22*s^8*t^3 + 357460928*m^20*s^9*t^3 - 115300672*m^18*s^10*t^3 + 26564752*m^16*s^11*t^3 - 4176176*m^14*s^12*t^3 + 417664*m^12*s^13*t^3 - 23680*m^10*s^14*t^3 + 592*m^8*s^15*t^3 + 10826472*m^36*t^4 - 110493152*m^34*s*t^4 + 509374904*m^32*s^2*t^4 - 1407603120*m^30*s^3*t^4 + 2606346840*m^28*s^4*t^4 - 3421108720*m^26*s^5*t^4 + 3281752008*m^24*s^6*t^4 - 2334991840*m^22*s^7*t^4 + 1236107352*m^20*s^8*t^4 - 483221696*m^18*s^9*t^4 + 136909320*m^16*s^10*t^4 - 27236976*m^14*s^11*t^4 + 3625320*m^12*s^12*t^4 - 300144*m^10*s^13*t^4 + 13688*m^8*s^14*t^4 - 256*m^6*s^15*t^4 - 14974988*m^34*t^5 + 157733808*m^32*s*t^5 - 731347400*m^30*s^2*t^5 + 1990539916*m^28*s^3*t^5 - 3563779484*m^26*s^4*t^5 + 4445602880*m^24*s^5*t^5 - 3985272216*m^22*s^6*t^5 + 2605886236*m^20*s^7*t^5 - 1246366116*m^18*s^8*t^5 + 432431280*m^16*s^9*t^5 - 106661432*m^14*s^10*t^5 + 18078116*m^12*s^11*t^5 - 1999156*m^10*s^12*t^5 + 133088*m^8*s^13*t^5 - 4584*m^6*s^14*t^5 + 52*m^4*s^15*t^5 + 12956134*m^32*t^6 - 148498524*m^30*s*t^6 + 714405482*m^28*s^2*t^6 - 1951090132*m^26*s^3*t^6 + 3412924806*m^24*s^4*t^6 - 4064202332*m^22*s^5*t^6 + 3404026906*m^20*s^6*t^6 - 2036896892*m^18*s^7*t^6 + 873304162*m^16*s^8*t^6 - 265891700*m^14*s^9*t^6 + 56255150*m^12*s^10*t^6 - 7971052*m^10*s^11*t^6 + 713650*m^8*s^12*t^6 - 36500*m^6*s^13*t^6 + 846*m^4*s^14*t^6 - 4*m^2*s^15*t^6 - 6984544*m^30*t^7 + 95432578*m^28*s*t^7 - 496365536*m^26*s^2*t^7 + 1387109882*m^24*s^3*t^7 - 2389400078*m^22*s^4*t^7 + 2717199184*m^20*s^5*t^7 - 2115396058*m^18*s^6*t^7 + 1147337524*m^16*s^7*t^7 - 435110428*m^14*s^8*t^7 + 114309954*m^12*s^9*t^7 - 20317732*m^10*s^10*t^7 + 2341938*m^8*s^11*t^7 - 162390*m^6*s^12*t^7 + 5772*m^4*s^13*t^7 - 66*m^2*s^14*t^7 + 2047545*m^28*t^8 - 41992346*m^26*s*t^8 + 251658830*m^24*s^2*t^8 - 735722722*m^22*s^3*t^8 + 1254997751*m^20*s^4*t^8 - 1358201526*m^18*s^5*t^8 + 973503420*m^16*s^6*t^8 - 471801692*m^14*s^7*t^8 + 155395055*m^12*s^8*t^8 - 34449214*m^10*s^9*t^8 + 5000630*m^8*s^10*t^8 - 449170*m^6*s^11*t^8 + 22049*m^4*s^12*t^8 - 418*m^2*s^13*t^8 - 16300*m^26*t^9 + 12071313*m^24*s*t^9 - 94215309*m^22*s^2*t^9 + 295975385*m^20*s^3*t^9 - 501509823*m^18*s^4*t^9 + 512732456*m^16*s^5*t^9 - 333648884*m^14*s^6*t^9 + 141762228*m^12*s^7*t^9 - 39612100*m^10*s^8*t^9 + 7200779*m^8*s^9*t^9 - 820087*m^6*s^10*t^9 + 53163*m^4*s^11*t^9 - 1497*m^2*s^12*t^9 + 4*s^13*t^9 - 260965*m^24*t^10 - 1807540*m^22*s*t^10 + 26040169*m^20*s^2*t^10 - 90977888*m^18*s^3*t^10 + 153143838*m^16*s^4*t^10 - 146188300*m^14*s^5*t^10 + 84743182*m^12*s^6*t^10 - 30804012*m^10*s^7*t^10 + 7091419*m^8*s^8*t^10 - 1018464*m^6*s^9*t^10 + 85465*m^4*s^10*t^10 - 3412*m^2*s^11*t^10 + 28*s^12*t^10 + 119356*m^22*t^11 - 118929*m^20*s*t^11 - 5244347*m^18*s^2*t^11 + 21341242*m^16*s^3*t^11 - 35556370*m^14*s^4*t^11 + 31160696*m^12*s^5*t^11 - 15693660*m^10*s^6*t^11 + 4732114*m^8*s^7*t^11 - 865818*m^6*s^8*t^11 + 93401*m^4*s^9*t^11 - 5145*m^2*s^10*t^11 + 84*s^11*t^11 - 28801*m^20*t^12 + 132872*m^18*s*t^12 + 746790*m^16*s^2*t^12 - 3777236*m^14*s^3*t^12 + 6176128*m^12*s^4*t^12 - 4854066*m^10*s^5*t^12 + 2055094*m^8*s^6*t^12 - 494896*m^6*s^7*t^12 + 68969*m^4*s^8*t^12 - 5154*m^2*s^9*t^12 + 140*s^10*t^12 + 4144*m^18*t^13 - 33527*m^16*s*t^13 - 70975*m^14*s^2*t^13 + 491403*m^12*s^3*t^13 - 777395*m^10*s^4*t^13 + 530313*m^8*s^5*t^13 - 180723*m^6*s^6*t^13 + 33319*m^4*s^7*t^13 - 3355*m^2*s^8*t^13 + 140*s^9*t^13 - 337*m^16*t^14 + 4622*m^14*s*t^14 + 4013*m^12*s^2*t^14 - 44600*m^10*s^3*t^14 + 66877*m^8*s^4*t^14 - 37754*m^6*s^5*t^14 + 9811*m^4*s^6*t^14 - 1340*m^2*s^7*t^14 + 84*s^8*t^14 + 12*m^14*t^15 - 355*m^12*s*t^15 - 101*m^10*s^2*t^15 + 2534*m^8*s^3*t^15 - 3506*m^6*s^4*t^15 + 1517*m^4*s^5*t^15 - 289*m^2*s^6*t^15 + 28*s^7*t^15 + 12*m^10*s*t^16 - 68*m^6*s^3*t^16 + 84*m^4*s^4*t^16 - 24*m^2*s^5*t^16 + 4*s^6*t^16))/(m^2*(m^2 - s)^2*(m^2 + s)*(2*m^2 - t)^2*(4*m^2 - t)^2*(m^2 - s - t)*(3*m^2 - s - t)^3*t^3*(m^4 - m^2*s + s*t)*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*X4) +
  ((16*(m^2 - s)*s*(m^2 - s - t)*(2*m^4 - 2*m^2*s - 4*m^2*t + s*t + t^2)*(2*m^4 - 2*m^2*s - 4*m^2*t + 2*s*t + t^2))/((4*m^2 - t)^2*(3*m^2 - s - t)*t^3))*(X3*Y1^3*Y4) +
  ((-8*(m^12 - 7*m^10*s + 19*m^8*s^2 - 26*m^6*s^3 + 22*m^4*s^4 - 16*m^2*s^5 + 7*s^6 + m^10*t - 2*m^8*s*t + 2*m^4*s^3*t + 2*s^5*t - m^8*t^2 + 2*m^6*s*t^2 - m^4*s^2*t^2 - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(X3*Y1^3) +
  ((-32*m^2*s*(m^2 - s - t)*(2*m^4 - 2*m^2*s - 4*m^2*t + s*t + t^2))/((4*m^2 - t)^2*t^2))*(X3*Y1^2*Y2*Y4) +
  ((8*(2*m^14 - 8*m^12*s + 9*m^10*s^2 + 6*m^8*s^3 - 34*m^6*s^4 + 58*m^4*s^5 - 45*m^2*s^6 + 12*s^7 - 2*m^12*t + 5*m^10*s*t + m^8*s^2*t - 16*m^6*s^3*t + 16*m^4*s^4*t - 17*m^2*s^5*t + 9*s^6*t + m^10*t^2 - 2*m^8*s*t^2 - m^6*s^2*t^2 + 6*m^4*s^3*t^2 + 14*m^2*s^4*t^2 - 6*s^5*t^2 - 4*s^4*t^3))/(m^4*(m^2 - s)^2*(m^2 - s - t)))*(X3*Y1^2*Y2) +
  ((8*s*(48*m^28 - 448*m^26*s + 1872*m^24*s^2 - 4608*m^22*s^3 + 7392*m^20*s^4 - 8064*m^18*s^5 + 6048*m^16*s^6 - 3072*m^14*s^7 + 1008*m^12*s^8 - 192*m^10*s^9 + 16*m^8*s^10 - 168*m^26*t + 1920*m^24*s*t - 8824*m^22*s^2*t + 22368*m^20*s^3*t - 35312*m^18*s^4*t + 36704*m^16*s^5*t - 25680*m^14*s^6*t + 12064*m^12*s^7*t - 3688*m^10*s^8*t + 672*m^8*s^9*t - 56*m^6*s^10*t - 358*m^24*t^2 - 954*m^22*s*t^2 + 13642*m^20*s^2*t^2 - 43202*m^18*s^3*t^2 + 70280*m^16*s^4*t^2 - 69012*m^14*s^5*t^2 + 43360*m^12*s^6*t^2 - 17708*m^10*s^7*t^2 + 4606*m^8*s^8*t^2 - 706*m^6*s^9*t^2 + 54*m^4*s^10*t^2 - 2*m^2*s^11*t^2 + 2401*m^22*t^3 - 6243*m^20*s*t^3 - 7072*m^18*s^2*t^3 + 47863*m^16*s^3*t^3 - 81352*m^14*s^4*t^3 + 72659*m^12*s^5*t^3 - 38824*m^10*s^6*t^3 + 12993*m^8*s^7*t^3 - 2749*m^6*s^8*t^3 + 344*m^4*s^9*t^3 - 20*m^2*s^10*t^3 - 4427*m^20*t^4 + 12563*m^18*s*t^4 - 687*m^16*s^2*t^4 - 37913*m^14*s^3*t^4 + 61142*m^12*s^4*t^4 - 45508*m^10*s^5*t^4 + 18941*m^8*s^6*t^4 - 4825*m^6*s^7*t^4 + 775*m^4*s^8*t^4 - 61*m^2*s^9*t^4 + 4293*m^18*t^5 - 11089*m^16*s*t^5 + 1592*m^14*s^2*t^5 + 22687*m^12*s^3*t^5 - 30078*m^10*s^4*t^5 + 16552*m^8*s^5*t^5 - 4660*m^6*s^6*t^5 + 771*m^4*s^7*t^5 - 67*m^2*s^8*t^5 - s^9*t^5 - 2484*m^16*t^6 + 5504*m^14*s*t^6 - 86*m^12*s^2*t^6 - 9710*m^10*s^3*t^6 + 9249*m^8*s^4*t^6 - 3094*m^6*s^5*t^6 + 370*m^4*s^6*t^6 - 5*s^8*t^6 + 877*m^14*t^7 - 1622*m^12*s*t^7 - 299*m^10*s^2*t^7 + 2767*m^8*s^3*t^7 - 1591*m^6*s^4*t^7 + 146*m^4*s^5*t^7 + 51*m^2*s^6*t^7 - 9*s^7*t^7 - 184*m^12*t^8 + 280*m^10*s*t^8 + 118*m^8*s^2*t^8 - 489*m^6*s^3*t^8 + 103*m^4*s^4*t^8 + 36*m^2*s^5*t^8 - 8*s^6*t^8 + 21*m^10*t^9 - 26*m^8*s*t^9 - 18*m^6*s^2*t^9 + 48*m^4*s^3*t^9 + 7*m^2*s^4*t^9 - 4*s^5*t^9 - m^8*t^10 + m^6*s*t^10 + m^4*s^2*t^10 - 2*m^2*s^3*t^10 - s^4*t^10))/(m^2*(m^2 - s)^2*(m^2 + s)*(4*m^2 - t)^2*(3*m^2 - s - t)*t^4*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*Y1^2*Y4) +
  ((-4*(10*m^18 - 70*m^16*s + 210*m^14*s^2 - 350*m^12*s^3 + 350*m^10*s^4 - 210*m^8*s^5 + 70*m^6*s^6 - 10*m^4*s^7 - 21*m^16*t + 132*m^14*s*t - 348*m^12*s^2*t + 478*m^10*s^3*t - 342*m^8*s^4*t + 111*m^6*s^5*t - 25*m^4*s^6*t + 27*m^2*s^7*t - 12*s^8*t + 57*m^14*t^2 - 266*m^12*s*t^2 + 508*m^10*s^2*t^2 - 456*m^8*s^3*t^2 + 115*m^6*s^4*t^2 + 98*m^4*s^5*t^2 - 56*m^2*s^6*t^2 - 103*m^12*t^3 + 384*m^10*s*t^3 - 563*m^8*s^2*t^3 + 368*m^6*s^3*t^3 - 60*m^4*s^4*t^3 - 54*m^2*s^5*t^3 + 24*s^6*t^3 + 71*m^10*t^4 - 215*m^8*s*t^4 + 240*m^6*s^2*t^4 - 111*m^4*s^3*t^4 + 30*m^2*s^4*t^4 + 4*s^5*t^4 - 15*m^8*t^5 + 37*m^6*s*t^5 - 29*m^4*s^2*t^5 + 7*m^2*s^3*t^5 - 8*s^4*t^5))/(m^4*(m^2 - s)^2*(m^2 - s - t)*t))*(X3*Y1^2) +
  ((-8*(m^12 - 5*m^10*s + 13*m^8*s^2 - 28*m^6*s^3 + 36*m^4*s^4 - 29*m^2*s^5 + 12*s^6 + m^8*s*t - 7*m^6*s^2*t + 24*m^4*s^3*t - 17*m^2*s^4*t + 7*s^5*t - 3*m^2*s^3*t^2 - 6*s^4*t^2))/(m^2*(m^2 - s)^2*(m^2 - s - t)))*(X3*Y1*Y2^2) +
  ((8*s*(32*m^28 - 288*m^26*s + 1152*m^24*s^2 - 2688*m^22*s^3 + 4032*m^20*s^4 - 4032*m^18*s^5 + 2688*m^16*s^6 - 1152*m^14*s^7 + 288*m^12*s^8 - 32*m^10*s^9 - 296*m^26*t + 2392*m^24*s*t - 8512*m^22*s^2*t + 17472*m^20*s^3*t - 22736*m^18*s^4*t + 19376*m^16*s^5*t - 10752*m^14*s^6*t + 3712*m^12*s^7*t - 712*m^10*s^8*t + 56*m^8*s^9*t + 1008*m^24*t^2 - 7696*m^22*s*t^2 + 24964*m^20*s^2*t^2 - 45040*m^18*s^3*t^2 + 49512*m^16*s^4*t^2 - 33984*m^14*s^5*t^2 + 14176*m^12*s^6*t^2 - 3184*m^10*s^7*t^2 + 200*m^8*s^8*t^2 + 48*m^6*s^9*t^2 - 4*m^4*s^10*t^2 - 1699*m^22*t^3 + 12788*m^20*s*t^3 - 38321*m^18*s^2*t^3 + 60170*m^16*s^3*t^3 - 53506*m^14*s^4*t^3 + 26334*m^12*s^5*t^3 - 5786*m^10*s^6*t^3 - 298*m^8*s^7*t^3 + 365*m^6*s^8*t^3 - 50*m^4*s^9*t^3 + 3*m^2*s^10*t^3 + 1604*m^20*t^4 - 12397*m^18*s*t^4 + 34314*m^16*s^2*t^4 - 45940*m^14*s^3*t^4 + 30742*m^12*s^4*t^4 - 7608*m^10*s^5*t^4 - 1850*m^8*s^6*t^4 + 1336*m^6*s^7*t^4 - 218*m^4*s^8*t^4 + 17*m^2*s^9*t^4 - 914*m^18*t^5 + 7498*m^16*s*t^5 - 18813*m^14*s^2*t^5 + 21039*m^12*s^3*t^5 - 9046*m^10*s^4*t^5 - 1614*m^8*s^5*t^5 + 2325*m^6*s^6*t^5 - 515*m^4*s^7*t^5 + 40*m^2*s^8*t^5 + 306*m^16*t^6 - 2873*m^14*s*t^6 + 6382*m^12*s^2*t^6 - 6098*m^10*s^3*t^6 + 731*m^8*s^4*t^6 + 1875*m^6*s^5*t^6 - 728*m^4*s^6*t^6 + 60*m^2*s^7*t^6 + s^8*t^6 - 54*m^14*t^7 + 675*m^12*s*t^7 - 1306*m^10*s^2*t^7 + 1214*m^8*s^3*t^7 + 391*m^6*s^4*t^7 - 565*m^4*s^5*t^7 + 83*m^2*s^6*t^7 + 2*s^7*t^7 + 4*m^12*t^8 - 88*m^10*s*t^8 + 148*m^8*s^2*t^8 - 181*m^6*s^3*t^8 - 146*m^4*s^4*t^8 + 72*m^2*s^5*t^8 - s^6*t^8 + 5*m^8*s*t^9 - 7*m^6*s^2*t^9 + 19*m^4*s^3*t^9 + 20*m^2*s^4*t^9 - 3*s^5*t^9 - m^2*s^3*t^10 - s^4*t^10))/(m^2*(m^2 - s)^2*(m^2 + s)*(4*m^2 - t)^2*(m^2 - s - t)*t^4*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*Y1*Y2*Y4) +
  ((4*(20*m^20 - 140*m^18*s + 420*m^16*s^2 - 700*m^14*s^3 + 700*m^12*s^4 - 420*m^10*s^5 + 140*m^8*s^6 - 20*m^6*s^7 - 37*m^18*t + 280*m^16*s*t - 927*m^14*s^2*t + 1783*m^12*s^3*t - 2209*m^10*s^4*t + 1818*m^8*s^5*t - 969*m^6*s^6*t + 303*m^4*s^7*t - 42*m^2*s^8*t - 65*m^16*t^2 + 155*m^14*s*t^2 + 254*m^12*s^2*t^2 - 1443*m^10*s^3*t^2 + 2360*m^8*s^4*t^2 - 1958*m^6*s^5*t^2 + 887*m^4*s^6*t^2 - 214*m^2*s^7*t^2 + 24*s^8*t^2 + 245*m^14*t^3 - 808*m^12*s*t^3 + 724*m^10*s^2*t^3 + 447*m^8*s^3*t^3 - 1193*m^6*s^4*t^3 + 785*m^4*s^5*t^3 - 242*m^2*s^6*t^3 + 42*s^7*t^3 - 259*m^12*t^4 + 734*m^10*s*t^4 - 592*m^8*s^2*t^4 - 113*m^6*s^3*t^4 + 278*m^4*s^4*t^4 - 66*m^2*s^5*t^4 + 6*s^6*t^4 + 115*m^10*t^5 - 258*m^8*s*t^5 + 137*m^6*s^2*t^5 + 46*m^4*s^3*t^5 - 20*s^5*t^5 - 18*m^8*t^6 + 30*m^6*s*t^6 - 6*m^4*s^2*t^6 - 6*m^2*s^3*t^6 - 8*s^4*t^6))/(m^4*(m^2 - s)^2*(m^2 - s - t)^2*t))*(X3*Y1*Y2) +
  ((-2*s*(640*m^44 - 9536*m^42*s + 65920*m^40*s^2 - 280448*m^38*s^3 + 821120*m^36*s^4 - 1752192*m^34*s^5 + 2813824*m^32*s^6 - 3459456*m^30*s^7 + 3276416*m^28*s^8 - 2379520*m^26*s^9 + 1299584*m^24*s^10 - 507520*m^22*s^11 + 121472*m^20*s^12 - 3968*m^18*s^13 - 9600*m^16*s^14 + 3968*m^14*s^15 - 768*m^12*s^16 + 64*m^10*s^17 - 10592*m^42*t + 135264*m^40*s*t - 806304*m^38*s^2*t + 2976704*m^36*s^3*t - 7612128*m^34*s^4*t + 14281984*m^32*s^5*t - 20305312*m^30*s^6*t + 22265408*m^28*s^7*t - 18965408*m^26*s^8*t + 12516416*m^24*s^9*t - 6301152*m^22*s^10*t + 2321472*m^20*s^11*t - 554144*m^18*s^12*t + 40704*m^16*s^13*t + 26912*m^14*s^14*t - 11840*m^12*s^15*t + 2176*m^10*s^16*t - 160*m^8*s^17*t + 64000*m^40*t^2 - 734992*m^38*s*t^2 + 3895712*m^36*s^2*t^2 - 12659696*m^34*s^3*t^2 + 28283856*m^32*s^4*t^2 - 46237824*m^30*s^5*t^2 + 57587200*m^28*s^6*t^2 - 56308944*m^26*s^7*t^2 + 44287728*m^24*s^8*t^2 - 28507456*m^22*s^9*t^2 + 15064864*m^20*s^10*t^2 - 6389648*m^18*s^11*t^2 + 2042288*m^16*s^12*t^2 - 426432*m^14*s^13*t^2 + 33600*m^12*s^14*t^2 + 7760*m^10*s^15*t^2 - 2160*m^8*s^16*t^2 + 144*m^6*s^17*t^2 - 214480*m^38*t^3 + 2260440*m^36*s*t^3 - 10742312*m^34*s^2*t^3 + 30496352*m^32*s^3*t^3 - 57948232*m^30*s^4*t^3 + 78924768*m^28*s^5*t^3 - 82172920*m^26*s^6*t^3 + 71179312*m^24*s^7*t^3 - 56224280*m^22*s^8*t^3 + 41505088*m^20*s^9*t^3 - 26604632*m^18*s^10*t^3 + 13370944*m^16*s^11*t^3 - 4826744*m^14*s^12*t^3 + 1137728*m^12*s^13*t^3 - 146056*m^10*s^14*t^3 + 4144*m^8*s^15*t^3 + 936*m^6*s^16*t^3 - 56*m^4*s^17*t^3 + 425480*m^36*t^4 - 4351696*m^34*s*t^4 + 19210224*m^32*s^2*t^4 - 48080788*m^30*s^3*t^4 + 75131444*m^28*s^4*t^4 - 76782896*m^26*s^5*t^4 + 56248376*m^24*s^6*t^4 - 42283772*m^22*s^7*t^4 + 46067484*m^20*s^8*t^4 - 49194920*m^18*s^9*t^4 + 37713472*m^16*s^10*t^4 - 19457676*m^14*s^11*t^4 + 6592460*m^12*s^12*t^4 - 1390816*m^10*s^13*t^4 + 160536*m^8*s^14*t^4 - 6756*m^6*s^15*t^4 - 164*m^4*s^16*t^4 + 8*m^2*s^17*t^4 - 537402*m^34*t^5 + 5711552*m^32*s*t^5 - 24334548*m^30*s^2*t^5 + 54353796*m^28*s^3*t^5 - 66359540*m^26*s^4*t^5 + 36768860*m^24*s^5*t^5 + 2876552*m^22*s^6*t^5 - 2103032*m^20*s^7*t^5 - 32040724*m^18*s^8*t^5 + 51755704*m^16*s^9*t^5 - 40260420*m^14*s^10*t^5 + 18716308*m^12*s^11*t^5 - 5390852*m^10*s^12*t^5 + 923756*m^8*s^13*t^5 - 82736*m^6*s^14*t^5 + 2720*m^4*s^15*t^5 + 6*m^2*s^16*t^5 + 471402*m^32*t^6 - 5596768*m^30*s*t^6 + 23522512*m^28*s^2*t^6 - 46901430*m^26*s^3*t^6 + 40747006*m^24*s^4*t^6 + 7371884*m^22*s^5*t^6 - 44240532*m^20*s^6*t^6 + 22092766*m^18*s^7*t^6 + 26394950*m^16*s^8*t^6 - 45032184*m^14*s^9*t^6 + 30615000*m^12*s^10*t^6 - 11822842*m^10*s^11*t^6 + 2703378*m^8*s^12*t^6 - 345556*m^6*s^13*t^6 + 20780*m^4*s^14*t^6 - 366*m^2*s^15*t^6 - 314978*m^30*t^7 + 4434978*m^28*s*t^7 - 18255722*m^26*s^2*t^7 + 31854468*m^24*s^3*t^7 - 15854996*m^22*s^4*t^7 - 27898702*m^20*s^5*t^7 + 46590436*m^18*s^6*t^7 - 15342744*m^16*s^7*t^7 - 22795642*m^14*s^8*t^7 + 29602550*m^12*s^9*t^7 - 16125922*m^10*s^10*t^7 + 4854708*m^8*s^11*t^7 - 814416*m^6*s^12*t^7 + 67990*m^4*s^13*t^7 - 2008*m^2*s^14*t^7 + 171824*m^28*t^8 - 2948442*m^26*s*t^8 + 11547837*m^24*s^2*t^8 - 16972879*m^22*s^3*t^8 + 1494283*m^20*s^4*t^8 + 25133585*m^18*s^5*t^8 - 27718206*m^16*s^6*t^8 + 3232346*m^14*s^7*t^8 + 15371094*m^12*s^8*t^8 - 13920280*m^10*s^9*t^8 + 5723393*m^8*s^10*t^8 - 1242747*m^6*s^11*t^8 + 133375*m^4*s^12*t^8 - 5167*m^2*s^13*t^8 - 16*s^14*t^8 - 76658*m^26*t^9 + 1617474*m^24*s*t^9 - 5866828*m^22*s^2*t^9 + 6890302*m^20*s^3*t^9 + 2832970*m^18*s^4*t^9 - 13960930*m^16*s^5*t^9 + 10494828*m^14*s^6*t^9 + 1919592*m^12*s^7*t^9 - 7221034*m^10*s^8*t^9 + 4491706*m^8*s^9*t^9 - 1298032*m^6*s^10*t^9 + 176794*m^4*s^11*t^9 - 8286*m^2*s^12*t^9 - 90*s^13*t^9 + 26354*m^24*t^10 - 702338*m^22*s*t^10 + 2332983*m^20*s^2*t^10 - 2026303*m^18*s^3*t^10 - 2290948*m^16*s^4*t^10 + 5317680*m^14*s^5*t^10 - 2370306*m^12*s^6*t^10 - 1761506*m^10*s^7*t^10 + 2271178*m^8*s^8*t^10 - 937446*m^6*s^9*t^10 + 166755*m^4*s^10*t^10 - 9511*m^2*s^11*t^10 - 208*s^12*t^10 - 6468*m^22*t^11 + 231860*m^20*s*t^11 - 708562*m^18*s^2*t^11 + 391452*m^16*s^3*t^11 + 982420*m^14*s^4*t^11 - 1393290*m^12*s^5*t^11 + 181292*m^10*s^6*t^11 + 660050*m^8*s^7*t^11 - 455256*m^6*s^8*t^11 + 112294*m^4*s^9*t^11 - 8338*m^2*s^10*t^11 - 254*s^11*t^11 + 1044*m^20*t^12 - 56128*m^18*s*t^12 + 160801*m^16*s^2*t^12 - 34741*m^14*s^3*t^12 - 273199*m^12*s^4*t^12 + 236843*m^10*s^5*t^12 + 62043*m^8*s^6*t^12 - 138327*m^6*s^7*t^12 + 52175*m^4*s^8*t^12 - 5471*m^2*s^9*t^12 - 176*s^10*t^12 - 98*m^18*t^13 + 9550*m^16*s*t^13 - 26596*m^14*s^2*t^13 - 4164*m^12*s^3*t^13 + 50206*m^10*s^4*t^13 - 21520*m^8*s^5*t^13 - 21456*m^6*s^6*t^13 + 15756*m^4*s^7*t^13 - 2504*m^2*s^8*t^13 - 70*s^9*t^13 + 4*m^16*t^14 - 1070*m^14*s*t^14 + 3075*m^12*s^2*t^14 + 1773*m^10*s^3*t^14 - 5782*m^8*s^4*t^14 + 76*m^6*s^5*t^14 + 2751*m^4*s^6*t^14 - 747*m^2*s^7*t^14 - 16*s^8*t^14 + 70*m^12*s*t^15 - 226*m^10*s^2*t^15 - 234*m^8*s^3*t^15 + 360*m^6*s^4*t^15 + 166*m^4*s^5*t^15 - 134*m^2*s^6*t^15 - 2*s^7*t^15 - 2*m^10*s*t^16 + 8*m^8*s^2*t^16 + 12*m^6*s^3*t^16 - 8*m^4*s^4*t^16 - 10*m^2*s^5*t^16))/(m^2*(m^2 - s)^3*(m^2 + s)^2*(2*m^2 - t)^2*(4*m^2 - t)^2*(m^2 - s - t)*(3*m^2 - s - t)*t^4*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3*Y1*Y4) +
  ((-2*(56*m^24*s - 468*m^22*s^2 + 1732*m^20*s^3 - 3724*m^18*s^4 + 5124*m^16*s^5 - 4676*m^14*s^6 + 2828*m^12*s^7 - 1092*m^10*s^8 + 244*m^8*s^9 - 24*m^6*s^10 - 2*m^24*t - 89*m^22*s*t + 851*m^20*s^2*t - 3350*m^18*s^3*t + 7593*m^16*s^4*t - 11193*m^14*s^5*t + 11426*m^12*s^6*t - 8366*m^10*s^7*t + 4435*m^8*s^8*t - 1648*m^6*s^9*t + 385*m^4*s^10*t - 42*m^2*s^11*t + 5*m^22*t^2 - 434*m^20*s*t^2 + 2264*m^18*s^2*t^2 - 4607*m^16*s^3*t^2 + 3515*m^14*s^4*t^2 + 2233*m^12*s^5*t^2 - 7507*m^10*s^6*t^2 + 7739*m^8*s^7*t^2 - 4500*m^6*s^8*t^2 + 1573*m^4*s^9*t^2 - 305*m^2*s^10*t^2 + 24*s^11*t^2 - 4*m^20*t^3 + 1533*m^18*s*t^3 - 7945*m^16*s^2*t^3 + 16712*m^14*s^3*t^3 - 17504*m^12*s^4*t^3 + 8133*m^10*s^5*t^3 + 864*m^8*s^6*t^3 - 3058*m^6*s^7*t^3 + 1696*m^4*s^8*t^3 - 496*m^2*s^9*t^3 + 69*s^10*t^3 + m^18*t^4 - 2086*m^16*s*t^4 + 9484*m^14*s^2*t^4 - 16986*m^12*s^3*t^4 + 14727*m^10*s^4*t^4 - 5763*m^8*s^5*t^4 + 374*m^6*s^6*t^4 + 346*m^4*s^7*t^4 - 142*m^2*s^8*t^4 + 45*s^9*t^4 + 1526*m^14*s*t^5 - 5783*m^12*s^2*t^5 + 8099*m^10*s^3*t^5 - 4846*m^8*s^4*t^5 + 866*m^6*s^5*t^5 + 5*m^4*s^6*t^5 + 144*m^2*s^7*t^5 - 35*s^8*t^5 - 638*m^12*s*t^6 + 1903*m^10*s^2*t^6 - 1814*m^8*s^3*t^6 + 405*m^6*s^4*t^6 + 244*m^4*s^5*t^6 - 7*m^2*s^6*t^6 - 45*s^7*t^6 + 145*m^10*s*t^7 - 311*m^8*s^2*t^7 + 131*m^6*s^3*t^7 + 83*m^4*s^4*t^7 - 70*m^2*s^5*t^7 - 6*s^6*t^7 - 14*m^8*s*t^8 + 18*m^6*s^2*t^8 + 6*m^4*s^3*t^8 - 10*m^2*s^4*t^8 + 4*s^5*t^8))/(m^4*(m^2 - s)^2*s*(m^2 - s - t)^2*(2*m^2 - s - t)*t))*(X3*Y1) +
  ((8*(m^10 - 5*m^8*s + 10*m^6*s^2 - 6*m^4*s^3 + m^2*s^4 - s^5 + 2*m^6*s*t - 6*m^4*s^2*t + 2*m^2*s^3*t - 2*s^4*t))/((m^2 - s)^2*(m^2 - s - t)))*(X3*Y2^3) +
  ((-8*s*(40*m^22 - 272*m^20*s + 784*m^18*s^2 - 1232*m^16*s^3 + 1120*m^14*s^4 - 560*m^12*s^5 + 112*m^10*s^6 + 16*m^8*s^7 - 8*m^6*s^8 - 228*m^20*t + 1356*m^18*s*t - 3412*m^16*s^2*t + 4684*m^14*s^3*t - 3740*m^12*s^4*t + 1668*m^10*s^5*t - 316*m^8*s^6*t - 28*m^6*s^7*t + 16*m^4*s^8*t + 517*m^18*t^2 - 2637*m^16*s*t^2 + 5596*m^14*s^2*t^2 - 6350*m^12*s^3*t^2 + 4088*m^10*s^4*t^2 - 1430*m^8*s^5*t^2 + 224*m^6*s^6*t^2 - 14*m^4*s^7*t^2 + 7*m^2*s^8*t^2 - s^9*t^2 - 602*m^16*t^3 + 2600*m^14*s*t^3 - 4522*m^12*s^2*t^3 + 4067*m^10*s^3*t^3 - 1944*m^8*s^4*t^3 + 450*m^6*s^5*t^3 - 94*m^4*s^6*t^3 + 51*m^2*s^7*t^3 - 6*s^8*t^3 + 385*m^14*t^4 - 1394*m^12*s*t^4 + 1931*m^10*s^2*t^4 - 1387*m^8*s^3*t^4 + 404*m^6*s^4*t^4 - 3*m^4*s^5*t^4 + 56*m^2*s^6*t^4 - 16*s^7*t^4 - 139*m^12*t^5 + 403*m^10*s*t^5 - 420*m^8*s^2*t^5 + 299*m^6*s^3*t^5 + 6*m^4*s^4*t^5 - 12*m^2*s^5*t^5 - 13*s^6*t^5 + 26*m^10*t^6 - 58*m^8*s*t^6 + 40*m^6*s^2*t^6 - 46*m^4*s^3*t^6 - 16*m^2*s^4*t^6 - 2*m^8*t^7 + 3*m^6*s*t^7 - m^4*s^2*t^7 + 4*m^2*s^3*t^7 + 2*s^4*t^7))/((m^2 - s)^2*(m^2 + s)*(4*m^2 - t)*(m^2 - s - t)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(X3*Y2^2*Y4) +
  ((4*(16*m^16 - 88*m^14*s + 171*m^12*s^2 - 80*m^10*s^3 - 190*m^8*s^4 + 324*m^6*s^5 - 197*m^4*s^6 + 44*m^2*s^7 - 95*m^14*t + 428*m^12*s*t - 697*m^10*s^2*t + 360*m^8*s^3*t + 245*m^6*s^4*t - 364*m^4*s^5*t + 135*m^2*s^6*t - 12*s^7*t + 174*m^12*t^2 - 650*m^10*s*t^2 + 874*m^8*s^2*t^2 - 407*m^6*s^3*t^2 - 69*m^4*s^4*t^2 + 97*m^2*s^5*t^2 - 19*s^6*t^2 - 138*m^10*t^3 + 423*m^8*s*t^3 - 454*m^6*s^2*t^3 + 166*m^4*s^3*t^3 - 10*m^2*s^4*t^3 - s^5*t^3 + 48*m^8*t^4 - 120*m^6*s*t^4 + 96*m^4*s^2*t^4 - 21*m^2*s^3*t^4 + 6*s^4*t^4 - 6*m^6*t^5 + 12*m^4*s*t^5 - 6*m^2*s^2*t^5))/(m^2*(m^2 - s)^2*(m^2 - s - t)^2))*(X3*Y2^2) +
  ((4*s*(80*m^38 - 1112*m^36*s + 7128*m^34*s^2 - 27928*m^32*s^3 + 74712*m^30*s^4 - 144312*m^28*s^5 + 207416*m^26*s^6 - 225016*m^24*s^7 + 184536*m^22*s^8 - 112904*m^20*s^9 + 49544*m^18*s^10 - 13896*m^16*s^11 + 1288*m^14*s^12 + 792*m^12*s^13 - 408*m^10*s^14 + 88*m^8*s^15 - 8*m^6*s^16 - 1564*m^36*t + 17120*m^34*s*t - 86372*m^32*s^2*t + 266324*m^30*s^3*t - 561208*m^28*s^4*t + 856392*m^26*s^5*t - 979196*m^24*s^6*t + 857804*m^22*s^7*t - 585528*m^20*s^8*t + 315856*m^18*s^9*t - 135452*m^16*s^10*t + 44972*m^14*s^11*t - 10232*m^12*s^12*t + 904*m^10*s^13*t + 252*m^8*s^14*t - 76*m^6*s^15*t + 4*m^4*s^16*t + 5904*m^34*t^2 - 60372*m^32*s*t^2 + 277580*m^30*s^2*t^2 - 758418*m^28*s^3*t^2 + 1372500*m^26*s^4*t^2 - 1741956*m^24*s^5*t^2 + 1617912*m^22*s^6*t^2 - 1162434*m^20*s^7*t^2 + 708600*m^18*s^8*t^2 - 402348*m^16*s^9*t^2 + 207420*m^14*s^10*t^2 - 83030*m^12*s^11*t^2 + 20964*m^10*s^12*t^2 - 2172*m^8*s^13*t^2 - 192*m^6*s^14*t^2 + 42*m^4*s^15*t^2 - 10499*m^32*t^3 + 105849*m^30*s*t^3 - 458709*m^28*s^2*t^3 + 1123527*m^26*s^3*t^3 - 1711989*m^24*s^4*t^3 + 1686961*m^22*s^5*t^3 - 1124511*m^20*s^6*t^3 + 637115*m^18*s^7*t^3 - 492421*m^16*s^8*t^3 + 431251*m^14*s^9*t^3 - 268075*m^12*s^10*t^3 + 98597*m^10*s^11*t^3 - 17731*m^8*s^12*t^3 + 419*m^6*s^13*t^3 + 223*m^4*s^14*t^3 - 7*m^2*s^15*t^3 + 12373*m^30*t^4 - 126685*m^28*s*t^4 + 515041*m^26*s^2*t^4 - 1087295*m^24*s^3*t^4 + 1242770*m^22*s^4*t^4 - 646570*m^20*s^5*t^4 - 10728*m^18*s^6*t^4 - 16742*m^16*s^7*t^4 + 401633*m^14*s^8*t^4 - 480585*m^12*s^9*t^4 + 257169*m^10*s^10*t^4 - 66475*m^8*s^11*t^4 + 5608*m^6*s^12*t^4 + 544*m^4*s^13*t^4 - 58*m^2*s^14*t^4 - 13236*m^28*t^5 + 130248*m^26*s*t^5 - 467699*m^24*s^2*t^5 + 772883*m^22*s^3*t^5 - 453485*m^20*s^4*t^5 - 353247*m^18*s^5*t^5 + 615282*m^16*s^6*t^5 - 49074*m^14*s^7*t^5 - 458766*m^12*s^8*t^5 + 403434*m^10*s^9*t^5 - 147663*m^8*s^10*t^5 + 21359*m^6*s^11*t^5 + 127*m^4*s^12*t^5 - 163*m^2*s^13*t^5 + 13120*m^26*t^6 - 118281*m^24*s*t^6 + 355940*m^22*s^2*t^6 - 405642*m^20*s^3*t^6 - 92118*m^18*s^4*t^6 + 645479*m^16*s^5*t^6 - 464098*m^14*s^6*t^6 - 147186*m^12*s^7*t^6 + 374058*m^10*s^8*t^6 - 201921*m^8*s^9*t^6 + 42806*m^6*s^10*t^6 - 1948*m^4*s^11*t^6 - 204*m^2*s^12*t^6 - 5*s^13*t^6 - 9847*m^24*t^7 + 84717*m^22*s*t^7 - 212598*m^20*s^2*t^7 + 137747*m^18*s^3*t^7 + 237019*m^16*s^4*t^7 - 424159*m^14*s^5*t^7 + 127273*m^12*s^6*t^7 + 185773*m^10*s^7*t^7 - 173468*m^8*s^8*t^7 + 51974*m^6*s^9*t^7 - 4263*m^4*s^10*t^7 - 148*m^2*s^11*t^7 - 20*s^12*t^7 + 5014*m^22*t^8 - 43988*m^20*s*t^8 + 93236*m^18*s^2*t^8 - 16031*m^16*s^3*t^8 - 157419*m^14*s^4*t^8 + 153566*m^12*s^5*t^8 + 21261*m^10*s^6*t^8 - 91980*m^8*s^7*t^8 + 41289*m^6*s^8*t^8 - 4770*m^4*s^9*t^8 - 149*m^2*s^10*t^8 - 29*s^11*t^8 - 1671*m^20*t^9 + 15937*m^18*s*t^9 - 28998*m^16*s^2*t^9 - 9867*m^14*s^3*t^9 + 59737*m^12*s^4*t^9 - 27414*m^10*s^5*t^9 - 25408*m^8*s^6*t^9 + 21773*m^6*s^7*t^9 - 3644*m^4*s^8*t^9 - 173*m^2*s^9*t^9 - 16*s^10*t^9 + 346*m^18*t^10 - 3914*m^16*s*t^10 + 6337*m^14*s^2*t^10 + 6086*m^12*s^3*t^10 - 13617*m^10*s^4*t^10 - 285*m^8*s^5*t^10 + 6935*m^6*s^6*t^10 - 1984*m^4*s^7*t^10 - 97*m^2*s^8*t^10 + s^9*t^10 - 40*m^16*t^11 + 614*m^14*s*t^11 - 989*m^12*s^2*t^11 - 1705*m^10*s^3*t^11 + 1584*m^8*s^4*t^11 + 994*m^6*s^5*t^11 - 671*m^4*s^6*t^11 - 15*m^2*s^7*t^11 + 4*s^8*t^11 + 2*m^14*t^12 - 54*m^12*s*t^12 + 108*m^10*s^2*t^12 + 267*m^8*s^3*t^12 - 16*m^6*s^4*t^12 - 118*m^4*s^5*t^12 + 2*m^2*s^6*t^12 + s^7*t^12 + 2*m^10*s*t^13 - 6*m^8*s^2*t^13 - 18*m^6*s^3*t^13 - 10*m^4*s^4*t^13))/(m^2*(m^2 - s)^3*(m^2 + s)^2*(4*m^2 - t)^2*(m^2 - s - t)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3*Y2*Y4) +
  ((2*(24*m^26*s - 212*m^24*s^2 + 828*m^22*s^3 - 1876*m^20*s^4 + 2716*m^18*s^5 - 2604*m^16*s^6 + 1652*m^14*s^7 - 668*m^12*s^8 + 156*m^10*s^9 - 16*m^8*s^10 + 4*m^26*t - 271*m^24*s*t + 2149*m^22*s^2*t - 7860*m^20*s^3*t + 16818*m^18*s^4*t - 23057*m^16*s^5*t + 20998*m^14*s^6*t - 12749*m^12*s^7*t + 5030*m^10*s^8*t - 1208*m^8*s^9*t + 153*m^6*s^10*t - 7*m^4*s^11*t - 14*m^24*t^2 + 1079*m^22*s*t^2 - 7951*m^20*s^2*t^2 + 26535*m^18*s^3*t^2 - 51179*m^16*s^4*t^2 + 62605*m^14*s^5*t^2 - 50563*m^12*s^6*t^2 + 27399*m^10*s^7*t^2 - 10047*m^8*s^8*t^2 + 2532*m^6*s^9*t^2 - 438*m^4*s^10*t^2 + 42*m^2*s^11*t^2 + 18*m^22*t^3 - 2404*m^20*s*t^3 + 16208*m^18*s^2*t^3 - 47989*m^16*s^3*t^3 + 80615*m^14*s^4*t^3 - 84571*m^12*s^5*t^3 + 57973*m^10*s^6*t^3 - 26741*m^8*s^7*t^3 + 8561*m^6*s^8*t^3 - 1923*m^4*s^9*t^3 + 265*m^2*s^10*t^3 - 12*s^11*t^3 - 10*m^20*t^4 + 3475*m^18*s*t^4 - 20664*m^16*s^2*t^4 + 52408*m^14*s^3*t^4 - 73781*m^12*s^4*t^4 + 63509*m^10*s^5*t^4 - 35085*m^8*s^6*t^4 + 12942*m^6*s^7*t^4 - 3315*m^4*s^8*t^4 + 566*m^2*s^9*t^4 - 45*s^10*t^4 + 2*m^18*t^5 - 3339*m^16*s*t^5 + 16876*m^14*s^2*t^5 - 35363*m^12*s^3*t^5 + 39965*m^10*s^4*t^5 - 26680*m^8*s^5*t^5 + 10951*m^6*s^6*t^5 - 2869*m^4*s^7*t^5 + 514*m^2*s^8*t^5 - 57*s^9*t^5 + 2074*m^14*s*t^6 - 8647*m^12*s^2*t^6 + 14408*m^10*s^3*t^6 - 12366*m^8*s^4*t^6 + 5814*m^6*s^5*t^6 - 1426*m^4*s^6*t^6 + 162*m^2*s^7*t^6 - 17*s^8*t^6 - 786*m^12*s*t^7 + 2635*m^10*s^2*t^7 - 3321*m^8*s^3*t^7 + 1972*m^6*s^4*t^7 - 488*m^4*s^5*t^7 - 27*m^2*s^6*t^7 + 21*s^7*t^7 + 163*m^10*s*t^8 - 428*m^8*s^2*t^8 + 375*m^6*s^3*t^8 - 122*m^4*s^4*t^8 - 18*m^2*s^5*t^8 + 18*s^6*t^8 - 14*m^8*s*t^9 + 28*m^6*s^2*t^9 - 14*m^4*s^3*t^9 + 4*s^5*t^9))/(m^4*(m^2 - s)^2*s*(m^2 - s - t)^3*(2*m^2 - s - t)*t))*(X3*Y2) +
  ((s*(6912*m^50 - 130176*m^48*s + 1120128*m^46*s^2 - 5888384*m^44*s^3 + 21270400*m^42*s^4 - 56179200*m^40*s^5 + 112518656*m^38*s^6 - 174654976*m^36*s^7 + 212592640*m^34*s^8 - 203603712*m^32*s^9 + 152545536*m^30*s^10 - 87702784*m^28*s^11 + 36877568*m^26*s^12 - 9814528*m^24*s^13 + 474624*m^22*s^14 + 954880*m^20*s^15 - 509696*m^18*s^16 + 145280*m^16*s^17 - 25728*m^14*s^18 + 2688*m^12*s^19 - 128*m^10*s^20 - 191808*m^48*t + 2743872*m^46*s*t - 18513152*m^44*s^2*t + 78265728*m^42*s^3*t - 232228864*m^40*s^4*t + 513270016*m^38*s^5*t - 875079680*m^36*s^6*t + 1175866880*m^34*s^7*t - 1261754752*m^32*s^8*t + 1089187712*m^30*s^9*t - 758636032*m^28*s^10*t + 425822464*m^26*s^11*t - 191241984*m^24*s^12*t + 67421440*m^22*s^13*t - 17754112*m^20*s^14*t + 2989568*m^18*s^15*t - 78656*m^16*s^16*t - 119744*m^14*s^17*t + 35584*m^12*s^18*t - 4736*m^10*s^19*t + 256*m^8*s^20*t + 823936*m^46*t^2 - 11742128*m^44*s*t^2 + 77331904*m^42*s^2*t^2 - 312767024*m^40*s^3*t^2 + 870545088*m^38*s^4*t^2 - 1771493568*m^36*s^5*t^2 + 2736143744*m^34*s^6*t^2 - 3295984320*m^32*s^7*t^2 + 3174271872*m^30*s^8*t^2 - 2515231904*m^28*s^9*t^2 + 1697968896*m^26*s^10*t^2 - 1008040864*m^24*s^11*t^2 + 529637888*m^22*s^12*t^2 - 238229952*m^20*s^13*t^2 + 86196864*m^18*s^14*t^2 - 23233472*m^16*s^15*t^2 + 4213248*m^14*s^16*t^2 - 417072*m^12*s^17*t^2 + 3904*m^10*s^18*t^2 + 3152*m^8*s^19*t^2 - 192*m^6*s^20*t^2 - 1655648*m^44*t^3 + 24981504*m^42*s*t^3 - 167993736*m^40*s^2*t^3 + 672716752*m^38*s^3*t^3 - 1800937248*m^36*s^4*t^3 + 3424364640*m^34*s^5*t^3 - 4803340480*m^32*s^6*t^3 + 5138464992*m^30*s^7*t^3 - 4401882528*m^28*s^8*t^3 + 3290902624*m^26*s^9*t^3 - 2374970128*m^24*s^10*t^3 + 1677388032*m^22*s^11*t^3 - 1051580832*m^20*s^12*t^3 + 525519904*m^18*s^13*t^3 - 194864000*m^16*s^14*t^3 + 50711072*m^14*s^15*t^3 - 8637056*m^12*s^16*t^3 + 844576*m^10*s^17*t^3 - 31528*m^8*s^18*t^3 - 976*m^6*s^19*t^3 + 64*m^4*s^20*t^3 + 2297752*m^42*t^4 - 36286844*m^40*s*t^4 + 247703000*m^38*s^2*t^4 - 976688500*m^36*s^3*t^4 + 2490559872*m^34*s^4*t^4 - 4337298208*m^32*s^5*t^4 + 5313844952*m^30*s^6*t^4 - 4739241104*m^28*s^7*t^4 + 3439792856*m^26*s^8*t^4 - 2682212888*m^24*s^9*t^4 + 2565596872*m^22*s^10*t^4 - 2302734584*m^20*s^11*t^4 + 1571645928*m^18*s^12*t^4 - 764018816*m^16*s^13*t^4 + 257668616*m^14*s^14*t^4 - 58316688*m^12*s^15*t^4 + 8329776*m^10*s^16*t^4 - 663244*m^8*s^17*t^4 + 21120*m^6*s^18*t^4 + 140*m^4*s^19*t^4 - 8*m^2*s^20*t^4 - 3142224*m^40*t^5 + 45976080*m^38*s*t^5 - 297960630*m^36*s^2*t^5 + 1108216992*m^34*s^3*t^5 - 2589266584*m^32*s^4*t^5 + 3903744512*m^30*s^5*t^5 - 3719325432*m^28*s^6*t^5 + 2112271736*m^26*s^7*t^5 - 967458984*m^24*s^8*t^5 + 1479263984*m^22*s^9*t^5 - 2557166020*m^20*s^10*t^5 + 2650334760*m^18*s^11*t^5 - 1738235944*m^16*s^12*t^5 + 753792096*m^14*s^13*t^5 - 217180216*m^12*s^14*t^5 + 40409288*m^10*s^15*t^5 - 4533832*m^8*s^16*t^5 + 266144*m^6*s^17*t^5 - 5718*m^4*s^18*t^5 - 8*m^2*s^19*t^5 + 4088524*m^38*t^6 - 53653662*m^36*s*t^6 + 317633688*m^34*s^2*t^6 - 1074328624*m^32*s^3*t^6 + 2198931454*m^30*s^4*t^6 - 2606110052*m^28*s^5*t^6 + 1276357978*m^26*s^6*t^6 + 722843048*m^24*s^7*t^6 - 999390954*m^22*s^8*t^6 - 782288040*m^20*s^9*t^6 + 2433803034*m^18*s^10*t^6 - 2429301504*m^16*s^11*t^6 + 1399838154*m^14*s^12*t^6 - 512793996*m^12*s^13*t^6 + 120467390*m^10*s^14*t^6 - 17470200*m^8*s^15*t^6 + 1427286*m^6*s^16*t^6 - 54090*m^4*s^17*t^6 + 566*m^2*s^18*t^6 - 3598722*m^36*t^7 + 49507732*m^34*s*t^7 - 287698040*m^32*s^2*t^7 + 906259376*m^30*s^3*t^7 - 1605490266*m^28*s^4*t^7 + 1306556654*m^26*s^5*t^7 + 476739972*m^24*s^6*t^7 - 2074542980*m^22*s^7*t^7 + 1455986918*m^20*s^8*t^7 + 691937882*m^18*s^9*t^7 - 2000112992*m^16*s^10*t^7 + 1695969080*m^14*s^11*t^7 - 812818710*m^12*s^12*t^7 + 240791506*m^10*s^13*t^7 - 43861868*m^8*s^14*t^7 + 4611804*m^6*s^15*t^7 - 241716*m^4*s^16*t^7 + 4370*m^2*s^17*t^7 + 1160143*m^34*t^8 - 29695978*m^32*s*t^8 + 204718849*m^30*s^2*t^8 - 649891390*m^28*s^3*t^8 + 1027020303*m^26*s^4*t^8 - 473761616*m^24*s^5*t^8 - 1047700339*m^22*s^6*t^8 + 1909219154*m^20*s^7*t^8 - 937148431*m^18*s^8*t^8 - 688433540*m^16*s^9*t^8 + 1294353507*m^14*s^10*t^8 - 878493306*m^12*s^11*t^8 + 335866645*m^10*s^12*t^8 - 76628560*m^8*s^13*t^8 + 10073679*m^6*s^14*t^8 - 675738*m^4*s^15*t^8 + 16604*m^2*s^16*t^8 + 14*s^17*t^8 + 1364048*m^32*t^9 + 6681372*m^30*s*t^9 - 108332655*m^28*s^2*t^9 + 388495305*m^26*s^3*t^9 - 573421242*m^24*s^4*t^9 + 96309424*m^22*s^5*t^9 + 859884797*m^20*s^6*t^9 - 1137559963*m^18*s^7*t^9 + 337788674*m^16*s^8*t^9 + 510180996*m^14*s^9*t^9 - 630098869*m^12*s^10*t^9 + 330423971*m^10*s^11*t^9 - 96181518*m^8*s^12*t^9 + 15735728*m^6*s^13*t^9 - 1310425*m^4*s^14*t^9 + 40239*m^2*s^15*t^9 + 118*s^16*t^9 - 2223184*m^30*t^10 + 6036512*m^28*s*t^10 + 40804326*m^26*s^2*t^10 - 193445540*m^24*s^3*t^10 + 275069606*m^22*s^4*t^10 + 20215530*m^20*s^5*t^10 - 481484540*m^18*s^6*t^10 + 485382630*m^16*s^7*t^10 - 37959876*m^14*s^8*t^10 - 265734236*m^12*s^9*t^10 + 224577102*m^10*s^10*t^10 - 87482488*m^8*s^11*t^10 + 18083118*m^6*s^12*t^10 - 1859374*m^4*s^13*t^10 + 69128*m^2*s^14*t^10 + 438*s^15*t^10 + 1648792*m^28*t^11 - 7519376*m^26*s*t^11 - 10092828*m^24*s^2*t^11 + 81063422*m^22*s^3*t^11 - 110733124*m^20*s^4*t^11 - 33277704*m^18*s^5*t^11 + 203334106*m^16*s^6*t^11 - 148665604*m^14*s^7*t^11 - 30171536*m^12*s^8*t^11 + 97491168*m^10*s^9*t^11 - 56741944*m^8*s^10*t^11 + 15407190*m^6*s^11*t^11 - 1984500*m^4*s^12*t^11 + 89448*m^2*s^13*t^11 + 938*s^14*t^11 - 786064*m^26*t^12 + 4439102*m^24*s*t^12 + 1160766*m^22*s^2*t^12 - 28846644*m^20*s^3*t^12 + 36233990*m^18*s^4*t^12 + 20336054*m^16*s^5*t^12 - 65867740*m^14*s^6*t^12 + 30228704*m^12*s^7*t^12 + 20055972*m^10*s^8*t^12 - 24864142*m^8*s^9*t^12 + 9605790*m^6*s^10*t^12 - 1604876*m^4*s^11*t^12 + 90086*m^2*s^12*t^12 + 1274*s^13*t^12 + 259860*m^24*t^13 - 1737008*m^22*s*t^13 + 215764*m^20*s^2*t^13 + 8714102*m^18*s^3*t^13 - 9202760*m^16*s^4*t^13 - 8443794*m^14*s^5*t^13 + 15965098*m^12*s^6*t^13 - 2839182*m^10*s^7*t^13 - 6334114*m^8*s^8*t^13 + 4210954*m^6*s^9*t^13 - 971158*m^4*s^10*t^13 + 70992*m^2*s^11*t^13 + 1134*s^12*t^13 - 60562*m^22*t^14 + 483934*m^20*s*t^14 - 146768*m^18*s^2*t^14 - 2208240*m^16*s^3*t^14 + 1670120*m^14*s^4*t^14 + 2522074*m^12*s^5*t^14 - 2700716*m^10*s^6*t^14 - 379690*m^8*s^7*t^14 + 1189402*m^6*s^8*t^14 - 425392*m^4*s^9*t^14 + 42892*m^2*s^10*t^14 + 658*s^11*t^14 + 9810*m^20*t^15 - 97222*m^18*s*t^15 + 42376*m^16*s^2*t^15 + 458122*m^14*s^3*t^15 - 171810*m^12*s^4*t^15 - 529158*m^10*s^5*t^15 + 266994*m^8*s^6*t^15 + 169494*m^6*s^7*t^15 - 127256*m^4*s^8*t^15 + 19116*m^2*s^9*t^15 + 238*s^10*t^15 - 1055*m^18*t^16 + 13820*m^16*s*t^16 - 8423*m^14*s^2*t^16 - 74582*m^12*s^3*t^16 - 3555*m^10*s^4*t^16 + 72412*m^8*s^5*t^16 - 4661*m^6*s^6*t^16 - 23410*m^4*s^7*t^16 + 5982*m^2*s^8*t^16 + 48*s^9*t^16 + 68*m^16*t^17 - 1320*m^14*s*t^17 + 1177*m^12*s^2*t^17 + 8857*m^10*s^3*t^17 + 4118*m^8*s^4*t^17 - 5386*m^6*s^5*t^17 - 1975*m^4*s^6*t^17 + 1241*m^2*s^7*t^17 + 4*s^8*t^17 - 2*m^14*t^18 + 76*m^12*s*t^18 - 102*m^10*s^2*t^18 - 672*m^8*s^3*t^18 - 566*m^6*s^4*t^18 + 84*m^4*s^5*t^18 + 158*m^2*s^6*t^18 - 2*m^10*s*t^19 + 4*m^8*s^2*t^19 + 24*m^6*s^3*t^19 + 28*m^4*s^4*t^19 + 10*m^2*s^5*t^19))/(m^2*(m^2 - s)^3*(m^2 + s)^2*(2*m^2 - t)^2*(4*m^2 - t)^2*(m^2 - s - t)^2*(3*m^2 - s - t)^3*t^3*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X3*Y4) +
  ((8*m^30*s - 92*m^28*s^2 + 484*m^26*s^3 - 1540*m^24*s^4 + 3300*m^22*s^5 - 5016*m^20*s^6 + 5544*m^18*s^7 - 4488*m^16*s^8 + 2640*m^14*s^9 - 1100*m^12*s^10 + 308*m^10*s^11 - 52*m^8*s^12 + 4*m^6*s^13 - 44*m^28*s*t + 472*m^26*s^2*t - 2296*m^24*s^3*t + 6684*m^22*s^4*t - 12936*m^20*s^5*t + 17472*m^18*s^6*t - 16800*m^16*s^7*t + 11496*m^14*s^8*t - 5484*m^12*s^9*t + 1736*m^10*s^10*t - 328*m^8*s^11*t + 28*m^6*s^12*t - 2*m^28*t^2 + 394*m^26*s*t^2 - 3682*m^24*s^2*t^2 + 15814*m^22*s^3*t^2 - 40604*m^20*s^4*t^2 + 68942*m^18*s^5*t^2 - 81018*m^16*s^6*t^2 + 67006*m^14*s^7*t^2 - 38824*m^12*s^8*t^2 + 15344*m^10*s^9*t^2 - 3900*m^8*s^10*t^2 + 564*m^6*s^11*t^2 - 34*m^4*s^12*t^2 + 9*m^26*t^3 - 1633*m^24*s*t^3 + 13984*m^22*s^2*t^3 - 54654*m^20*s^3*t^3 + 126655*m^18*s^4*t^3 - 192241*m^16*s^5*t^3 + 199731*m^14*s^6*t^3 - 144251*m^12*s^7*t^3 + 72074*m^10*s^8*t^3 - 24330*m^8*s^9*t^3 + 5297*m^6*s^10*t^3 - 683*m^4*s^11*t^3 + 42*m^2*s^12*t^3 - 16*m^24*t^4 + 3642*m^22*s*t^4 - 28774*m^20*s^2*t^4 + 102204*m^18*s^3*t^4 - 212295*m^16*s^4*t^4 + 284268*m^14*s^5*t^4 - 255643*m^12*s^6*t^4 + 156236*m^10*s^7*t^4 - 64369*m^8*s^8*t^4 + 17450*m^6*s^9*t^4 - 2987*m^4*s^10*t^4 + 296*m^2*s^11*t^4 - 12*s^12*t^4 + 14*m^22*t^5 - 5189*m^20*s*t^5 + 37584*m^18*s^2*t^5 - 119787*m^16*s^3*t^5 + 218631*m^14*s^4*t^5 - 250831*m^12*s^5*t^5 + 187200*m^10*s^6*t^5 - 91143*m^8*s^7*t^5 + 28473*m^6*s^8*t^5 - 5600*m^4*s^9*t^5 + 698*m^2*s^10*t^5 - 50*s^11*t^5 - 6*m^20*t^6 + 5307*m^18*s*t^6 - 34510*m^16*s^2*t^6 + 96163*m^14*s^3*t^6 - 149028*m^12*s^4*t^6 + 139737*m^10*s^5*t^6 - 80719*m^8*s^6*t^6 + 28032*m^6*s^7*t^6 - 5597*m^4*s^8*t^6 + 693*m^2*s^9*t^6 - 72*s^10*t^6 + m^18*t^7 - 4111*m^16*s*t^7 + 23178*m^14*s^2*t^7 - 54340*m^12*s^3*t^7 + 68132*m^10*s^4*t^7 - 48744*m^8*s^5*t^7 + 19338*m^6*s^6*t^7 - 3659*m^4*s^7*t^7 + 233*m^2*s^8*t^7 - 28*s^9*t^7 + 2351*m^14*s*t^8 - 11059*m^12*s^2*t^8 + 20850*m^10*s^3*t^8 - 19873*m^8*s^4*t^8 + 9790*m^6*s^5*t^8 - 2033*m^4*s^6*t^8 - 34*m^2*s^7*t^8 + 28*s^8*t^8 - 908*m^12*s*t^9 + 3438*m^10*s^2*t^9 - 4941*m^8*s^3*t^9 + 3269*m^6*s^4*t^9 - 916*m^4*s^5*t^9 + 30*s^7*t^9 + 205*m^10*s*t^10 - 601*m^8*s^2*t^10 + 608*m^6*s^3*t^10 - 233*m^4*s^4*t^10 + 21*m^2*s^5*t^10 + 8*s^6*t^10 - 20*m^8*s*t^11 + 43*m^6*s^2*t^11 - 26*m^4*s^3*t^11 + 3*m^2*s^4*t^11)/(m^4*(m^2 - s)^2*s*(m^2 - s - t)^3*(2*m^2 - s - t)*t^2))*(X3) +
  ((16*s*(m^2 - s - t)^2*(2*m^4 - 2*m^2*s - 4*m^2*t + s*t + t^2)*(2*m^4 - 2*m^2*s - 4*m^2*t + 2*s*t + t^2))/((4*m^2 - t)^2*(3*m^2 - s - t)*t^3))*(X4*Y1^4) +
  ((-16*s*(2*m^2 - t)*(m^2 - s - t)*(2*m^4 - 2*m^2*s - 4*m^2*t + s*t + t^2))/((4*m^2 - t)*(3*m^2 - s - t)*t^2))*(X4*Y1^3*Y2) +
  ((8*s*(m^2 - s - t)*(48*m^26 - 400*m^24*s + 1472*m^22*s^2 - 3136*m^20*s^3 + 4256*m^18*s^4 - 3808*m^16*s^5 + 2240*m^14*s^6 - 832*m^12*s^7 + 176*m^10*s^8 - 16*m^8*s^9 - 168*m^24*t + 1752*m^22*s*t - 7072*m^20*s^2*t + 15296*m^18*s^3*t - 20016*m^16*s^4*t + 16688*m^14*s^5*t - 8992*m^12*s^6*t + 3072*m^10*s^7*t - 616*m^8*s^8*t + 56*m^6*s^9*t + 18*m^22*t^2 - 2544*m^20*s*t^2 + 13370*m^18*s^2*t^2 - 30248*m^16*s^3*t^2 + 38000*m^14*s^4*t^2 - 28948*m^12*s^5*t^2 + 13740*m^10*s^6*t^2 - 4000*m^8*s^7*t^2 + 662*m^6*s^8*t^2 - 52*m^4*s^9*t^2 + 2*m^2*s^10*t^2 + 541*m^20*t^3 + 1514*m^18*s*t^3 - 14430*m^16*s^2*t^3 + 33617*m^14*s^3*t^3 - 39095*m^12*s^4*t^3 + 26148*m^10*s^5*t^3 - 10492*m^8*s^6*t^3 + 2509*m^6*s^7*t^3 - 332*m^4*s^8*t^3 + 20*m^2*s^9*t^3 - 939*m^18*t^4 - 94*m^16*s*t^4 + 10263*m^14*s^2*t^4 - 23534*m^12*s^3*t^4 + 24188*m^10*s^4*t^4 - 13472*m^8*s^5*t^4 + 4297*m^6*s^6*t^4 - 772*m^4*s^7*t^4 + 63*m^2*s^8*t^4 + 788*m^16*t^5 - 355*m^14*s*t^5 - 5123*m^12*s^2*t^5 + 10863*m^10*s^3*t^5 - 9242*m^8*s^4*t^5 + 3898*m^6*s^5*t^5 - 856*m^4*s^6*t^5 + 82*m^2*s^7*t^5 + s^8*t^5 - 382*m^14*t^6 + 194*m^12*s*t^6 + 1790*m^10*s^2*t^6 - 3304*m^8*s^3*t^6 + 2086*m^6*s^4*t^6 - 530*m^4*s^5*t^6 + 42*m^2*s^6*t^6 + 4*s^7*t^6 + 107*m^12*t^7 - 44*m^10*s*t^7 - 410*m^8*s^2*t^7 + 633*m^6*s^3*t^7 - 231*m^4*s^4*t^7 + 5*m^2*s^5*t^7 + 6*s^6*t^7 - 16*m^10*t^8 + 4*m^8*s*t^8 + 54*m^6*s^2*t^8 - 68*m^4*s^3*t^8 + 3*m^2*s^4*t^8 + 4*s^5*t^8 + m^8*t^9 - 3*m^4*s^2*t^9 + 3*m^2*s^3*t^9 + s^4*t^9))/(m^2*(m^2 - s)^2*(m^2 + s)*(4*m^2 - t)^2*(3*m^2 - s - t)*t^4*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y1^3) +
  ((8*s*(96*m^28 - 800*m^26*s + 2944*m^24*s^2 - 6272*m^22*s^3 + 8512*m^20*s^4 - 7616*m^18*s^5 + 4480*m^16*s^6 - 1664*m^14*s^7 + 352*m^12*s^8 - 32*m^10*s^9 - 776*m^26*t + 5928*m^24*s*t - 19936*m^22*s^2*t + 38688*m^20*s^3*t - 47664*m^18*s^4*t + 38576*m^16*s^5*t - 20448*m^14*s^6*t + 6816*m^12*s^7*t - 1288*m^10*s^8*t + 104*m^8*s^9*t + 2560*m^24*t^2 - 18152*m^22*s*t^2 + 55772*m^20*s^2*t^2 - 97496*m^18*s^3*t^2 + 106832*m^16*s^4*t^2 - 75912*m^14*s^5*t^2 + 34696*m^12*s^6*t^2 - 9608*m^10*s^7*t^2 + 1360*m^8*s^8*t^2 - 48*m^6*s^9*t^2 - 4*m^4*s^10*t^2 - 3755*m^22*t^3 + 27586*m^20*s*t^3 - 82155*m^18*s^2*t^3 + 132442*m^16*s^3*t^3 - 128182*m^14*s^4*t^3 + 77018*m^12*s^5*t^3 - 28202*m^10*s^6*t^3 + 5750*m^8*s^7*t^3 - 519*m^6*s^8*t^3 + 20*m^4*s^9*t^3 - 3*m^2*s^10*t^3 + 2150*m^20*t^4 - 22372*m^18*s*t^4 + 71236*m^16*s^2*t^4 - 109507*m^14*s^3*t^4 + 93131*m^12*s^4*t^4 - 45170*m^10*s^5*t^4 + 12010*m^8*s^6*t^4 - 1591*m^6*s^7*t^4 + 129*m^4*s^8*t^4 - 16*m^2*s^9*t^4 + 590*m^18*t^5 + 9463*m^16*s*t^5 - 39407*m^14*s^2*t^5 + 59565*m^12*s^3*t^5 - 43676*m^10*s^4*t^5 + 15893*m^8*s^5*t^5 - 2595*m^6*s^6*t^5 + 191*m^4*s^7*t^5 - 24*m^2*s^8*t^5 - 1510*m^16*t^6 - 1592*m^14*s*t^6 + 14847*m^12*s^2*t^6 - 22202*m^10*s^3*t^6 + 13415*m^8*s^4*t^6 - 3179*m^6*s^5*t^6 + 154*m^4*s^6*t^6 + 13*m^2*s^7*t^6 - 2*s^8*t^6 + 875*m^14*t^7 - 209*m^12*s*t^7 - 3941*m^10*s^2*t^7 + 5668*m^8*s^3*t^7 - 2580*m^6*s^4*t^7 + 242*m^4*s^5*t^7 + 52*m^2*s^6*t^7 - 7*s^7*t^7 - 247*m^12*t^8 + 132*m^10*s*t^8 + 718*m^8*s^2*t^8 - 948*m^6*s^3*t^8 + 260*m^4*s^4*t^8 + 28*m^2*s^5*t^8 - 9*s^6*t^8 + 35*m^10*t^9 - 20*m^8*s*t^9 - 80*m^6*s^2*t^9 + 93*m^4*s^3*t^9 - 4*m^2*s^4*t^9 - 5*s^5*t^9 - 2*m^8*t^10 + m^6*s*t^10 + 4*m^4*s^2*t^10 - 4*m^2*s^3*t^10 - s^4*t^10))/(m^2*(m^2 - s)^2*(m^2 + s)*(4*m^2 - t)^2*(3*m^2 - s - t)*t^4*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y1^2*Y2) +
  ((-2*s*(640*m^48 - 10176*m^46*s + 75456*m^44*s^2 - 346368*m^42*s^3 + 1101568*m^40*s^4 - 2573312*m^38*s^5 + 4566016*m^36*s^6 - 6273280*m^34*s^7 + 6735872*m^32*s^8 - 5655936*m^30*s^9 + 3679104*m^28*s^10 - 1807104*m^26*s^11 + 628992*m^24*s^12 - 125440*m^22*s^13 - 5632*m^20*s^14 + 13568*m^18*s^15 - 4736*m^16*s^16 + 832*m^14*s^17 - 64*m^12*s^18 - 8928*m^46*t + 122240*m^44*s*t - 785600*m^42*s^2*t + 3147360*m^40*s^3*t - 8801696*m^38*s^4*t + 18224096*m^36*s^5*t - 28903072*m^34*s^6*t + 35811552*m^32*s^7*t - 35007456*m^30*s^8*t + 27033952*m^28*s^9*t - 16346528*m^26*s^10*t + 7541024*m^24*s^11*t - 2479584*m^22*s^12*t + 455072*m^20*s^13*t + 38944*m^18*s^14*t - 57440*m^16*s^15*t + 19008*m^14*s^16*t - 3168*m^12*s^17*t + 224*m^10*s^18*t + 41440*m^44*t^2 - 513872*m^42*s*t^2 + 2956144*m^40*s^2*t^2 - 10494896*m^38*s^3*t^2 + 25836320*m^36*s^4*t^2 - 47069424*m^34*s^5*t^2 + 66300128*m^32*s^6*t^2 - 74665584*m^30*s^7*t^2 + 69023328*m^28*s^8*t^2 - 53246160*m^26*s^9*t^2 + 34282688*m^24*s^10*t^2 - 18011920*m^22*s^11*t^2 + 7331936*m^20*s^12*t^2 - 2082128*m^18*s^13*t^2 + 299040*m^16*s^14*t^2 + 34096*m^14*s^15*t^2 - 25536*m^12*s^16*t^2 + 4704*m^10*s^17*t^2 - 304*m^8*s^18*t^2 - 118000*m^42*t^3 + 1353720*m^40*s*t^3 - 6941872*m^38*s^2*t^3 + 20985016*m^36*s^3*t^3 - 41583688*m^34*s^4*t^3 + 57330744*m^32*s^5*t^3 - 59007384*m^30*s^6*t^3 + 53213656*m^28*s^7*t^3 - 53043432*m^26*s^8*t^3 + 57624456*m^24*s^9*t^3 - 54295928*m^22*s^10*t^3 + 38624168*m^20*s^11*t^3 - 19625496*m^18*s^12*t^3 + 6794216*m^16*s^13*t^3 - 1455368*m^14*s^14*t^3 + 138184*m^12*s^15*t^3 + 10296*m^10*s^16*t^3 - 3488*m^8*s^17*t^3 + 200*m^6*s^18*t^3 + 255896*m^40*t^4 - 2821936*m^38*s*t^4 + 13215440*m^36*s^2*t^4 - 33546940*m^34*s^3*t^4 + 46484464*m^32*s^4*t^4 - 22263788*m^30*s^5*t^4 - 34242704*m^28*s^6*t^4 + 65178644*m^26*s^7*t^4 - 27220160*m^24*s^8*t^4 - 45324668*m^22*s^9*t^4 + 84778480*m^20*s^10*t^4 - 71575092*m^18*s^11*t^4 + 37289424*m^16*s^12*t^4 - 12537796*m^14*s^13*t^4 + 2608144*m^12*s^14*t^4 - 284708*m^10*s^15*t^4 + 5992*m^8*s^16*t^4 + 1372*m^6*s^17*t^4 - 64*m^4*s^18*t^4 - 476658*m^38*t^5 + 5108578*m^36*s*t^5 - 22527380*m^34*s^2*t^5 + 50343980*m^32*s^3*t^5 - 47336296*m^30*s^4*t^5 - 37340060*m^28*s^5*t^5 + 166553332*m^26*s^6*t^5 - 209984604*m^24*s^7*t^5 + 104888756*m^22*s^8*t^5 + 49439008*m^20*s^9*t^5 - 122487940*m^18*s^10*t^5 + 99107412*m^16*s^11*t^5 - 46978952*m^14*s^12*t^5 + 13980076*m^12*s^13*t^5 - 2521572*m^10*s^14*t^5 + 239708*m^8*s^15*t^5 - 7122*m^6*s^16*t^5 - 274*m^4*s^17*t^5 + 8*m^2*s^18*t^5 + 762588*m^36*t^6 - 7843624*m^34*s*t^6 + 32929084*m^32*s^2*t^6 - 68136846*m^30*s^3*t^6 + 50348320*m^28*s^4*t^6 + 81657306*m^26*s^5*t^6 - 251398788*m^24*s^6*t^6 + 277642802*m^22*s^7*t^6 - 114359432*m^20*s^8*t^6 - 75247526*m^18*s^9*t^6 + 140286836*m^16*s^10*t^6 - 97881402*m^14*s^11*t^6 + 39831840*m^12*s^12*t^6 - 9934114*m^10*s^13*t^6 + 1445844*m^8*s^14*t^6 - 105322*m^6*s^15*t^6 + 2412*m^4*s^16*t^6 + 22*m^2*s^17*t^6 - 962010*m^34*t^7 + 9559794*m^32*s*t^7 - 38465712*m^30*s^2*t^7 + 75069210*m^28*s^3*t^7 - 47978896*m^26*s^4*t^7 - 94803472*m^24*s^5*t^7 + 249910262*m^22*s^6*t^7 - 239757420*m^20*s^7*t^7 + 64787550*m^18*s^8*t^7 + 92311506*m^16*s^9*t^7 - 119506420*m^14*s^10*t^7 + 68771666*m^12*s^11*t^7 - 23024444*m^10*s^12*t^7 + 4557996*m^8*s^13*t^7 - 493042*m^6*s^14*t^7 + 23712*m^4*s^15*t^7 - 280*m^2*s^16*t^7 + 905290*m^32*t^8 - 8911230*m^30*s*t^8 + 34766195*m^28*s^2*t^8 - 64088418*m^26*s^3*t^8 + 34537256*m^24*s^4*t^8 + 83274310*m^22*s^5*t^8 - 186173551*m^20*s^6*t^8 + 147724414*m^18*s^7*t^8 - 10206510*m^16*s^8*t^8 - 79874002*m^14*s^9*t^8 + 74529029*m^12*s^10*t^8 - 34246758*m^10*s^11*t^8 + 8983484*m^8*s^12*t^8 - 1309526*m^6*s^13*t^8 + 92151*m^4*s^14*t^8 - 2134*m^2*s^15*t^8 - 627954*m^30*t^9 + 6309998*m^28*s*t^9 - 24225545*m^26*s^2*t^9 + 42050096*m^24*s^3*t^9 - 17010874*m^22*s^4*t^9 - 59086874*m^20*s^5*t^9 + 107721023*m^18*s^6*t^9 - 64920112*m^16*s^7*t^9 - 15378598*m^14*s^8*t^9 + 49005218*m^12*s^9*t^9 - 33610979*m^10*s^10*t^9 + 11831464*m^8*s^11*t^9 - 2262862*m^6*s^12*t^9 + 213098*m^4*s^13*t^9 - 7091*m^2*s^14*t^9 - 8*s^15*t^9 + 321698*m^28*t^10 - 3407932*m^26*s*t^10 + 13097593*m^24*s^2*t^10 - 21315091*m^22*s^3*t^10 + 4805937*m^20*s^4*t^10 + 33735871*m^18*s^5*t^10 - 48348328*m^16*s^6*t^10 + 18603570*m^14*s^7*t^10 + 15619484*m^12*s^8*t^10 - 21410654*m^10*s^9*t^10 + 10670561*m^8*s^10*t^10 - 2692047*m^6*s^11*t^10 + 329745*m^4*s^12*t^10 - 14453*m^2*s^13*t^10 - 50*s^14*t^10 - 121350*m^26*t^11 + 1406924*m^24*s*t^11 - 5529817*m^22*s^2*t^11 + 8397828*m^20*s^3*t^11 + 53847*m^18*s^4*t^11 - 15202120*m^16*s^5*t^11 + 16422028*m^14*s^6*t^11 - 2081738*m^12*s^7*t^11 - 7961570*m^10*s^8*t^11 + 6541146*m^8*s^9*t^11 - 2256411*m^6*s^10*t^11 + 359790*m^4*s^11*t^11 - 20231*m^2*s^12*t^11 - 134*s^13*t^11 + 33174*m^24*t^12 - 441226*m^22*s*t^12 + 1826963*m^20*s^2*t^12 - 2579069*m^18*s^3*t^12 - 782330*m^16*s^4*t^12 + 5296526*m^14*s^5*t^12 - 3993452*m^12*s^6*t^12 - 865820*m^10*s^7*t^12 + 2565428*m^8*s^8*t^12 - 1328508*m^6*s^9*t^12 + 283153*m^4*s^10*t^12 - 20527*m^2*s^11*t^12 - 200*s^12*t^12 - 6356*m^22*t^13 + 103130*m^20*s*t^13 - 469743*m^18*s^2*t^13 + 617246*m^16*s^3*t^13 + 421932*m^14*s^4*t^13 - 1390906*m^12*s^5*t^13 + 603242*m^10*s^6*t^13 + 507758*m^8*s^7*t^13 - 527592*m^6*s^8*t^13 + 160488*m^4*s^9*t^13 - 15435*m^2*s^10*t^13 - 180*s^11*t^13 + 804*m^20*t^14 - 17312*m^18*s*t^14 + 92339*m^16*s^2*t^14 - 115049*m^14*s^3*t^14 - 134157*m^12*s^4*t^14 + 263543*m^10*s^5*t^14 - 24697*m^8*s^6*t^14 - 124739*m^6*s^7*t^14 + 63441*m^4*s^8*t^14 - 8555*m^2*s^9*t^14 - 98*s^10*t^14 - 60*m^18*t^15 + 1956*m^16*s*t^15 - 13357*m^14*s^2*t^15 + 16722*m^12*s^3*t^15 + 29129*m^10*s^4*t^15 - 32770*m^8*s^5*t^15 - 10351*m^6*s^6*t^15 + 16106*m^4*s^7*t^15 - 3377*m^2*s^8*t^15 - 30*s^9*t^15 + 2*m^16*t^16 - 132*m^14*s*t^16 + 1322*m^12*s^2*t^16 - 1873*m^10*s^3*t^16 - 4348*m^8*s^4*t^16 + 2004*m^6*s^5*t^16 + 2140*m^4*s^6*t^16 - 887*m^2*s^7*t^16 - 4*s^8*t^16 + 4*m^12*s*t^17 - 78*m^10*s^2*t^17 + 148*m^8*s^3*t^17 + 408*m^6*s^4*t^17 + 40*m^4*s^5*t^17 - 138*m^2*s^6*t^17 + 2*m^8*s^2*t^18 - 6*m^6*s^3*t^18 - 18*m^4*s^4*t^18 - 10*m^2*s^5*t^18))/(m^2*(m^2 - s)^3*(m^2 + s)^2*(2*m^2 - t)^2*(4*m^2 - t)^2*(m^2 - s - t)*(3*m^2 - s - t)*t^4*(m^4 - m^2*s + s*t)*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X4*Y1^2) +
  ((-8*s*(16*m^10 - 40*m^8*s + 32*m^6*s^2 - 8*m^4*s^3 - 58*m^8*t + 108*m^6*s*t - 60*m^4*s^2*t + 8*m^2*s^3*t + 2*s^4*t + 66*m^6*t^2 - 60*m^4*s*t^2 - 8*m^2*s^2*t^2 + 10*s^3*t^2 - 37*m^4*t^3 + 4*m^2*s*t^3 + 15*s^2*t^3 + 11*m^2*t^4 + 4*s*t^4 - t^5))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y1*Y2^2) +
  ((-2*s*(5120*m^40 - 55040*m^38*s + 268544*m^36*s^2 - 783872*m^34*s^3 + 1517056*m^32*s^4 - 2033920*m^30*s^5 + 1908480*m^28*s^6 - 1225728*m^26*s^7 + 497664*m^24*s^8 - 96512*m^22*s^9 - 6400*m^20*s^10 + 2560*m^18*s^11 + 3584*m^16*s^12 - 1792*m^14*s^13 + 256*m^12*s^14 - 38144*m^38*t + 403520*m^36*s*t - 1919168*m^34*s^2*t + 5399552*m^32*s^3*t - 9919232*m^30*s^4*t + 12315712*m^28*s^5*t - 10187456*m^26*s^6*t + 5040640*m^24*s^7*t - 692480*m^22*s^8*t - 912192*m^20*s^9*t + 708032*m^18*s^10*t - 228864*m^16*s^11*t + 28928*m^14*s^12*t + 1728*m^12*s^13*t - 576*m^10*s^14*t + 91520*m^36*t^2 - 1030432*m^34*s*t^2 + 5064800*m^32*s^2*t^2 - 14352864*m^30*s^3*t^2 + 25873632*m^28*s^4*t^2 - 30482112*m^26*s^5*t^2 + 22453120*m^24*s^6*t^2 - 7804864*m^22*s^7*t^2 - 2465472*m^20*s^8*t^2 + 4555616*m^18*s^9*t^2 - 2544288*m^16*s^10*t^2 + 744352*m^14*s^11*t^2 - 107936*m^12*s^12*t^2 + 4736*m^10*s^13*t^2 + 192*m^8*s^14*t^2 - 11936*m^34*t^3 + 792256*m^32*s*t^3 - 5886544*m^30*s^2*t^3 + 19948112*m^28*s^3*t^3 - 38608384*m^26*s^4*t^3 + 45169776*m^24*s^5*t^3 - 29665072*m^22*s^6*t^3 + 4880544*m^20*s^7*t^3 + 9413984*m^18*s^8*t^3 - 9392864*m^16*s^9*t^3 + 4318928*m^14*s^10*t^3 - 1096176*m^12*s^11*t^3 + 145728*m^10*s^12*t^3 - 8528*m^8*s^13*t^3 + 176*m^6*s^14*t^3 - 301280*m^32*t^4 + 1108728*m^30*s*t^4 + 1544408*m^28*s^2*t^4 - 16092448*m^26*s^3*t^4 + 39303080*m^24*s^4*t^4 - 47769640*m^22*s^5*t^4 + 27431040*m^20*s^6*t^4 + 2224064*m^18*s^7*t^4 - 15409872*m^16*s^8*t^4 + 11507432*m^14*s^9*t^4 - 4363752*m^12*s^10*t^4 + 913248*m^10*s^11*t^4 - 100088*m^8*s^12*t^4 + 5192*m^6*s^13*t^4 - 112*m^4*s^14*t^4 + 641068*m^30*t^5 - 3353600*m^28*s*t^5 + 4427392*m^26*s^2*t^5 + 7643084*m^24*s^3*t^5 - 31202540*m^22*s^4*t^5 + 39494612*m^20*s^5*t^5 - 18411952*m^18*s^6*t^5 - 8113000*m^16*s^7*t^5 + 15694580*m^14*s^8*t^5 - 9187384*m^12*s^9*t^5 + 2784352*m^10*s^10*t^5 - 452260*m^8*s^11*t^5 + 37004*m^6*s^12*t^5 - 1372*m^4*s^13*t^5 + 16*m^2*s^14*t^5 - 722554*m^28*t^6 + 4107902*m^26*s*t^6 - 7007084*m^24*s^2*t^6 - 2101710*m^22*s^3*t^6 + 21337442*m^20*s^4*t^6 - 26134008*m^18*s^5*t^6 + 8156800*m^16*s^6*t^6 + 9303116*m^14*s^7*t^6 - 10824046*m^12*s^8*t^6 + 4882198*m^10*s^9*t^6 - 1121204*m^8*s^10*t^6 + 129890*m^6*s^11*t^6 - 6874*m^4*s^12*t^6 + 132*m^2*s^13*t^6 + 537824*m^26*t^7 - 3229200*m^24*s*t^7 + 5696612*m^22*s^2*t^7 + 675272*m^20*s^3*t^7 - 12886710*m^18*s^4*t^7 + 13454176*m^16*s^5*t^7 - 1345064*m^14*s^6*t^7 - 6590928*m^12*s^7*t^7 + 5132884*m^10*s^8*t^7 - 1702352*m^8*s^9*t^7 + 272244*m^6*s^10*t^7 - 19320*m^4*s^11*t^7 + 466*m^2*s^12*t^7 - 284584*m^24*t^8 + 1824930*m^22*s*t^8 - 3119245*m^20*s^2*t^8 - 732017*m^18*s^3*t^8 + 6549994*m^16*s^4*t^8 - 5056386*m^14*s^5*t^8 - 993256*m^12*s^6*t^8 + 3126840*m^10*s^7*t^8 - 1641930*m^8*s^8*t^8 + 370000*m^6*s^9*t^8 - 35083*m^4*s^10*t^8 + 969*m^2*s^11*t^8 + 8*s^12*t^8 + 109506*m^22*t^9 - 772648*m^20*s*t^9 + 1241645*m^18*s^2*t^9 + 634200*m^16*s^3*t^9 - 2614440*m^14*s^4*t^9 + 1228356*m^12*s^5*t^9 + 868470*m^10*s^6*t^9 - 990604*m^8*s^7*t^9 + 335854*m^6*s^8*t^9 - 44172*m^4*s^9*t^9 + 1493*m^2*s^10*t^9 + 36*s^11*t^9 - 30412*m^20*t^10 + 246516*m^18*s*t^10 - 370500*m^16*s^2*t^10 - 338182*m^14*s^3*t^10 + 768986*m^12*s^4*t^10 - 122028*m^10*s^5*t^10 - 332568*m^8*s^6*t^10 + 200378*m^6*s^7*t^10 - 38994*m^4*s^8*t^10 + 1892*m^2*s^9*t^10 + 64*s^10*t^10 + 5912*m^18*t^11 - 58148*m^16*s*t^11 + 84060*m^14*s^2*t^11 + 119082*m^12*s^3*t^11 - 154776*m^10*s^4*t^11 - 27940*m^8*s^5*t^11 + 72528*m^6*s^6*t^11 - 23258*m^4*s^7*t^11 + 1812*m^2*s^8*t^11 + 56*s^9*t^11 - 760*m^16*t^12 + 9730*m^14*s*t^12 - 14503*m^12*s^2*t^12 - 28459*m^10*s^3*t^12 + 18438*m^8*s^4*t^12 + 12072*m^6*s^5*t^12 - 8703*m^4*s^6*t^12 + 1153*m^2*s^7*t^12 + 24*s^8*t^12 + 58*m^14*t^13 - 1078*m^12*s*t^13 + 1837*m^10*s^2*t^13 + 4494*m^8*s^3*t^13 - 686*m^6*s^4*t^13 - 1764*m^4*s^5*t^13 + 447*m^2*s^6*t^13 + 4*s^7*t^13 - 2*m^12*t^14 + 70*m^10*s*t^14 - 152*m^8*s^2*t^14 - 424*m^6*s^3*t^14 - 102*m^4*s^4*t^14 + 98*m^2*s^5*t^14 - 2*m^8*s*t^15 + 6*m^6*s^2*t^15 + 18*m^4*s^3*t^15 + 10*m^2*s^4*t^15))/(m^2*(m^2 - s)^3*(m^2 + s)^2*(2*m^2 - t)^2*(4*m^2 - t)^2*(3*m^2 - s - t)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X4*Y1*Y2) +
  ((s*(27648*m^54 - 483840*m^52*s + 3974400*m^50*s^2 - 20359936*m^48*s^3 + 72876800*m^46*s^4 - 193490688*m^44*s^5 + 394691584*m^42*s^6 - 631905280*m^40*s^7 + 803755008*m^38*s^8 - 816158720*m^36*s^9 + 659949056*m^34*s^10 - 419707392*m^32*s^11 + 203573760*m^30*s^12 - 69483008*m^28*s^13 + 11965440*m^26*s^14 + 2831360*m^24*s^15 - 3012608*m^22*s^16 + 1221120*m^20*s^17 - 312064*m^18*s^18 + 52480*m^16*s^19 - 5376*m^14*s^20 + 256*m^12*s^21 - 322688*m^52*t + 5300736*m^50*s*t - 41015296*m^48*s^2*t + 198332800*m^46*s^3*t - 670535680*m^44*s^4*t + 1680036096*m^42*s^5*t - 3225850880*m^40*s^6*t + 4840198656*m^38*s^7*t - 5731527424*m^36*s^8*t + 5365627904*m^34*s^9*t - 3941669888*m^32*s^10*t + 2222747904*m^30*s^11*t - 909935104*m^28*s^12*t + 224455168*m^26*s^13*t + 5501952*m^24*s^14*t - 35069440*m^22*s^15*t + 18523008*m^20*s^16*t - 5920256*m^18*s^17*t + 1299456*m^16*s^18*t - 194176*m^14*s^19*t + 17920*m^12*s^20*t - 768*m^10*s^21*t + 1872864*m^50*t^2 - 28261104*m^48*s*t^2 + 201330960*m^46*s^2*t^2 - 898354704*m^44*s^3*t^2 + 2807562640*m^42*s^4*t^2 - 6507735488*m^40*s^5*t^2 + 11552866496*m^38*s^6*t^2 - 15986007744*m^36*s^7*t^2 + 17368977408*m^34*s^8*t^2 - 14791510432*m^32*s^9*t^2 + 9744546400*m^30*s^10*t^2 - 4801484384*m^28*s^11*t^2 + 1613533408*m^26*s^12*t^2 - 237419584*m^24*s^13*t^2 - 100722496*m^22*s^14*t^2 + 89105728*m^20*s^15*t^2 - 36849504*m^18*s^16*t^2 + 10376976*m^16*s^17*t^2 - 2094320*m^14*s^18*t^2 + 290288*m^12*s^19*t^2 - 24304*m^10*s^20*t^2 + 896*m^8*s^21*t^2 - 5886576*m^48*t^3 + 85261008*m^46*s*t^3 - 576029464*m^44*s^2*t^3 + 2411892088*m^42*s^3*t^3 - 7007123360*m^40*s^4*t^3 + 14969477952*m^38*s^5*t^3 - 24287802848*m^36*s^6*t^3 + 30442735456*m^34*s^7*t^3 - 29653814048*m^32*s^8*t^3 + 22355762912*m^30*s^9*t^3 - 12832453840*m^28*s^10*t^3 + 5399901712*m^26*s^11*t^3 - 1508077568*m^24*s^12*t^3 + 167568704*m^22*s^13*t^3 + 79601568*m^20*s^14*t^3 - 59199520*m^18*s^15*t^3 + 24077840*m^16*s^16*t^3 - 7269424*m^14*s^17*t^3 + 1583656*m^12*s^18*t^3 - 222920*m^10*s^19*t^3 + 17184*m^8*s^20*t^3 - 512*m^6*s^21*t^3 + 12927568*m^46*t^4 - 179340156*m^44*s*t^4 + 1146588116*m^42*s^2*t^4 - 4484141388*m^40*s^3*t^4 + 11995303388*m^38*s^4*t^4 - 23223811784*m^36*s^5*t^4 + 33538456296*m^34*s^6*t^4 - 36642846296*m^32*s^7*t^4 + 30372716328*m^30*s^8*t^4 - 19019547088*m^28*s^9*t^4 + 9022635088*m^26*s^10*t^4 - 3459483440*m^24*s^11*t^4 + 1356809536*m^22*s^12*t^4 - 661630728*m^20*s^13*t^4 + 309900248*m^18*s^14*t^4 - 102678248*m^16*s^15*t^4 + 19311496*m^14*s^16*t^4 - 812916*m^12*s^17*t^4 - 441572*m^10*s^18*t^4 + 92092*m^8*s^19*t^4 - 6684*m^6*s^20*t^4 + 144*m^4*s^21*t^4 - 23895056*m^44*t^5 + 310059980*m^42*s*t^5 - 1831338782*m^40*s^2*t^5 + 6518198606*m^38*s^3*t^5 - 15559372844*m^36*s^4*t^5 + 26152081248*m^34*s^5*t^5 - 31485117040*m^32*s^6*t^5 + 26920150872*m^30*s^7*t^5 - 15763750024*m^28*s^8*t^5 + 6090446728*m^26*s^9*t^5 - 2287846396*m^24*s^10*t^5 + 2355876964*m^22*s^11*t^5 - 2615336672*m^20*s^12*t^5 + 1864606224*m^18*s^13*t^5 - 859320768*m^16*s^14*t^5 + 258387448*m^14*s^15*t^5 - 48678568*m^12*s^16*t^5 + 5003852*m^10*s^17*t^5 - 138166*m^8*s^18*t^5 - 18946*m^6*s^19*t^5 + 1356*m^4*s^20*t^5 - 16*m^2*s^21*t^5 + 39829756*m^42*t^6 - 476498486*m^40*s*t^6 + 2552847940*m^38*s^2*t^6 - 8057657478*m^36*s^3*t^6 + 16468711234*m^34*s^4*t^6 - 22255977574*m^32*s^5*t^6 + 18741943170*m^30*s^6*t^6 - 6854787942*m^28*s^7*t^6 - 3775495982*m^26*s^8*t^6 + 5405369222*m^24*s^9*t^6 - 286713710*m^22*s^10*t^6 - 4237474554*m^20*s^11*t^6 + 4698344790*m^18*s^12*t^6 - 2803309666*m^16*s^13*t^6 + 1069399270*m^14*s^14*t^6 - 266909346*m^12*s^15*t^6 + 41972874*m^10*s^16*t^6 - 3731464*m^8*s^17*t^6 + 136770*m^6*s^18*t^6 + 1288*m^4*s^19*t^6 - 112*m^2*s^20*t^6 - 57008684*m^40*t^7 + 636953432*m^38*s*t^7 - 3119364528*m^36*s^2*t^7 + 8710470672*m^34*s^3*t^7 - 14831846448*m^32*s^4*t^7 + 14337732830*m^30*s^5*t^7 - 3378901496*m^28*s^6*t^7 - 10591764674*m^26*s^7*t^7 + 15229278728*m^24*s^8*t^7 - 7921217466*m^22*s^9*t^7 - 2271317320*m^20*s^10*t^7 + 6804903414*m^18*s^11*t^7 - 5505910864*m^16*s^12*t^7 + 2627208154*m^14*s^13*t^7 - 813873352*m^12*s^14*t^7 + 163546362*m^10*s^15*t^7 - 20211804*m^8*s^16*t^7 + 1360170*m^6*s^17*t^7 - 37192*m^4*s^18*t^7 + 66*m^2*s^19*t^7 + 65479771*m^38*t^8 - 701868199*m^36*s*t^8 + 3216332385*m^34*s^2*t^8 - 8087962433*m^32*s^3*t^8 + 11423095263*m^30*s^4*t^8 - 6448311949*m^28*s^5*t^8 - 6815359253*m^26*s^6*t^8 + 17340637099*m^24*s^7*t^8 - 15163836655*m^22*s^8*t^8 + 3836328505*m^20*s^9*t^8 + 5333549401*m^18*s^10*t^8 - 7019415203*m^16*s^11*t^8 + 4322657413*m^14*s^12*t^8 - 1651181375*m^12*s^13*t^8 + 407826233*m^10*s^14*t^8 - 63459719*m^8*s^15*t^8 + 5739120*m^6*s^16*t^8 - 253958*m^4*s^17*t^8 + 3554*m^2*s^18*t^8 - 58402243*m^36*t^9 + 617046749*m^34*s*t^9 - 2709850778*m^32*s^2*t^9 + 6268230953*m^30*s^3*t^9 - 7377747900*m^28*s^4*t^9 + 1175436999*m^26*s^5*t^9 + 9600785532*m^24*s^6*t^9 - 14697268519*m^22*s^7*t^9 + 9107135598*m^20*s^8*t^9 + 537295569*m^18*s^9*t^9 - 5586423648*m^16*s^10*t^9 + 4889871491*m^14*s^11*t^9 - 2357970268*m^12*s^12*t^9 + 713137381*m^10*s^13*t^9 - 135742604*m^8*s^14*t^9 + 15343483*m^6*s^15*t^9 - 896915*m^4*s^16*t^9 + 19110*m^2*s^17*t^9 + 10*s^18*t^9 + 40170888*m^34*t^10 - 428606561*m^32*s*t^10 + 1840143750*m^30*s^2*t^10 - 3979397948*m^28*s^3*t^10 + 3888797045*m^26*s^4*t^10 + 1074948373*m^24*s^5*t^10 - 7530708560*m^22*s^6*t^10 + 8632143358*m^20*s^7*t^10 - 3445737717*m^18*s^8*t^10 - 2110864319*m^16*s^9*t^10 + 3693377854*m^14*s^10*t^10 - 2395049448*m^12*s^11*t^10 + 903754219*m^10*s^12*t^10 - 209872877*m^8*s^13*t^10 + 28948524*m^6*s^14*t^10 - 2104890*m^4*s^15*t^10 + 58221*m^2*s^16*t^10 + 88*s^17*t^10 - 21356706*m^32*t^11 + 235419372*m^30*s*t^11 - 1004991494*m^28*s^2*t^11 + 2053218325*m^26*s^3*t^11 - 1625031028*m^24*s^4*t^11 - 1328699356*m^22*s^5*t^11 + 4233260242*m^20*s^6*t^11 - 3711202539*m^18*s^7*t^11 + 588010376*m^16*s^8*t^11 + 1642333580*m^14*s^9*t^11 - 1691682482*m^12*s^10*t^11 + 833781087*m^10*s^11*t^11 - 239860812*m^8*s^12*t^11 + 40279972*m^6*s^13*t^11 - 3567770*m^4*s^14*t^11 + 121655*m^2*s^15*t^11 + 346*s^16*t^11 + 8793312*m^30*t^12 - 102543628*m^28*s*t^12 + 442344452*m^26*s^2*t^12 - 859107140*m^24*s^3*t^12 + 517330012*m^22*s^4*t^12 + 846891870*m^20*s^5*t^12 - 1805243178*m^18*s^6*t^12 + 1154200464*m^16*s^7*t^12 + 184183632*m^14*s^8*t^12 - 771776744*m^12*s^9*t^12 + 550207512*m^10*s^10*t^12 - 203088796*m^8*s^11*t^12 + 42050692*m^6*s^12*t^12 - 4528954*m^4*s^13*t^12 + 187390*m^2*s^14*t^12 + 800*s^15*t^12 - 2796072*m^28*t^13 + 35436376*m^26*s*t^13 - 157189398*m^24*s^2*t^13 + 291282348*m^22*s^3*t^13 - 115057894*m^20*s^4*t^13 - 380155286*m^18*s^5*t^13 + 589773324*m^16*s^6*t^13 - 237683876*m^14*s^7*t^13 - 174002688*m^12*s^8*t^13 + 247307312*m^10*s^9*t^13 - 125627130*m^8*s^10*t^13 + 32982648*m^6*s^11*t^13 - 4367778*m^4*s^12*t^13 + 219790*m^2*s^13*t^13 + 1204*s^14*t^13 + 679688*m^26*t^14 - 9671664*m^24*s*t^14 + 45058694*m^22*s^2*t^14 - 79879120*m^20*s^3*t^14 + 12493864*m^18*s^4*t^14 + 128266896*m^16*s^5*t^14 - 145259528*m^14*s^6*t^14 + 20581952*m^12*s^7*t^14 + 66242884*m^10*s^8*t^14 - 54818256*m^8*s^9*t^14 + 19218306*m^6*s^10*t^14 - 3203216*m^4*s^11*t^14 + 198668*m^2*s^12*t^14 + 1232*s^13*t^14 - 123788*m^24*t^15 + 2060650*m^22*s*t^15 - 10364594*m^20*s^2*t^15 + 17643626*m^18*s^3*t^15 + 2265286*m^16*s^4*t^15 - 32975198*m^14*s^5*t^15 + 25692446*m^12*s^6*t^15 + 4951786*m^10*s^7*t^15 - 15563238*m^8*s^8*t^15 + 8098956*m^6*s^9*t^15 - 1768996*m^4*s^10*t^15 + 138260*m^2*s^11*t^15 + 868*s^12*t^15 + 16313*m^22*t^16 - 335393*m^20*s*t^16 + 1890891*m^18*s^2*t^16 - 3116447*m^16*s^3*t^16 - 1484909*m^14*s^4*t^16 + 6383109*m^12*s^5*t^16 - 2857839*m^10*s^6*t^16 - 2227273*m^8*s^7*t^16 + 2335852*m^6*s^8*t^16 - 719740*m^4*s^9*t^16 + 73292*m^2*s^10*t^16 + 416*s^11*t^16 - 1465*m^20*t^17 + 40199*m^18*s*t^17 - 267772*m^16*s^2*t^17 + 435387*m^14*s^3*t^17 + 393958*m^12*s^4*t^17 - 894885*m^10*s^5*t^17 + 96290*m^8*s^6*t^17 + 404193*m^6*s^7*t^17 - 206997*m^4*s^8*t^17 + 28994*m^2*s^9*t^17 + 130*s^10*t^17 + 80*m^18*t^18 - 3333*m^16*s*t^18 + 28348*m^14*s^2*t^18 - 47250*m^12*s^3*t^18 - 67059*m^10*s^4*t^18 + 82969*m^8*s^5*t^18 + 24040*m^6*s^6*t^18 - 38730*m^4*s^7*t^18 + 8271*m^2*s^8*t^18 + 24*s^9*t^18 - 2*m^16*t^19 + 170*m^14*s*t^19 - 2100*m^12*s^2*t^19 + 3837*m^10*s^3*t^19 + 7642*m^8*s^4*t^19 - 3890*m^6*s^5*t^19 - 3822*m^4*s^6*t^19 + 1603*m^2*s^7*t^19 + 2*s^8*t^19 - 4*m^12*s*t^20 + 96*m^10*s^2*t^20 - 212*m^8*s^3*t^20 - 540*m^6*s^4*t^20 - 40*m^4*s^5*t^20 + 188*m^2*s^6*t^20 - 2*m^8*s^2*t^21 + 6*m^6*s^3*t^21 + 18*m^4*s^4*t^21 + 10*m^2*s^5*t^21))/(m^2*(m^2 - s)^3*(m^2 + s)^2*(2*m^2 - t)^2*(4*m^2 - t)^2*(m^2 - s - t)^2*(3*m^2 - s - t)^3*t^3*(m^4 - m^2*s + s*t)*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X4*Y1) +
  ((-8*s*(4*m^10 - 8*m^8*s + 4*m^6*s^2 - 13*m^8*t + 14*m^6*s*t + 2*m^4*s^2*t - 4*m^2*s^3*t + s^4*t + 12*m^6*t^2 + 7*m^4*s*t^2 - 20*m^2*s^2*t^2 + 5*s^3*t^2 - 5*m^4*t^3 - 11*m^2*s*t^3 + 8*s^2*t^3 + m^2*t^4 + 3*s*t^4))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y2^3) +
  ((-4*s*(2*m^12 - 6*m^10*s + 6*m^8*s^2 - 2*m^6*s^3 - 19*m^10*t + 71*m^8*s*t - 96*m^6*s^2*t + 64*m^4*s^3*t - 25*m^2*s^4*t + 5*s^5*t + 67*m^8*t^2 - 238*m^6*s*t^2 + 280*m^4*s^2*t^2 - 144*m^2*s^3*t^2 + 27*s^4*t^2 - 69*m^6*t^3 + 201*m^4*s*t^3 - 179*m^2*s^2*t^3 + 51*s^3*t^3 + 34*m^4*t^4 - 69*m^2*s*t^4 + 35*s^2*t^4 - 9*m^2*t^5 + 9*s*t^5 + t^6))/(t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(X4*Y2^2) +
  ((s*(119808*m^48 - 1515264*m^46*s + 8838400*m^44*s^2 - 31502336*m^42*s^3 + 76681216*m^40*s^4 - 135166976*m^38*s^5 + 179233792*m^36*s^6 - 185049088*m^34*s^7 + 155871232*m^32*s^8 - 114954752*m^30*s^9 + 79799808*m^28*s^10 - 52621312*m^26*s^11 + 30765056*m^24*s^12 - 14642176*m^22*s^13 + 5313536*m^20*s^14 - 1392640*m^18*s^15 + 246784*m^16*s^16 - 26368*m^14*s^17 + 1280*m^12*s^18 - 836864*m^46*t + 11106432*m^44*s*t - 67113984*m^42*s^2*t + 244803200*m^40*s^3*t - 602002048*m^38*s^4*t + 1055567488*m^36*s^5*t - 1362528384*m^34*s^6*t + 1323502720*m^32*s^7*t - 993286784*m^30*s^8*t + 608735616*m^28*s^9*t - 339805824*m^26*s^10*t + 192035712*m^24*s^11*t - 105834368*m^22*s^12*t + 49452928*m^20*s^13*t - 17527168*m^18*s^14*t + 4387200*m^16*s^15*t - 722560*m^14*s^16*t + 69632*m^12*s^17*t - 2944*m^10*s^18*t + 2603456*m^44*t^2 - 36611632*m^42*s*t^2 + 229006288*m^40*s^2*t^2 - 847985216*m^38*s^3*t^2 + 2078767808*m^36*s^4*t^2 - 3563724928*m^34*s^5*t^2 + 4390781312*m^32*s^6*t^2 - 3933007168*m^30*s^7*t^2 + 2577352000*m^28*s^8*t^2 - 1273884256*m^26*s^9*t^2 + 548872096*m^24*s^10*t^2 - 275392192*m^22*s^11*t^2 + 159964736*m^20*s^12*t^2 - 78828800*m^18*s^13*t^2 + 27697408*m^16*s^14*t^2 - 6486464*m^14*s^15*t^2 + 950272*m^12*s^16*t^2 - 77296*m^10*s^17*t^2 + 2576*m^8*s^18*t^2 - 2840016*m^42*t^3 + 56161072*m^40*s*t^3 - 412750232*m^38*s^2*t^3 + 1654560648*m^36*s^3*t^3 - 4178032264*m^34*s^4*t^3 + 7102192616*m^32*s^5*t^3 - 8355821448*m^30*s^6*t^3 + 6800920936*m^28*s^7*t^3 - 3712312712*m^26*s^8*t^3 + 1268367272*m^24*s^9*t^3 - 280187608*m^22*s^10*t^3 + 134396696*m^20*s^11*t^3 - 130216088*m^18*s^12*t^3 + 77740216*m^16*s^13*t^3 - 27299288*m^14*s^14*t^3 + 5792248*m^12*s^15*t^3 - 716680*m^10*s^16*t^3 + 45704*m^8*s^17*t^3 - 1072*m^6*s^18*t^3 - 5444744*m^40*t^4 - 4001692*m^38*s*t^4 + 339140644*m^36*s^2*t^4 - 1932653712*m^34*s^3*t^4 + 5523179640*m^32*s^4*t^4 - 9653095992*m^30*s^5*t^4 + 10920628336*m^28*s^6*t^4 - 7891049312*m^26*s^7*t^4 + 3192742456*m^24*s^8*t^4 - 215032192*m^22*s^9*t^4 - 436395256*m^20*s^10*t^4 + 152202736*m^18*s^11*t^4 + 46498120*m^16*s^12*t^4 - 51926248*m^14*s^13*t^4 + 18254480*m^12*s^14*t^4 - 3362560*m^10*s^15*t^4 + 330128*m^8*s^16*t^4 - 15044*m^6*s^17*t^4 + 212*m^4*s^18*t^4 + 25849456*m^38*t^5 - 156286764*m^36*s*t^5 + 153717718*m^34*s^2*t^5 + 1232414882*m^32*s^3*t^5 - 5209595506*m^30*s^4*t^5 + 9879321778*m^28*s^5*t^5 - 10769077362*m^26*s^6*t^5 + 6595075050*m^24*s^7*t^5 - 1327240426*m^22*s^8*t^5 - 1166222366*m^20*s^9*t^5 + 1050222642*m^18*s^10*t^5 - 341305114*m^16*s^11*t^5 + 16069962*m^14*s^12*t^5 + 24357878*m^12*s^13*t^5 - 8495366*m^10*s^14*t^5 + 1282830*m^8*s^15*t^5 - 91870*m^6*s^16*t^5 + 2594*m^4*s^17*t^5 - 16*m^2*s^18*t^5 - 49752540*m^36*t^6 + 353164726*m^34*s*t^6 - 807362594*m^32*s^2*t^6 - 63879470*m^30*s^3*t^6 + 3820945196*m^28*s^4*t^6 - 8250537000*m^26*s^5*t^6 + 8506180954*m^24*s^6*t^6 - 4017012946*m^22*s^7*t^6 - 530657512*m^20*s^8*t^6 + 1888344280*m^18*s^9*t^6 - 1136408462*m^16*s^10*t^6 + 321727086*m^14*s^11*t^6 - 28971556*m^12*s^12*t^6 - 8220912*m^10*s^13*t^6 + 2738326*m^8*s^14*t^6 - 311598*m^6*s^15*t^6 + 14204*m^4*s^16*t^6 - 182*m^2*s^17*t^6 + 62138340*m^34*t^7 - 460597556*m^32*s*t^7 + 1176531336*m^30*s^2*t^7 - 702623160*m^28*s^3*t^7 - 2455837338*m^26*s^4*t^7 + 5934218620*m^24*s^5*t^7 - 5503006524*m^22*s^6*t^7 + 1613602984*m^20*s^7*t^7 + 1401186162*m^18*s^8*t^7 - 1688687356*m^16*s^9*t^7 + 793660704*m^14*s^10*t^7 - 188639688*m^12*s^11*t^7 + 16534842*m^10*s^12*t^7 + 2066740*m^8*s^13*t^7 - 591276*m^6*s^14*t^7 + 44120*m^4*s^15*t^7 - 950*m^2*s^16*t^7 - 56373643*m^32*t^8 + 423712501*m^30*s*t^8 - 1089975982*m^28*s^2*t^8 + 773524244*m^26*s^3*t^8 + 1551793935*m^24*s^4*t^8 - 3713124601*m^22*s^5*t^8 + 2864305076*m^20*s^6*t^8 - 180468174*m^18*s^7*t^8 - 1286218345*m^16*s^8*t^8 + 1029522435*m^14*s^9*t^8 - 384769150*m^12*s^10*t^8 + 73604800*m^10*s^11*t^8 - 5206271*m^8*s^12*t^8 - 403103*m^6*s^13*t^8 + 79192*m^4*s^14*t^8 - 2918*m^2*s^15*t^8 + 4*s^16*t^8 + 38917220*m^30*t^9 - 294318728*m^28*s*t^9 + 733855867*m^26*s^2*t^9 - 472675086*m^24*s^3*t^9 - 964482960*m^22*s^4*t^9 + 1964199840*m^20*s^5*t^9 - 1134238213*m^18*s^6*t^9 - 297544450*m^16*s^7*t^9 + 761746044*m^14*s^8*t^9 - 448309848*m^12*s^9*t^9 + 130868961*m^10*s^10*t^9 - 19039282*m^8*s^11*t^9 + 916752*m^6*s^12*t^9 + 60256*m^4*s^13*t^9 - 5559*m^2*s^14*t^9 + 34*s^15*t^9 - 20852376*m^28*t^10 + 159180794*m^26*s*t^10 - 377413464*m^24*s^2*t^10 + 184335962*m^22*s^3*t^10 + 534195530*m^20*s^4*t^10 - 841226790*m^18*s^5*t^10 + 302317640*m^16*s^6*t^10 + 265582940*m^14*s^7*t^10 - 318041756*m^12*s^8*t^10 + 139627526*m^10*s^9*t^10 - 30568192*m^8*s^10*t^10 + 3095514*m^6*s^11*t^10 - 71814*m^4*s^12*t^10 - 5994*m^2*s^13*t^10 + 128*s^14*t^10 + 8711656*m^26*t^11 - 67959120*m^24*s*t^11 + 151713936*m^22*s^2*t^11 - 40907128*m^20*s^3*t^11 - 241948266*m^18*s^4*t^11 + 278834492*m^16*s^5*t^11 - 31801524*m^14*s^6*t^11 - 125538332*m^12*s^7*t^11 + 94724384*m^10*s^8*t^11 - 30337332*m^8*s^9*t^11 + 4635652*m^6*s^10*t^11 - 273980*m^4*s^11*t^11 - 1150*m^2*s^12*t^11 + 280*s^13*t^11 - 2820878*m^24*t^12 + 22982622*m^22*s*t^12 - 48181170*m^20*s^2*t^12 - 288282*m^18*s^3*t^12 + 85645294*m^16*s^4*t^12 - 67645802*m^14*s^5*t^12 - 12986666*m^12*s^6*t^12 + 39002158*m^10*s^7*t^12 - 19712544*m^8*s^8*t^12 + 4348532*m^6*s^9*t^12 - 402284*m^4*s^10*t^12 + 7428*m^2*s^11*t^12 + 392*s^12*t^12 + 697622*m^22*t^13 - 6128796*m^20*s*t^13 + 12130924*m^18*s^2*t^13 + 4138220*m^16*s^3*t^13 - 23047562*m^14*s^4*t^13 + 10776068*m^12*s^5*t^13 + 7476190*m^10*s^6*t^13 - 8187088*m^8*s^7*t^13 + 2719524*m^6*s^8*t^13 - 365488*m^4*s^9*t^13 + 13510*m^2*s^10*t^13 + 364*s^11*t^13 - 128630*m^20*t^14 + 1272518*m^18*s*t^14 - 2416058*m^16*s^2*t^14 - 1788000*m^14*s^3*t^14 + 4566314*m^12*s^4*t^14 - 733052*m^10*s^5*t^14 - 1900894*m^8*s^6*t^14 + 1122512*m^6*s^7*t^14 - 222428*m^4*s^8*t^14 + 12966*m^2*s^9*t^14 + 224*s^10*t^14 + 17032*m^18*t^15 - 201054*m^16*s*t^15 + 376994*m^14*s^2*t^15 + 452090*m^12*s^3*t^15 - 628942*m^10*s^4*t^15 - 104470*m^8*s^5*t^15 + 282434*m^6*s^6*t^15 - 90878*m^4*s^7*t^15 + 8002*m^2*s^8*t^15 + 88*s^9*t^15 - 1523*m^16*t^16 + 23273*m^14*s*t^16 - 45020*m^12*s^2*t^16 - 76402*m^10*s^3*t^16 + 52755*m^8*s^4*t^16 + 32375*m^6*s^5*t^16 - 23704*m^4*s^6*t^16 + 3282*m^2*s^7*t^16 + 20*s^8*t^16 + 82*m^14*t^17 - 1852*m^12*s*t^17 + 3907*m^10*s^2*t^17 + 8564*m^8*s^3*t^17 - 1542*m^6*s^4*t^17 - 3394*m^4*s^5*t^17 + 873*m^2*s^6*t^17 + 2*s^7*t^17 - 2*m^12*t^18 + 90*m^10*s*t^18 - 220*m^8*s^2*t^18 - 580*m^6*s^3*t^18 - 130*m^4*s^4*t^18 + 138*m^2*s^5*t^18 - 2*m^8*s*t^19 + 6*m^6*s^2*t^19 + 18*m^4*s^3*t^19 + 10*m^2*s^4*t^19))/(m^2*(m^2 - s)^3*(m^2 + s)^2*(2*m^2 - t)^2*(4*m^2 - t)^2*(m^2 - s - t)^2*(3*m^2 - s - t)^3*t^2*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X4*Y2) +
  (-1/2*(s*(23040*m^52 - 388608*m^50*s + 3066880*m^48*s^2 - 15042048*m^46*s^3 + 51344896*m^44*s^4 - 129382400*m^42*s^5 + 248983552*m^40*s^6 - 373061632*m^38*s^7 + 439043072*m^36*s^8 - 405283840*m^34*s^9 + 289056768*m^32*s^10 - 152622080*m^30*s^11 + 52276224*m^28*s^12 - 4249600*m^26*s^13 - 7671808*m^24*s^14 + 5679104*m^22*s^15 - 2276864*m^20*s^16 + 598528*m^18*s^17 - 103424*m^16*s^18 + 10752*m^14*s^19 - 512*m^12*s^20 - 570752*m^50*t + 7882944*m^48*s*t - 51218240*m^46*s^2*t + 208153536*m^44*s^3*t - 593276096*m^42*s^4*t + 1259542784*m^40*s^5*t - 2062985984*m^38*s^6*t + 2659971328*m^36*s^7*t - 2724389376*m^34*s^8*t + 2211835008*m^32*s^9*t - 1398286208*m^30*s^10*t + 654217856*m^28*s^11*t - 191523456*m^26*s^12*t + 1558784*m^24*s^13*t + 34569472*m^22*s^14*t - 21837568*m^20*s^15*t + 8038784*m^18*s^16*t - 1972032*m^16*s^17*t + 318656*m^14*s^18*t - 30784*m^12*s^19*t + 1344*m^10*s^20*t + 3436064*m^48*t^2 - 46198128*m^46*s*t^2 + 286554544*m^44*s^2*t^2 - 1088311152*m^42*s^3*t^2 + 2831836368*m^40*s^4*t^2 - 5351128768*m^38*s^5*t^2 + 7593353152*m^36*s^6*t^2 - 8251896256*m^34*s^7*t^2 + 6939053312*m^32*s^8*t^2 - 4524857888*m^30*s^9*t^2 + 2263967136*m^28*s^10*t^2 - 828434720*m^26*s^11*t^2 + 174382560*m^24*s^12*t^2 + 28011072*m^22*s^13*t^2 - 49947968*m^20*s^14*t^2 + 28287296*m^18*s^15*t^2 - 10246304*m^16*s^16*t^2 + 2497552*m^14*s^17*t^2 - 391632*m^12*s^18*t^2 + 35088*m^10*s^19*t^2 - 1328*m^8*s^20*t^2 - 8883928*m^46*t^3 + 124365560*m^44*s*t^3 - 782884696*m^42*s^2*t^3 + 2942767432*m^40*s^3*t^3 - 7373087760*m^38*s^4*t^3 + 12974811392*m^36*s^5*t^3 - 16394004096*m^34*s^6*t^3 + 14840300736*m^32*s^7*t^3 - 9293738928*m^30*s^8*t^3 + 3588359344*m^28*s^9*t^3 - 461119472*m^26*s^10*t^3 - 277268848*m^24*s^11*t^3 + 124989792*m^22*s^12*t^3 + 9214912*m^20*s^13*t^3 - 15357760*m^18*s^14*t^3 - 826496*m^16*s^15*t^3 + 3490504*m^14*s^16*t^3 - 1348712*m^12*s^17*t^3 + 240904*m^10*s^18*t^3 - 20504*m^8*s^19*t^3 + 624*m^6*s^20*t^3 + 12243272*m^44*t^4 - 190858580*m^42*s*t^4 + 1275149028*m^40*s^2*t^4 - 4909131884*m^38*s^3*t^4 + 12193749380*m^36*s^4*t^4 - 20493813472*m^34*s^5*t^4 + 23409992512*m^32*s^6*t^4 - 17170046112*m^30*s^7*t^4 + 6041126224*m^28*s^8*t^4 + 1971774616*m^26*s^9*t^4 - 3650154392*m^24*s^10*t^4 + 1864409064*m^22*s^11*t^4 - 236225240*m^20*s^12*t^4 - 230451520*m^18*s^13*t^4 + 147237344*m^16*s^14*t^4 - 39798848*m^14*s^15*t^4 + 4824904*m^12*s^16*t^4 + 42204*m^10*s^17*t^4 - 74860*m^8*s^18*t^4 + 6500*m^6*s^19*t^4 - 140*m^4*s^20*t^4 - 9642530*m^42*t^5 + 186037770*m^40*s*t^5 - 1383240246*m^38*s^2*t^5 + 5600618578*m^36*s^3*t^5 - 14033171236*m^34*s^4*t^5 + 22794218264*m^32*s^5*t^5 - 23558069400*m^30*s^6*t^5 + 13040228448*m^28*s^7*t^5 + 921824668*m^26*s^8*t^5 - 7902016148*m^24*s^9*t^5 + 6343695804*m^22*s^10*t^5 - 2137050844*m^20*s^11*t^5 - 185178168*m^18*s^12*t^5 + 501993016*m^16*s^13*t^5 - 226977880*m^14*s^14*t^5 + 52940624*m^12*s^15*t^5 - 6531882*m^10*s^16*t^5 + 312890*m^8*s^17*t^5 + 9322*m^6*s^18*t^5 - 1062*m^4*s^19*t^5 + 12*m^2*s^20*t^5 + 4822210*m^40*t^6 - 127505148*m^38*s*t^6 + 1088115072*m^36*s^2*t^6 - 4695206966*m^34*s^3*t^6 + 11936144836*m^32*s^4*t^6 - 18730228988*m^30*s^5*t^6 + 17203214396*m^28*s^6*t^6 - 5813670980*m^26*s^7*t^6 - 6139487224*m^24*s^8*t^6 + 9473833884*m^22*s^9*t^6 - 5444175732*m^20*s^10*t^6 + 940433072*m^18*s^11*t^6 + 709859164*m^16*s^12*t^6 - 565108884*m^14*s^13*t^6 + 191351924*m^12*s^14*t^6 - 35842172*m^10*s^15*t^6 + 3607062*m^8*s^16*t^6 - 155920*m^6*s^17*t^6 + 324*m^4*s^18*t^6 + 70*m^2*s^19*t^6 - 3047375*m^38*t^7 + 75304141*m^36*s*t^7 - 685013790*m^34*s^2*t^7 + 3079472752*m^32*s^3*t^7 - 7842416348*m^30*s^4*t^7 + 11695447926*m^28*s^5*t^7 - 9066768654*m^26*s^6*t^7 + 238371388*m^24*s^7*t^7 + 6864496378*m^22*s^8*t^7 - 6784735572*m^20*s^9*t^7 + 2623676218*m^18*s^10*t^7 + 304524056*m^16*s^11*t^7 - 807323012*m^14*s^12*t^7 + 395866834*m^12*s^13*t^7 - 101303378*m^10*s^14*t^7 + 14486268*m^8*s^15*t^7 - 1069323*m^6*s^16*t^7 + 31615*m^4*s^17*t^7 - 124*m^2*s^18*t^7 + 3624122*m^36*t^8 - 50059181*m^34*s*t^8 + 388686662*m^32*s^2*t^8 - 1682127608*m^30*s^3*t^8 + 4124811402*m^28*s^4*t^8 - 5611258352*m^26*s^5*t^8 + 3193590734*m^24*s^6*t^8 + 1899613752*m^22*s^7*t^8 - 4639127418*m^20*s^8*t^8 + 3134434750*m^18*s^9*t^8 - 448902446*m^16*s^10*t^8 - 691989800*m^14*s^11*t^8 + 529877550*m^12*s^12*t^8 - 182362072*m^10*s^13*t^8 + 34543130*m^8*s^14*t^8 - 3518744*m^6*s^15*t^8 + 165896*m^4*s^16*t^8 - 2377*m^2*s^17*t^8 - 3462634*m^34*t^9 + 35499250*m^32*s*t^9 - 212922184*m^30*s^2*t^9 + 807960290*m^28*s^3*t^9 - 1789641104*m^26*s^4*t^9 + 2045685764*m^24*s^5*t^9 - 465014418*m^22*s^6*t^9 - 1722287068*m^20*s^7*t^9 + 2150302934*m^18*s^8*t^9 - 835134010*m^16*s^9*t^9 - 311627868*m^14*s^10*t^9 + 477116570*m^12*s^11*t^9 - 225052492*m^10*s^12*t^9 + 55481576*m^8*s^13*t^9 - 7366442*m^6*s^14*t^9 + 472256*m^4*s^15*t^9 - 10416*m^2*s^16*t^9 - 4*s^17*t^9 + 2137784*m^32*t^10 - 21022726*m^30*s*t^10 + 107576432*m^28*s^2*t^10 - 349437592*m^26*s^3*t^10 + 655610358*m^24*s^4*t^10 - 533986310*m^22*s^5*t^10 - 252942276*m^20*s^6*t^10 + 916089740*m^18*s^7*t^10 - 680332002*m^16*s^8*t^10 + 15281486*m^14*s^9*t^10 + 282885912*m^12*s^10*t^10 - 195157264*m^10*s^11*t^10 + 63124978*m^8*s^12*t^10 - 10741282*m^6*s^13*t^10 + 890012*m^4*s^14*t^10 - 26372*m^2*s^15*t^10 - 30*s^16*t^10 - 874398*m^30*t^11 + 9271468*m^28*s*t^11 - 45750444*m^26*s^2*t^11 + 133909428*m^24*s^3*t^11 - 205413290*m^22*s^4*t^11 + 76290924*m^20*s^5*t^11 + 227230886*m^18*s^6*t^11 - 338521474*m^16*s^7*t^11 + 125721758*m^14*s^8*t^11 + 94044196*m^12*s^9*t^11 - 117249520*m^10*s^10*t^11 + 51668896*m^8*s^11*t^11 - 11330022*m^6*s^12*t^11 + 1194580*m^4*s^13*t^11 - 45434*m^2*s^14*t^11 - 98*s^15*t^11 + 242078*m^28*t^12 - 2958684*m^26*s*t^12 + 15364868*m^24*s^2*t^12 - 43809186*m^22*s^3*t^12 + 55041306*m^20*s^4*t^12 + 9206280*m^18*s^5*t^12 - 99076026*m^16*s^6*t^12 + 88327272*m^14*s^7*t^12 + 277566*m^12*s^8*t^12 - 45187664*m^10*s^9*t^12 + 30030860*m^8*s^10*t^12 - 8733990*m^6*s^11*t^12 + 1177706*m^4*s^12*t^12 - 56828*m^2*s^13*t^12 - 182*s^14*t^12 - 45104*m^26*t^13 + 674152*m^24*s*t^13 - 3930780*m^22*s^2*t^13 + 11788752*m^20*s^3*t^13 - 12484366*m^18*s^4*t^13 - 9684192*m^16*s^5*t^13 + 29318170*m^14*s^6*t^13 - 15142054*m^12*s^7*t^13 - 8171130*m^10*s^8*t^13 + 11763794*m^8*s^9*t^13 - 4860726*m^6*s^10*t^13 + 858958*m^4*s^11*t^13 - 53008*m^2*s^12*t^13 - 210*s^13*t^13 + 5434*m^24*t^14 - 107070*m^22*s*t^14 + 744448*m^20*s^2*t^14 - 2524970*m^18*s^3*t^14 + 2366830*m^16*s^4*t^14 + 3383328*m^14*s^5*t^14 - 6197544*m^12*s^6*t^14 + 1186612*m^10*s^7*t^14 + 2670026*m^8*s^8*t^14 - 1876874*m^6*s^9*t^14 + 458128*m^4*s^10*t^14 - 37026*m^2*s^11*t^14 - 154*s^12*t^14 - 383*m^22*t^15 + 11271*m^20*s*t^15 - 100574*m^18*s^2*t^15 + 415492*m^16*s^3*t^15 - 372082*m^14*s^4*t^15 - 774828*m^12*s^5*t^15 + 912088*m^10*s^6*t^15 + 138418*m^8*s^7*t^15 - 457183*m^6*s^8*t^15 + 172981*m^4*s^9*t^15 - 19114*m^2*s^10*t^15 - 70*s^11*t^15 + 12*m^20*t^16 - 707*m^18*s*t^16 + 9118*m^16*s^2*t^16 - 50030*m^14*s^3*t^16 + 48070*m^12*s^4*t^16 + 126506*m^10*s^5*t^16 - 83340*m^8*s^6*t^16 - 51634*m^6*s^7*t^16 + 43214*m^4*s^8*t^16 - 7079*m^2*s^9*t^16 - 18*s^10*t^16 + 20*m^16*s*t^17 - 494*m^14*s^2*t^17 + 4080*m^12*s^3*t^17 - 4892*m^10*s^4*t^17 - 14470*m^8*s^5*t^17 + 2866*m^6*s^6*t^17 + 6068*m^4*s^7*t^17 - 1784*m^2*s^8*t^17 - 2*s^9*t^17 + 12*m^12*s^2*t^18 - 196*m^10*s^3*t^18 + 344*m^8*s^4*t^18 + 1048*m^6*s^5*t^18 + 220*m^4*s^6*t^18 - 276*m^2*s^7*t^18 + 4*m^8*s^3*t^19 - 12*m^6*s^4*t^19 - 36*m^4*s^5*t^19 - 20*m^2*s^6*t^19))/(m^2*(m^2 - s)^3*(m^2 + s)^2*(2*m^2 - t)^2*(4*m^2 - t)^2*(m^2 - s - t)*(3*m^2 - s - t)^3*t^2*(m^4 - m^2*s + s*t)*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(X4) +
  (-8*(m^2 - s - t)^2)*(Y1^4) +
  ((-8*(3*m^12 - 12*m^10*s + 19*m^8*s^2 - 15*m^6*s^3 + 12*m^4*s^4 - 16*m^2*s^5 + 6*s^6 - m^10*t + 3*m^8*s*t - 4*m^6*s^2*t + 3*m^4*s^3*t + 4*m^2*s^4*t + 2*s^5*t - 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(Y1^3*Y2) +
  ((-8*s*(m^2 - s - t)*(4*m^8 - 8*m^6*s + 4*m^4*s^2 - 19*m^6*t + 22*m^4*s*t - 3*m^2*s^2*t + 21*m^4*t^2 - 12*m^2*s*t^2 + s^2*t^2 - 8*m^2*t^3 + 2*s*t^3 + t^4))/((4*m^2 - t)^2*t^2))*(Y1^3*Y4) +
  ((-4*(4*m^16 - 23*m^14*s + 54*m^12*s^2 - 65*m^10*s^3 + 37*m^8*s^4 + 6*m^6*s^5 - 29*m^4*s^6 + 22*m^2*s^7 - 6*s^8 - 21*m^14*t + 104*m^12*s*t - 207*m^10*s^2*t + 209*m^8*s^3*t - 112*m^6*s^4*t + 27*m^4*s^5*t + 7*m^2*s^6*t - 7*s^7*t + 31*m^12*t^2 - 122*m^10*s*t^2 + 181*m^8*s^2*t^2 - 122*m^6*s^3*t^2 + 39*m^4*s^4*t^2 - 13*m^2*s^5*t^2 + 3*s^6*t^2 - 19*m^10*t^3 + 56*m^8*s*t^3 - 55*m^6*s^2*t^3 + 18*m^4*s^3*t^3 + 4*s^5*t^3 + 4*m^8*t^4 - 8*m^6*s*t^4 + 4*m^4*s^2*t^4))/(m^4*(m^2 - s)^2*(m^2 - s - t)))*(Y1^3) +
  ((8*(m^12 - 3*m^10*s + m^8*s^2 + 6*m^6*s^3 - 10*m^4*s^4 + 20*m^2*s^5 - 6*s^6 + m^6*s^2*t - 3*m^4*s^3*t - 10*m^2*s^4*t - 2*s^5*t + 4*s^4*t^2))/(m^4*(m^2 - s)^2))*(Y1^2*Y2^2) +
  ((-8*s*(64*m^18 - 288*m^16*s + 512*m^14*s^2 - 448*m^12*s^3 + 192*m^10*s^4 - 32*m^8*s^5 - 221*m^16*t + 940*m^14*s*t - 1585*m^12*s^2*t + 1320*m^10*s^3*t - 539*m^8*s^4*t + 84*m^6*s^5*t + m^4*s^6*t + 232*m^14*t^2 - 880*m^12*s*t^2 + 1287*m^10*s^2*t^2 - 868*m^8*s^3*t^2 + 247*m^6*s^4*t^2 - 18*m^4*s^5*t^2 - 109*m^12*t^3 + 362*m^10*s*t^3 - 443*m^8*s^2*t^3 + 181*m^6*s^3*t^3 - 3*m^4*s^4*t^3 - 4*m^2*s^5*t^3 + 24*m^10*t^4 - 69*m^8*s*t^4 + 69*m^6*s^2*t^4 + 14*m^4*s^3*t^4 - 15*m^2*s^4*t^4 + s^5*t^4 - 2*m^8*t^5 + 5*m^6*s*t^5 - 4*m^4*s^2*t^5 - 10*m^2*s^3*t^5 + 2*s^4*t^5 + s^3*t^6))/(m^2*(m^2 - s)^2*(4*m^2 - t)*t^2*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y1^2*Y2*Y4) +
  ((-4*(18*m^16 - 109*m^14*s + 292*m^12*s^2 - 466*m^10*s^3 + 485*m^8*s^4 - 316*m^6*s^5 + 103*m^4*s^6 - m^2*s^7 - 6*s^8 - 36*m^14*t + 183*m^12*s*t - 405*m^10*s^2*t + 545*m^8*s^3*t - 483*m^6*s^4*t + 273*m^4*s^5*t - 81*m^2*s^6*t + 4*s^7*t + 23*m^12*t^2 - 95*m^10*s*t^2 + 168*m^8*s^2*t^2 - 196*m^6*s^3*t^2 + 135*m^4*s^4*t^2 - 70*m^2*s^5*t^2 + 18*s^6*t^2 - 4*m^10*t^3 + 13*m^8*s*t^3 - 19*m^6*s^2*t^3 + 23*m^4*s^3*t^3 + 10*m^2*s^4*t^3 - 8*s^4*t^4))/(m^4*(m^2 - s)^2*(m^2 - s - t)))*(Y1^2*Y2) +
  ((-2*s*(64*m^30 - 704*m^28*s + 3520*m^26*s^2 - 10560*m^24*s^3 + 21120*m^22*s^4 - 29568*m^20*s^5 + 29568*m^18*s^6 - 21120*m^16*s^7 + 10560*m^14*s^8 - 3520*m^12*s^9 + 704*m^10*s^10 - 64*m^8*s^11 - 448*m^28*t + 4480*m^26*s*t - 20480*m^24*s^2*t + 56512*m^22*s^3*t - 104576*m^20*s^4*t + 136192*m^18*s^5*t - 127232*m^16*s^6*t + 85120*m^14*s^7*t - 39872*m^12*s^8*t + 12416*m^10*s^9*t - 2304*m^8*s^10*t + 192*m^6*s^11*t + 760*m^26*t^2 - 8424*m^24*s*t^2 + 40560*m^22*s^2*t^2 - 113368*m^20*s^3*t^2 + 205832*m^18*s^4*t^2 - 255808*m^16*s^5*t^2 + 222160*m^14*s^6*t^2 - 134368*m^12*s^7*t^2 + 54968*m^10*s^8*t^2 - 14232*m^8*s^9*t^2 + 2048*m^6*s^10*t^2 - 136*m^4*s^11*t^2 + 8*m^2*s^12*t^2 + 546*m^24*t^3 + 1984*m^22*s*t^3 - 30162*m^20*s^2*t^3 + 112636*m^18*s^3*t^3 - 222848*m^16*s^4*t^3 + 273140*m^14*s^5*t^3 - 218696*m^12*s^6*t^3 + 115036*m^10*s^7*t^3 - 38482*m^8*s^8*t^3 + 7612*m^6*s^9*t^3 - 822*m^4*s^10*t^3 + 56*m^2*s^11*t^3 - 3184*m^22*t^4 + 12136*m^20*s*t^4 - 2519*m^18*s^2*t^4 - 64082*m^16*s^3*t^4 + 158694*m^14*s^4*t^4 - 191030*m^12*s^5*t^4 + 135356*m^10*s^6*t^4 - 58030*m^8*s^7*t^4 + 14482*m^6*s^8*t^4 - 1970*m^4*s^9*t^4 + 147*m^2*s^10*t^4 + 4314*m^20*t^5 - 17700*m^18*s*t^5 + 18102*m^16*s^2*t^5 + 25012*m^14*s^3*t^5 - 81956*m^12*s^4*t^5 + 91266*m^10*s^5*t^5 - 53510*m^8*s^6*t^5 + 16936*m^6*s^7*t^5 - 2634*m^4*s^8*t^5 + 166*m^2*s^9*t^5 + 4*s^10*t^5 - 2974*m^18*t^6 + 11548*m^16*s*t^6 - 11931*m^14*s^2*t^6 - 8714*m^12*s^3*t^6 + 30579*m^10*s^4*t^6 - 29060*m^8*s^5*t^6 + 12919*m^6*s^6*t^6 - 2478*m^4*s^7*t^6 + 95*m^2*s^8*t^6 + 16*s^9*t^6 + 1184*m^16*t^7 - 4166*m^14*s*t^7 + 3592*m^12*s^2*t^7 + 2736*m^10*s^3*t^7 - 7676*m^8*s^4*t^7 + 5776*m^6*s^5*t^7 - 1674*m^4*s^6*t^7 + 78*m^2*s^7*t^7 + 22*s^8*t^7 - 278*m^14*t^8 + 852*m^12*s*t^8 - 509*m^10*s^2*t^8 - 572*m^8*s^3*t^8 + 1180*m^6*s^4*t^8 - 632*m^4*s^5*t^8 + 75*m^2*s^6*t^8 + 12*s^7*t^8 + 36*m^12*t^9 - 92*m^10*s*t^9 + 22*m^8*s^2*t^9 + 60*m^6*s^3*t^9 - 96*m^4*s^4*t^9 + 28*m^2*s^5*t^9 + 2*s^6*t^9 - 2*m^10*t^10 + 4*m^8*s*t^10 + m^6*s^2*t^10 - 2*m^4*s^3*t^10 + 3*m^2*s^4*t^10))/(m^2*(m^2 - s)^3*(m^2 + s)*(4*m^2 - t)^2*(m^2 - s - t)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y1^2*Y4) +
  ((-2*(4*m^24 - 36*m^22*s + 144*m^20*s^2 - 336*m^18*s^3 + 504*m^16*s^4 - 504*m^14*s^5 + 336*m^12*s^6 - 144*m^10*s^7 + 36*m^8*s^8 - 4*m^6*s^9 + 4*m^20*s*t - 28*m^18*s^2*t + 84*m^16*s^3*t - 140*m^14*s^4*t + 140*m^12*s^5*t - 84*m^10*s^6*t + 28*m^8*s^7*t - 4*m^6*s^8*t - 49*m^20*t^2 + 357*m^18*s*t^2 - 1158*m^16*s^2*t^2 + 2215*m^14*s^3*t^2 - 2793*m^12*s^4*t^2 + 2454*m^10*s^5*t^2 - 1532*m^8*s^6*t^2 + 663*m^6*s^7*t^2 - 180*m^4*s^8*t^2 + 23*m^2*s^9*t^2 + 96*m^18*t^3 - 635*m^16*s*t^3 + 1899*m^14*s^2*t^3 - 3398*m^12*s^3*t^3 + 4033*m^10*s^4*t^3 - 3301*m^8*s^5*t^3 + 1865*m^6*s^6*t^3 - 704*m^4*s^7*t^3 + 163*m^2*s^8*t^3 - 18*s^9*t^3 - 95*m^16*t^4 + 548*m^14*s*t^4 - 1501*m^12*s^2*t^4 + 2527*m^10*s^3*t^4 - 2758*m^8*s^4*t^4 + 1919*m^6*s^5*t^4 - 829*m^4*s^6*t^4 + 228*m^2*s^7*t^4 - 39*s^8*t^4 + 86*m^14*t^5 - 429*m^12*s*t^5 + 1049*m^10*s^2*t^5 - 1547*m^8*s^3*t^5 + 1340*m^6*s^4*t^5 - 584*m^4*s^5*t^5 + 97*m^2*s^6*t^5 - 12*s^7*t^5 - 67*m^12*t^6 + 308*m^10*s*t^6 - 647*m^8*s^2*t^6 + 737*m^6*s^3*t^6 - 418*m^4*s^4*t^6 + 49*m^2*s^5*t^6 + 21*s^6*t^6 + 31*m^10*t^7 - 135*m^8*s*t^7 + 229*m^6*s^2*t^7 - 177*m^4*s^3*t^7 + 52*m^2*s^4*t^7 + 12*s^5*t^7 - 8*m^8*t^8 + 29*m^6*s*t^8 - 34*m^4*s^2*t^8 + 13*m^2*s^3*t^8 + m^6*t^9 - 2*m^4*s*t^9 + m^2*s^2*t^9))/(m^4*(m^2 - s)^2*(m^2 - s - t)^2*t^2))*(Y1^2) +
  ((-8*(m^10 - 4*m^8*s + 7*m^6*s^2 - 9*m^4*s^3 - 4*s^5 + m^2*s^3*t + 6*s^4*t))/(m^2*(m^2 - s)^2))*(Y1*Y2^3) +
  ((-8*s*(16*m^20 - 104*m^18*s + 288*m^16*s^2 - 440*m^14*s^3 + 400*m^12*s^4 - 216*m^10*s^5 + 64*m^8*s^6 - 8*m^6*s^7 - 64*m^18*t + 376*m^16*s*t - 936*m^14*s^2*t + 1280*m^12*s^3*t - 1040*m^10*s^4*t + 504*m^8*s^5*t - 136*m^6*s^6*t + 16*m^4*s^7*t + 91*m^16*t^2 - 466*m^14*s*t^2 + 987*m^12*s^2*t^2 - 1101*m^10*s^3*t^2 + 672*m^8*s^4*t^2 - 203*m^6*s^5*t^2 + 18*m^4*s^6*t^2 + 2*m^2*s^7*t^2 - 59*m^14*t^3 + 257*m^12*s*t^3 - 447*m^10*s^2*t^3 + 400*m^8*s^3*t^3 - 150*m^6*s^4*t^3 - 9*m^4*s^5*t^3 + 12*m^2*s^6*t^3 + 18*m^12*t^4 - 65*m^10*s*t^4 + 88*m^8*s^2*t^4 - 79*m^6*s^3*t^4 - 3*m^4*s^4*t^4 + 18*m^2*s^5*t^4 - s^6*t^4 - 2*m^10*t^5 + 6*m^8*s*t^5 - 6*m^6*s^2*t^5 + 12*m^4*s^3*t^5 + 8*m^2*s^4*t^5 - 2*s^5*t^5 - m^2*s^3*t^6 - s^4*t^6))/(m^2*(m^2 - s)^2*(m^2 + s)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y1*Y2^2*Y4) +
  ((4*(5*m^16 - 21*m^14*s + 2*m^12*s^2 + 140*m^10*s^3 - 320*m^8*s^4 + 310*m^6*s^5 - 139*m^4*s^6 + 23*m^2*s^7 - 9*m^14*t + 30*m^12*s*t + 20*m^10*s^2*t - 240*m^8*s^3*t + 396*m^6*s^4*t - 285*m^4*s^5*t + 100*m^2*s^6*t - 12*s^7*t + 5*m^12*t^2 - 13*m^10*s*t^2 - 18*m^8*s^2*t^2 + 121*m^6*s^3*t^2 - 115*m^4*s^4*t^2 + 61*m^2*s^5*t^2 - 16*s^6*t^2 + 5*m^6*s^2*t^3 - 19*m^4*s^3*t^3 - 16*m^2*s^4*t^3 + 4*s^5*t^3 + 8*s^4*t^4))/(m^4*(m^2 - s)^2*(m^2 - s - t)))*(Y1*Y2^2) +
  ((4*s*(112*m^30 - 1088*m^28*s + 4752*m^26*s^2 - 12288*m^24*s^3 + 20832*m^22*s^4 - 24192*m^20*s^5 + 19488*m^18*s^6 - 10752*m^16*s^7 + 3888*m^14*s^8 - 832*m^12*s^9 + 80*m^10*s^10 - 776*m^28*t + 6732*m^26*s*t - 26128*m^24*s^2*t + 59596*m^22*s^3*t - 88048*m^20*s^4*t + 87192*m^18*s^5*t - 57344*m^16*s^6*t + 23288*m^14*s^7*t - 4296*m^12*s^8*t - 612*m^10*s^9*t + 464*m^8*s^10*t - 68*m^6*s^11*t + 2146*m^26*t^2 - 15954*m^24*s*t^2 + 52314*m^22*s^2*t^2 - 99224*m^20*s^3*t^2 + 119690*m^18*s^4*t^2 - 94612*m^16*s^5*t^2 + 48116*m^14*s^6*t^2 - 14272*m^12*s^7*t^2 + 1574*m^10*s^8*t^2 + 310*m^8*s^9*t^2 - 94*m^6*s^10*t^2 + 8*m^4*s^11*t^2 - 2*m^2*s^12*t^2 - 3143*m^24*t^3 + 19794*m^22*s*t^3 - 53149*m^20*s^2*t^3 + 78830*m^18*s^3*t^3 - 70188*m^16*s^4*t^3 + 38918*m^14*s^5*t^3 - 14784*m^12*s^6*t^3 + 5406*m^10*s^7*t^3 - 2277*m^8*s^8*t^3 + 672*m^6*s^9*t^3 - 75*m^4*s^10*t^3 - 4*m^2*s^11*t^3 + 2712*m^22*t^4 - 14400*m^20*s*t^4 + 30708*m^18*s^2*t^4 - 32069*m^16*s^3*t^4 + 15357*m^14*s^4*t^4 - 2379*m^12*s^5*t^4 + 1935*m^10*s^6*t^4 - 3267*m^8*s^7*t^4 + 1723*m^6*s^8*t^4 - 333*m^4*s^9*t^4 + 13*m^2*s^10*t^4 - 1431*m^20*t^5 + 6324*m^18*s*t^5 - 10282*m^16*s^2*t^5 + 5789*m^14*s^3*t^5 + 1833*m^12*s^4*t^5 - 2363*m^10*s^5*t^5 - 841*m^8*s^6*t^5 + 1359*m^6*s^7*t^5 - 430*m^4*s^8*t^5 + 43*m^2*s^9*t^5 - s^10*t^5 + 458*m^18*t^6 - 1629*m^16*s*t^6 + 1887*m^14*s^2*t^6 + 72*m^12*s^3*t^6 - 1452*m^10*s^4*t^6 + 461*m^8*s^5*t^6 + 371*m^6*s^6*t^6 - 198*m^4*s^7*t^6 + 32*m^2*s^8*t^6 - 2*s^9*t^6 - 81*m^16*t^7 + 222*m^14*s*t^7 - 162*m^12*s^2*t^7 - 180*m^10*s^3*t^7 + 229*m^8*s^4*t^7 + 42*m^6*s^5*t^7 - 34*m^4*s^6*t^7 - 4*m^2*s^7*t^7 + 6*m^14*t^8 - 12*m^12*s*t^8 + 4*m^10*s^2*t^8 + 23*m^8*s^3*t^8 - 7*m^6*s^4*t^8 - 17*m^4*s^5*t^8 - 7*m^2*s^6*t^8 + 2*s^7*t^8 - m^6*s^3*t^9 - m^4*s^4*t^9 + m^2*s^5*t^9 + s^6*t^9))/(m^2*(m^2 - s)^3*(m^2 + s)^2*(4*m^2 - t)*(m^2 - s - t)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y1*Y2*Y4) +
  ((-2*(16*m^24 - 136*m^22*s + 512*m^20*s^2 - 1120*m^18*s^3 + 1568*m^16*s^4 - 1456*m^14*s^5 + 896*m^12*s^6 - 352*m^10*s^7 + 80*m^8*s^8 - 8*m^6*s^9 - 44*m^22*t + 356*m^20*s*t - 1248*m^18*s^2*t + 2476*m^16*s^3*t - 3040*m^14*s^4*t + 2364*m^12*s^5*t - 1136*m^10*s^6*t + 308*m^8*s^7*t - 36*m^6*s^8*t + 6*m^20*t^2 - 208*m^18*s*t^2 + 1040*m^16*s^2*t^2 - 2257*m^14*s^3*t^2 + 2515*m^12*s^4*t^2 - 1321*m^10*s^5*t^2 + 18*m^8*s^6*t^2 + 345*m^6*s^7*t^2 - 163*m^4*s^8*t^2 + 25*m^2*s^9*t^2 + 153*m^18*t^3 - 490*m^16*s*t^3 + 295*m^14*s^2*t^3 + 590*m^12*s^3*t^3 - 781*m^10*s^4*t^3 - 96*m^8*s^5*t^3 + 667*m^6*s^6*t^3 - 448*m^4*s^7*t^3 + 122*m^2*s^8*t^3 - 12*s^9*t^3 - 366*m^16*t^4 + 1395*m^14*s*t^4 - 2038*m^12*s^2*t^4 + 1467*m^10*s^3*t^4 - 711*m^8*s^4*t^4 + 464*m^6*s^5*t^4 - 303*m^4*s^6*t^4 + 114*m^2*s^7*t^4 - 22*s^8*t^4 + 463*m^14*t^5 - 1713*m^12*s*t^5 + 2505*m^10*s^2*t^5 - 1834*m^8*s^3*t^5 + 727*m^6*s^4*t^5 - 133*m^4*s^5*t^5 - 17*m^2*s^6*t^5 + 2*s^7*t^5 - 330*m^12*t^6 + 1088*m^10*s*t^6 - 1374*m^8*s^2*t^6 + 802*m^6*s^3*t^6 - 222*m^4*s^4*t^6 - 7*m^2*s^5*t^6 + 18*s^6*t^6 + 122*m^10*t^7 - 345*m^8*s*t^7 + 348*m^6*s^2*t^7 - 141*m^4*s^3*t^7 + 34*m^2*s^4*t^7 + 2*s^5*t^7 - 20*m^8*t^8 + 48*m^6*s*t^8 - 36*m^4*s^2*t^8 + 8*m^2*s^3*t^8 - 4*s^4*t^8 + m^6*t^9 - 2*m^4*s*t^9 + m^2*s^2*t^9))/(m^4*(m^2 - s)^2*(m^2 - s - t)^2*t^2))*(Y1*Y2) +
  ((-2*s*(160*m^42 - 2408*m^40*s + 16824*m^38*s^2 - 72288*m^36*s^3 + 213216*m^34*s^4 - 456064*m^32*s^5 + 728000*m^30*s^6 - 878176*m^28*s^7 + 800800*m^26*s^8 - 546832*m^24*s^9 + 276848*m^22*s^10 - 108576*m^20*s^11 + 43680*m^18*s^12 - 25536*m^16*s^13 + 15616*m^14*s^14 - 6944*m^12*s^15 + 1984*m^10*s^16 - 328*m^8*s^17 + 24*m^6*s^18 - 528*m^40*t + 8942*m^38*s*t - 68078*m^36*s^2*t + 309716*m^34*s^3*t - 940660*m^32*s^4*t + 2011372*m^30*s^5*t - 3099276*m^28*s^6*t + 3443780*m^26*s^7*t - 2689412*m^24*s^8*t + 1372360*m^22*s^9*t - 377960*m^20*s^10*t + 47036*m^18*s^11*t - 80156*m^16*s^12*t + 117556*m^14*s^13*t - 78100*m^12*s^14*t + 28716*m^10*s^15*t - 5852*m^8*s^16*t + 554*m^6*s^17*t - 10*m^4*s^18*t + 250*m^38*t^2 - 6718*m^36*s*t^2 + 67989*m^34*s^2*t^2 - 371281*m^32*s^3*t^2 + 1259793*m^30*s^4*t^2 - 2832069*m^28*s^5*t^2 + 4303233*m^26*s^6*t^2 - 4307709*m^24*s^7*t^2 + 2498497*m^22*s^8*t^2 - 321661*m^20*s^9*t^2 - 601457*m^18*s^10*t^2 + 270813*m^16*s^11*t^2 + 233011*m^14*s^12*t^2 - 317391*m^12*s^13*t^2 + 162843*m^10*s^14*t^2 - 43599*m^8*s^15*t^2 + 5697*m^6*s^16*t^2 - 241*m^4*s^17*t^2 + 3041*m^36*t^3 - 24737*m^34*s*t^3 + 70357*m^32*s^2*t^3 - 312*m^30*s^3*t^3 - 555508*m^28*s^4*t^3 + 1718679*m^26*s^5*t^3 - 2560873*m^24*s^6*t^3 + 1682374*m^22*s^7*t^3 + 649732*m^20*s^8*t^3 - 2196537*m^18*s^9*t^3 + 1616515*m^16*s^10*t^3 - 114308*m^14*s^11*t^3 - 634960*m^12*s^12*t^3 + 493185*m^10*s^13*t^3 - 175375*m^8*s^14*t^3 + 30870*m^6*s^15*t^3 - 2177*m^4*s^16*t^3 + 34*m^2*s^17*t^3 - 9987*m^34*t^4 + 80106*m^32*s*t^4 - 256811*m^30*s^2*t^4 + 360529*m^28*s^3*t^4 + 16148*m^26*s^4*t^4 - 739292*m^24*s^5*t^4 + 571435*m^22*s^6*t^4 + 1356015*m^20*s^7*t^4 - 3521840*m^18*s^8*t^4 + 3455178*m^16*s^9*t^4 - 1273013*m^14*s^10*t^4 - 593745*m^12*s^11*t^4 + 896576*m^10*s^12*t^4 - 431224*m^8*s^13*t^4 + 99669*m^6*s^14*t^4 - 10063*m^4*s^15*t^4 + 319*m^2*s^16*t^4 + 13971*m^32*t^5 - 120009*m^30*s*t^5 + 369622*m^28*s^2*t^5 - 414315*m^26*s^3*t^5 - 260581*m^24*s^4*t^5 + 1006471*m^22*s^5*t^5 - 82490*m^20*s^6*t^5 - 2522083*m^18*s^7*t^5 + 4042057*m^16*s^8*t^5 - 2645603*m^14*s^9*t^5 + 130714*m^12*s^10*t^5 + 994103*m^10*s^11*t^5 - 694455*m^8*s^12*t^5 + 209317*m^6*s^13*t^5 - 28022*m^4*s^14*t^5 + 1303*m^2*s^15*t^5 - 6590*m^30*t^6 + 105666*m^28*s*t^6 - 376758*m^26*s^2*t^6 + 353606*m^24*s^3*t^6 + 591719*m^22*s^4*t^6 - 1428924*m^20*s^5*t^6 + 212561*m^18*s^6*t^6 + 2254356*m^16*s^7*t^6 - 2889464*m^14*s^8*t^6 + 1128106*m^12*s^9*t^6 + 550172*m^10*s^10*t^6 - 749314*m^8*s^11*t^6 + 303967*m^6*s^12*t^6 - 52240*m^4*s^13*t^6 + 3129*m^2*s^14*t^6 + 8*s^15*t^6 - 7214*m^28*t^7 - 50448*m^26*s*t^7 + 298429*m^24*s^2*t^7 - 300778*m^22*s^3*t^7 - 568784*m^20*s^4*t^7 + 1254081*m^18*s^5*t^7 - 158266*m^16*s^6*t^7 - 1515748*m^14*s^7*t^7 + 1448498*m^12*s^8*t^7 - 141094*m^10*s^9*t^7 - 507431*m^8*s^10*t^7 + 313638*m^6*s^11*t^7 - 70076*m^4*s^12*t^7 + 5149*m^2*s^13*t^7 + 44*s^14*t^7 + 13654*m^26*t^8 + 4040*m^24*s*t^8 - 184636*m^22*s^2*t^8 + 220113*m^20*s^3*t^8 + 358834*m^18*s^4*t^8 - 747001*m^16*s^5*t^8 - 2464*m^14*s^6*t^8 + 803842*m^12*s^7*t^8 - 485438*m^10*s^8*t^8 - 140514*m^8*s^9*t^8 + 222844*m^6*s^10*t^8 - 69795*m^4*s^11*t^8 + 6422*m^2*s^12*t^8 + 99*s^13*t^8 - 9879*m^24*t^9 + 11323*m^22*s*t^9 + 87921*m^20*s^2*t^9 - 120349*m^18*s^3*t^9 - 172817*m^16*s^4*t^9 + 321341*m^14*s^5*t^9 + 72667*m^12*s^6*t^9 - 319227*m^10*s^7*t^9 + 78928*m^8*s^8*t^9 + 94172*m^6*s^9*t^9 - 50472*m^4*s^10*t^9 + 6276*m^2*s^11*t^9 + 116*s^12*t^9 + 3922*m^22*t^10 - 8478*m^20*s*t^10 - 31260*m^18*s^2*t^10 + 47943*m^16*s^3*t^10 + 66983*m^14*s^4*t^10 - 100303*m^12*s^5*t^10 - 56505*m^10*s^6*t^10 + 83731*m^8*s^7*t^10 + 10187*m^6*s^8*t^10 - 24503*m^4*s^9*t^10 + 4625*m^2*s^10*t^10 + 74*s^11*t^10 - 881*m^20*t^11 + 3192*m^18*s*t^11 + 7665*m^16*s^2*t^11 - 14513*m^14*s^3*t^11 - 21506*m^12*s^4*t^11 + 20376*m^10*s^5*t^11 + 22637*m^8*s^6*t^11 - 10237*m^6*s^7*t^11 - 6723*m^4*s^8*t^11 + 2398*m^2*s^9*t^11 + 24*s^10*t^11 + 104*m^18*t^12 - 676*m^16*s*t^12 - 1061*m^14*s^2*t^12 + 3479*m^12*s^3*t^12 + 5674*m^10*s^4*t^12 - 1365*m^8*s^5*t^12 - 4507*m^6*s^6*t^12 - 417*m^4*s^7*t^12 + 814*m^2*s^8*t^12 + 3*s^9*t^12 - 5*m^16*t^13 + 73*m^14*s*t^13 + 44*m^12*s^2*t^13 - 570*m^10*s^3*t^13 - 1005*m^8*s^4*t^13 - 355*m^6*s^5*t^13 + 278*m^4*s^6*t^13 + 164*m^2*s^7*t^13 - 3*m^12*s*t^14 + 3*m^10*s^2*t^14 + 42*m^8*s^3*t^14 + 78*m^6*s^4*t^14 + 57*m^4*s^5*t^14 + 15*m^2*s^6*t^14))/(m^2*(m^2 - s)^3*(m^2 + s)^3*(4*m^2 - t)^2*(m^2 - s - t)^2*t^3*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(Y1*Y4) +
  ((16*m^30*s - 184*m^28*s^2 + 968*m^26*s^3 - 3080*m^24*s^4 + 6600*m^22*s^5 - 10032*m^20*s^6 + 11088*m^18*s^7 - 8976*m^16*s^8 + 5280*m^14*s^9 - 2200*m^12*s^10 + 616*m^10*s^11 - 104*m^8*s^12 + 8*m^6*s^13 - 64*m^28*s*t + 708*m^26*s^2*t - 3544*m^24*s^3*t + 10596*m^22*s^4*t - 21024*m^20*s^5*t + 29064*m^18*s^6*t - 28560*m^16*s^7*t + 19944*m^14*s^8*t - 9696*m^12*s^9*t + 3124*m^10*s^10*t - 600*m^8*s^11*t + 52*m^6*s^12*t - 2*m^28*t^2 + 95*m^26*s*t^2 - 1031*m^24*s^2*t^2 + 5213*m^22*s^3*t^2 - 15313*m^20*s^4*t^2 + 28784*m^18*s^5*t^2 - 36144*m^16*s^6*t^2 + 30592*m^14*s^7*t^2 - 17014*m^12*s^8*t^2 + 5693*m^10*s^9*t^2 - 817*m^8*s^10*t^2 - 101*m^6*s^11*t^2 + 49*m^4*s^12*t^2 - 4*m^2*s^13*t^2 + 5*m^26*t^3 + 334*m^24*s*t^3 - 2260*m^22*s^2*t^3 + 5814*m^20*s^3*t^3 - 6539*m^18*s^4*t^3 + 335*m^16*s^5*t^3 + 8014*m^14*s^6*t^3 - 10252*m^12*s^7*t^3 + 6396*m^10*s^8*t^3 - 2271*m^8*s^9*t^3 + 500*m^6*s^10*t^3 - 88*m^4*s^11*t^3 + 12*m^2*s^12*t^3 - 2*m^24*t^4 - 2111*m^22*s*t^4 + 14519*m^20*s^2*t^4 - 42912*m^18*s^3*t^4 + 70993*m^16*s^4*t^4 - 71141*m^14*s^5*t^4 + 42665*m^12*s^6*t^4 - 12516*m^10*s^7*t^4 - 1413*m^8*s^8*t^4 + 2922*m^6*s^9*t^4 - 1232*m^4*s^10*t^4 + 246*m^2*s^11*t^4 - 18*s^12*t^4 - 4*m^22*t^5 + 4909*m^20*s*t^5 - 30945*m^18*s^2*t^5 + 83425*m^16*s^3*t^5 - 124489*m^14*s^4*t^5 + 110570*m^12*s^5*t^5 - 57041*m^10*s^6*t^5 + 13298*m^8*s^7*t^5 + 2053*m^6*s^8*t^5 - 2383*m^4*s^9*t^5 + 682*m^2*s^10*t^5 - 75*s^11*t^5 + 4*m^20*t^6 - 6295*m^18*s*t^6 + 35420*m^16*s^2*t^6 - 83443*m^14*s^3*t^6 + 105605*m^12*s^4*t^6 - 75894*m^10*s^5*t^6 + 28984*m^8*s^6*t^6 - 3509*m^6*s^7*t^6 - 1449*m^4*s^8*t^6 + 685*m^2*s^9*t^6 - 108*s^10*t^6 - m^18*t^7 + 4859*m^16*s*t^7 - 23790*m^14*s^2*t^7 + 47102*m^12*s^3*t^7 - 47489*m^10*s^4*t^7 + 24669*m^8*s^5*t^7 - 5448*m^6*s^6*t^7 - 47*m^4*s^7*t^7 + 187*m^2*s^8*t^7 - 42*s^9*t^7 - 2285*m^14*s*t^8 + 9380*m^12*s^2*t^8 - 14651*m^10*s^3*t^8 + 10360*m^8*s^4*t^8 - 2699*m^6*s^5*t^8 - 77*m^4*s^6*t^8 - 45*m^2*s^7*t^8 + 42*s^8*t^8 + 622*m^12*s*t^9 - 1983*m^10*s^2*t^9 + 2072*m^8*s^3*t^9 - 542*m^6*s^4*t^9 - 301*m^4*s^5*t^9 + 50*m^2*s^6*t^9 + 45*s^7*t^9 - 79*m^10*s*t^10 + 145*m^8*s^2*t^10 + 8*m^6*s^3*t^10 - 135*m^4*s^4*t^10 + 61*m^2*s^5*t^10 + 12*s^6*t^10 - m^8*s*t^11 + 15*m^6*s^2*t^11 - 27*m^4*s^3*t^11 + 13*m^2*s^4*t^11 + m^6*s*t^12 - 2*m^4*s^2*t^12 + m^2*s^3*t^12)/(m^4*(m^2 - s)^2*s*(m^2 - s - t)^3*(2*m^2 - s - t)*t^2))*(Y1) +
  ((8*(m^8 - 4*m^6*s + 6*m^4*s^2 - 3*m^2*s^3 + 3*s^4))/(m^2 - s)^2)*(Y2^4) +
  ((-8*s*(8*m^18 - 48*m^16*s + 120*m^14*s^2 - 160*m^12*s^3 + 120*m^10*s^4 - 48*m^8*s^5 + 8*m^6*s^6 - 24*m^16*t + 120*m^14*s*t - 256*m^12*s^2*t + 304*m^10*s^3*t - 216*m^8*s^4*t + 88*m^6*s^5*t - 16*m^4*s^6*t + 22*m^14*t^2 - 56*m^12*s*t^2 + 24*m^10*s^2*t^2 + 46*m^8*s^3*t^2 - 52*m^6*s^4*t^2 + 18*m^4*s^5*t^2 - 2*m^2*s^6*t^2 - 8*m^12*t^3 - 29*m^10*s*t^3 + 153*m^8*s^2*t^3 - 198*m^6*s^3*t^3 + 115*m^4*s^4*t^3 - 29*m^2*s^5*t^3 + m^10*t^4 + 33*m^8*s*t^4 - 100*m^6*s^2*t^4 + 87*m^4*s^3*t^4 - 39*m^2*s^4*t^4 + 4*s^5*t^4 - 10*m^6*s*t^5 + 24*m^4*s^2*t^5 - 15*m^2*s^3*t^5 + 4*s^4*t^5 + m^4*s*t^6 - 2*m^2*s^2*t^6 + s^3*t^6))/((m^2 - s)^2*(m^2 + s)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y2^3*Y4) +
  ((-4*(6*m^14 - 38*m^12*s + 110*m^10*s^2 - 189*m^8*s^3 + 197*m^6*s^4 - 113*m^4*s^5 + 27*m^2*s^6 - 10*m^12*t + 52*m^10*s*t - 122*m^8*s^2*t + 173*m^6*s^3*t - 131*m^4*s^4*t + 42*m^2*s^5*t - 4*s^6*t + 5*m^10*t^2 - 19*m^8*s*t^2 + 31*m^6*s^2*t^2 - 36*m^4*s^3*t^2 + 6*m^2*s^4*t^2 + 2*s^5*t^2 + m^2*s^3*t^3 + 6*s^4*t^3))/(m^2*(m^2 - s)^2*(m^2 - s - t)))*(Y2^3) +
  ((4*s*(12*m^26 - 100*m^24*s + 368*m^22*s^2 - 784*m^20*s^3 + 1064*m^18*s^4 - 952*m^16*s^5 + 560*m^14*s^6 - 208*m^12*s^7 + 44*m^10*s^8 - 4*m^8*s^9 - 38*m^24*t + 292*m^22*s*t - 1012*m^20*s^2*t + 2068*m^18*s^3*t - 2720*m^16*s^4*t + 2348*m^14*s^5*t - 1292*m^12*s^6*t + 412*m^10*s^7*t - 58*m^8*s^8*t - 26*m^22*t^2 + 226*m^20*s*t^2 - 634*m^18*s^2*t^2 + 574*m^16*s^3*t^2 + 574*m^14*s^4*t^2 - 1834*m^12*s^5*t^2 + 1834*m^10*s^6*t^2 - 926*m^8*s^7*t^2 + 236*m^6*s^8*t^2 - 24*m^4*s^9*t^2 + 173*m^20*t^3 - 1222*m^18*s*t^3 + 3227*m^16*s^2*t^3 - 3798*m^14*s^3*t^3 + 1111*m^12*s^4*t^3 + 2000*m^10*s^5*t^3 - 2287*m^8*s^6*t^3 + 926*m^6*s^7*t^3 - 128*m^4*s^8*t^3 - 2*m^2*s^9*t^3 - 209*m^18*t^4 + 1372*m^16*s*t^4 - 3192*m^14*s^2*t^4 + 3029*m^12*s^3*t^4 - 71*m^10*s^4*t^4 - 2040*m^8*s^5*t^4 + 1396*m^6*s^6*t^4 - 281*m^4*s^7*t^4 - 4*m^2*s^8*t^4 + 114*m^16*t^5 - 754*m^14*s*t^5 + 1519*m^12*s^2*t^5 - 996*m^10*s^3*t^5 - 580*m^8*s^4*t^5 + 1007*m^6*s^5*t^5 - 326*m^4*s^6*t^5 - m^2*s^7*t^5 + s^8*t^5 - 30*m^14*t^6 + 233*m^12*s*t^6 - 394*m^10*s^2*t^6 + 118*m^8*s^3*t^6 + 315*m^6*s^4*t^6 - 212*m^4*s^5*t^6 + 7*m^2*s^6*t^6 + 3*s^7*t^6 + 3*m^12*t^7 - 40*m^10*s*t^7 + 54*m^8*s^2*t^7 + 8*m^6*s^3*t^7 - 65*m^4*s^4*t^7 + 11*m^2*s^5*t^7 + 3*s^6*t^7 + 3*m^8*s*t^8 - 3*m^6*s^2*t^8 - 2*m^4*s^3*t^8 + 5*m^2*s^4*t^8 + s^5*t^8))/(m^2*(m^2 - s)^2*(m^2 + s)^2*(m^2 - s - t)*t^3*(m^4 - 2*m^2*s + s^2 + s*t)))*(Y2^2*Y4) +
  ((-2*(8*m^24 - 64*m^22*s + 224*m^20*s^2 - 448*m^18*s^3 + 560*m^16*s^4 - 448*m^14*s^5 + 224*m^12*s^6 - 64*m^10*s^7 + 8*m^8*s^8 - 20*m^22*t + 152*m^20*s*t - 492*m^18*s^2*t + 880*m^16*s^3*t - 940*m^14*s^4*t + 600*m^12*s^5*t - 212*m^10*s^6*t + 32*m^8*s^7*t - 70*m^20*t^2 + 408*m^18*s*t^2 - 1058*m^16*s^2*t^2 + 1636*m^14*s^3*t^2 - 1695*m^12*s^4*t^2 + 1220*m^10*s^5*t^2 - 588*m^8*s^6*t^2 + 168*m^6*s^7*t^2 - 21*m^4*s^8*t^2 + 333*m^18*t^3 - 1768*m^16*s*t^3 + 4003*m^14*s^2*t^3 - 5009*m^12*s^3*t^3 + 3698*m^10*s^4*t^3 - 1520*m^8*s^5*t^3 + 221*m^6*s^6*t^3 + 65*m^4*s^7*t^3 - 23*m^2*s^8*t^3 - 563*m^16*t^4 + 2563*m^14*s*t^4 - 4757*m^12*s^2*t^4 + 4479*m^10*s^3*t^4 - 2011*m^8*s^4*t^4 + 85*m^6*s^5*t^4 + 301*m^4*s^6*t^4 - 103*m^2*s^7*t^4 + 6*s^8*t^4 + 502*m^14*t^5 - 1898*m^12*s*t^5 + 2752*m^10*s^2*t^5 - 1745*m^8*s^3*t^5 + 235*m^6*s^4*t^5 + 271*m^4*s^5*t^5 - 131*m^2*s^6*t^5 + 14*s^7*t^5 - 245*m^12*t^6 + 752*m^10*s*t^6 - 814*m^8*s^2*t^6 + 287*m^6*s^3*t^6 + 48*m^4*s^4*t^6 - 45*m^2*s^5*t^6 + 6*s^6*t^6 + 60*m^10*t^7 - 150*m^8*s*t^7 + 116*m^6*s^2*t^7 - 14*m^4*s^3*t^7 + 6*m^2*s^4*t^7 - 6*s^5*t^7 - 6*m^8*t^8 + 12*m^6*s*t^8 - 6*m^4*s^2*t^8 - 4*s^4*t^8))/(m^4*(m^2 - s)^2*(m^2 - s - t)^2*t^2))*(Y2^2) +
  ((-2*s*(264*m^38 - 3214*m^36*s + 17952*m^34*s^2 - 60768*m^32*s^3 + 138528*m^30*s^4 - 223000*m^28*s^5 + 257376*m^26*s^6 - 209792*m^24*s^7 + 112816*m^22*s^8 - 30756*m^20*s^9 - 3872*m^18*s^10 + 5280*m^16*s^11 + 288*m^14*s^12 - 1848*m^12*s^13 + 928*m^10*s^14 - 192*m^8*s^15 + 8*m^6*s^16 + 2*m^4*s^17 - 1528*m^36*t + 18236*m^34*s*t - 99125*m^32*s^2*t + 323398*m^30*s^3*t - 700955*m^28*s^4*t + 1050864*m^26*s^5*t - 1090133*m^24*s^6*t + 741730*m^22*s^7*t - 263571*m^20*s^8*t - 28820*m^18*s^9*t + 74041*m^16*s^10*t - 19702*m^14*s^11*t - 12505*m^12*s^12*t + 11048*m^10*s^13*t - 3375*m^8*s^14*t + 398*m^6*s^15*t - m^4*s^16*t + 3285*m^34*t^2 - 38098*m^32*s*t^2 + 200152*m^30*s^2*t^2 - 626658*m^28*s^3*t^2 + 1288905*m^26*s^4*t^2 - 1797006*m^24*s^5*t^2 + 1662674*m^22*s^6*t^2 - 899086*m^20*s^7*t^2 + 104161*m^18*s^8*t^2 + 215842*m^16*s^9*t^2 - 134284*m^14*s^10*t^2 - 1038*m^12*s^11*t^2 + 34399*m^10*s^12*t^2 - 15938*m^8*s^13*t^2 + 2818*m^6*s^14*t^2 - 130*m^4*s^15*t^2 + 2*m^2*s^16*t^2 - 3533*m^32*t^3 + 40771*m^30*s*t^3 - 207760*m^28*s^2*t^3 + 622715*m^26*s^3*t^3 - 1214558*m^24*s^4*t^3 + 1577764*m^22*s^5*t^3 - 1292011*m^20*s^6*t^3 + 494558*m^18*s^7*t^3 + 161071*m^16*s^8*t^3 - 276789*m^14*s^9*t^3 + 88546*m^12*s^10*t^3 + 34895*m^10*s^11*t^3 - 33748*m^8*s^12*t^3 + 8734*m^6*s^13*t^3 - 663*m^4*s^14*t^3 + 8*m^2*s^15*t^3 + 1965*m^30*t^4 - 26221*m^28*s*t^4 + 130809*m^26*s^2*t^4 - 363858*m^24*s^3*t^4 + 658450*m^22*s^4*t^4 - 802617*m^20*s^5*t^4 + 589754*m^18*s^6*t^4 - 116468*m^16*s^7*t^4 - 206295*m^14*s^8*t^4 + 172713*m^12*s^9*t^4 - 17075*m^10*s^10*t^4 - 34410*m^8*s^11*t^4 + 14872*m^6*s^12*t^4 - 1619*m^4*s^13*t^4 - 189*m^28*t^5 + 11927*m^26*s*t^5 - 59193*m^24*s^2*t^5 + 132213*m^22*s^3*t^5 - 198406*m^20*s^4*t^5 + 243031*m^18*s^5*t^5 - 187237*m^16*s^6*t^5 + 1194*m^14*s^7*t^5 + 118495*m^12*s^8*t^5 - 63955*m^10*s^9*t^5 - 10219*m^8*s^10*t^5 + 14841*m^6*s^11*t^5 - 2452*m^4*s^12*t^5 - 51*m^2*s^13*t^5 + s^14*t^5 - 696*m^26*t^6 - 4716*m^24*s*t^6 + 24198*m^22*s^2*t^6 - 27779*m^20*s^3*t^6 + 14217*m^18*s^4*t^6 - 45251*m^16*s^5*t^6 + 61992*m^14*s^6*t^6 + 7694*m^12*s^7*t^6 - 47666*m^10*s^8*t^6 + 12730*m^8*s^9*t^6 + 7962*m^6*s^10*t^6 - 2587*m^4*s^11*t^6 - 103*m^2*s^12*t^6 + 5*s^13*t^6 + 666*m^24*t^7 + 1769*m^22*s*t^7 - 10034*m^20*s^2*t^7 + 206*m^18*s^3*t^7 + 15491*m^16*s^4*t^7 + 10683*m^14*s^5*t^7 - 24075*m^12*s^6*t^7 - 7287*m^10*s^7*t^7 + 13901*m^8*s^8*t^7 + 648*m^6*s^9*t^7 - 1911*m^4*s^10*t^7 - 67*m^2*s^11*t^7 + 10*s^12*t^7 - 303*m^22*t^8 - 484*m^20*s*t^8 + 3706*m^18*s^2*t^8 + 2591*m^16*s^3*t^8 - 7496*m^14*s^4*t^8 - 5741*m^12*s^5*t^8 + 6268*m^10*s^6*t^8 + 4207*m^8*s^7*t^8 - 1941*m^6*s^8*t^8 - 839*m^4*s^9*t^8 + 22*m^2*s^10*t^8 + 10*s^11*t^8 + 69*m^20*t^9 + 36*m^18*s*t^9 - 1054*m^16*s^2*t^9 - 1190*m^14*s^3*t^9 + 1518*m^12*s^4*t^9 + 2063*m^10*s^5*t^9 - 501*m^8*s^6*t^9 - 1024*m^6*s^7*t^9 - 101*m^4*s^8*t^9 + 51*m^2*s^9*t^9 + 5*s^10*t^9 - 6*m^18*t^10 + 18*m^16*s*t^10 + 199*m^14*s^2*t^10 + 275*m^12*s^3*t^10 - 101*m^10*s^4*t^10 - 339*m^8*s^5*t^10 - 99*m^6*s^6*t^10 + 61*m^4*s^7*t^10 + 23*m^2*s^8*t^10 + s^9*t^10 - 3*m^14*s*t^11 - 16*m^12*s^2*t^11 - 23*m^10*s^3*t^11 + 23*m^6*s^5*t^11 + 16*m^4*s^6*t^11 + 3*m^2*s^7*t^11))/(m^2*(m^2 - s)^3*(m^2 + s)^3*(4*m^2 - t)*(m^2 - s - t)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(Y2*Y4) +
  ((16*m^28 - 168*m^26*s + 800*m^24*s^2 - 2280*m^22*s^3 + 4320*m^20*s^4 - 5712*m^18*s^5 + 5376*m^16*s^6 - 3600*m^14*s^7 + 1680*m^12*s^8 - 520*m^10*s^9 + 96*m^8*s^10 - 8*m^6*s^11 - 303*m^26*t + 2853*m^24*s*t - 12111*m^22*s^2*t + 30567*m^20*s^3*t - 50910*m^18*s^4*t + 58674*m^16*s^5*t - 47670*m^14*s^6*t + 27246*m^12*s^7*t - 10707*m^10*s^8*t + 2745*m^8*s^9*t - 411*m^6*s^10*t + 27*m^4*s^11*t + 1567*m^24*t^2 - 13318*m^22*s*t^2 + 50433*m^20*s^2*t^2 - 111899*m^18*s^3*t^2 + 160753*m^16*s^4*t^2 - 155683*m^14*s^5*t^2 + 102248*m^12*s^6*t^2 - 44308*m^10*s^7*t^2 + 11634*m^8*s^8*t^2 - 1393*m^6*s^9*t^2 - 59*m^4*s^10*t^2 + 25*m^2*s^11*t^2 - 4136*m^22*t^3 + 31307*m^20*s*t^3 - 104050*m^18*s^2*t^3 + 198756*m^16*s^3*t^3 - 239303*m^14*s^4*t^3 + 186431*m^12*s^5*t^3 - 91671*m^10*s^6*t^3 + 25300*m^8*s^7*t^3 - 2041*m^6*s^8*t^3 - 772*m^4*s^9*t^3 + 185*m^2*s^10*t^3 - 6*s^11*t^3 + 6577*m^20*t^4 - 43605*m^18*s*t^4 + 124603*m^16*s^2*t^4 - 199416*m^14*s^3*t^4 + 193363*m^12*s^4*t^4 - 113128*m^10*s^5*t^4 + 35457*m^8*s^6*t^4 - 2462*m^6*s^7*t^4 - 1854*m^4*s^8*t^4 + 491*m^2*s^9*t^4 - 26*s^10*t^4 - 6678*m^18*t^5 + 38011*m^16*s*t^5 - 90922*m^14*s^2*t^5 + 117235*m^12*s^3*t^5 - 85663*m^10*s^4*t^5 + 32401*m^8*s^5*t^5 - 2914*m^6*s^6*t^5 - 2059*m^4*s^7*t^5 + 629*m^2*s^8*t^5 - 40*s^9*t^5 + 4349*m^16*t^6 - 20711*m^14*s*t^6 + 39846*m^12*s^2*t^6 - 38610*m^10*s^3*t^6 + 18168*m^8*s^4*t^6 - 2065*m^6*s^5*t^6 - 1394*m^4*s^6*t^6 + 437*m^2*s^7*t^6 - 20*s^8*t^6 - 1739*m^14*t^7 + 6646*m^12*s*t^7 - 9485*m^10*s^2*t^7 + 5670*m^8*s^3*t^7 - 491*m^6*s^4*t^7 - 804*m^4*s^5*t^7 + 204*m^2*s^6*t^7 + 10*s^7*t^7 + 371*m^12*t^8 - 1015*m^10*s*t^8 + 754*m^8*s^2*t^8 + 178*m^6*s^3*t^8 - 418*m^4*s^4*t^8 + 101*m^2*s^5*t^8 + 14*s^6*t^8 - 19*m^10*t^9 - 14*m^8*s*t^9 + 130*m^6*s^2*t^9 - 142*m^4*s^3*t^9 + 45*m^2*s^4*t^9 + 4*s^5*t^9 - 7*m^8*t^10 + 24*m^6*s*t^10 - 27*m^4*s^2*t^10 + 10*m^2*s^3*t^10 + m^6*t^11 - 2*m^4*s*t^11 + m^2*s^2*t^11)/(m^4*(m^2 - s)^2*(m^2 - s - t)^3*(2*m^2 - s - t)*t))*(Y2) +
  ((s*(768*m^42 - 11104*m^40*s + 74656*m^38*s^2 - 309376*m^36*s^3 + 882816*m^34*s^4 - 1835008*m^32*s^5 + 2865408*m^30*s^6 - 3416192*m^28*s^7 + 3129984*m^26*s^8 - 2205632*m^24*s^9 + 1198912*m^22*s^10 - 517504*m^20*s^11 + 198016*m^18*s^12 - 80640*m^16*s^13 + 34816*m^14*s^14 - 12672*m^12*s^15 + 3200*m^10*s^16 - 480*m^8*s^17 + 32*m^6*s^18 - 2864*m^40*t + 47808*m^38*s*t - 355616*m^36*s^2*t + 1574928*m^34*s^3*t - 4654416*m^32*s^4*t + 9706000*m^30*s^5*t - 14666000*m^28*s^6*t + 16157520*m^26*s^7*t - 12805232*m^24*s^8*t + 7027152*m^22*s^9*t - 2513808*m^20*s^10*t + 670256*m^18*s^11*t - 408432*m^16*s^12*t + 387120*m^14*s^13*t - 229936*m^12*s^14*t + 79472*m^10*s^15*t - 15264*m^8*s^16*t + 1328*m^6*s^17*t - 16*m^4*s^18*t + 948*m^38*t^2 - 51412*m^36*s*t^2 + 550904*m^34*s^2*t^2 - 2905024*m^32*s^3*t^2 + 9336520*m^30*s^4*t^2 - 19930128*m^28*s^5*t^2 + 29194136*m^26*s^6*t^2 - 29165056*m^24*s^7*t^2 + 18680368*m^22*s^8*t^2 - 6069720*m^20*s^9*t^2 - 308888*m^18*s^10*t^2 + 391744*m^16*s^11*t^2 + 972280*m^14*s^12*t^2 - 1115344*m^12*s^13*t^2 + 539400*m^10*s^14*t^2 - 136832*m^8*s^15*t^2 + 16732*m^6*s^16*t^2 - 628*m^4*s^17*t^2 + 12920*m^36*t^3 - 70448*m^34*s*t^3 - 149662*m^32*s^2*t^3 + 2486216*m^30*s^3*t^3 - 10263278*m^28*s^4*t^3 + 23387728*m^26*s^5*t^3 - 32980150*m^24*s^6*t^3 + 28154296*m^22*s^7*t^3 - 11225846*m^20*s^8*t^3 - 2742464*m^18*s^9*t^3 + 4747238*m^16*s^10*t^3 - 317768*m^14*s^11*t^3 - 2247434*m^12*s^12*t^3 + 1697360*m^10*s^13*t^3 - 578578*m^8*s^14*t^3 + 95944*m^6*s^15*t^3 - 6154*m^4*s^16*t^3 + 80*m^2*s^17*t^3 - 26684*m^34*t^4 + 230532*m^32*s*t^4 - 579452*m^30*s^2*t^4 - 699588*m^28*s^3*t^4 + 7380694*m^26*s^4*t^4 - 19039528*m^24*s^5*t^4 + 25176460*m^22*s^6*t^4 - 15848552*m^20*s^7*t^4 - 1452266*m^18*s^8*t^4 + 9535412*m^16*s^9*t^4 - 4913332*m^14*s^10*t^4 - 1534068*m^12*s^11*t^4 + 2876754*m^10*s^12*t^4 - 1385936*m^8*s^13*t^4 + 307364*m^6*s^14*t^4 - 28576*m^4*s^15*t^4 + 766*m^2*s^16*t^4 + 15732*m^32*t^5 - 245602*m^30*s*t^5 + 964253*m^28*s^2*t^5 - 789803*m^26*s^3*t^5 - 3914172*m^24*s^4*t^5 + 12405038*m^22*s^5*t^5 - 14632139*m^20*s^6*t^5 + 4277725*m^18*s^7*t^5 + 7915652*m^16*s^8*t^5 - 8747678*m^14*s^9*t^5 + 1655511*m^12*s^10*t^5 + 2599279*m^10*s^11*t^5 - 2044220*m^8*s^12*t^5 + 614994*m^6*s^13*t^5 - 77737*m^4*s^14*t^5 + 3167*m^2*s^15*t^5 + 17622*m^30*t^6 + 109724*m^28*s*t^6 - 868834*m^26*s^2*t^6 + 1330098*m^24*s^3*t^6 + 1688910*m^22*s^4*t^6 - 7223110*m^20*s^5*t^6 + 7048938*m^18*s^6*t^6 + 1193280*m^16*s^7*t^6 - 7134894*m^14*s^8*t^6 + 4311872*m^12*s^9*t^6 + 734386*m^10*s^10*t^6 - 1898558*m^8*s^11*t^6 + 821482*m^6*s^12*t^6 - 138582*m^4*s^13*t^6 + 7654*m^2*s^14*t^6 + 12*s^15*t^6 - 42522*m^28*t^7 + 28352*m^26*s*t^7 + 577428*m^24*s^2*t^7 - 1180904*m^22*s^3*t^7 - 693764*m^20*s^4*t^7 + 3934798*m^18*s^5*t^7 - 2831240*m^16*s^6*t^7 - 2199888*m^14*s^7*t^7 + 3847054*m^12*s^8*t^7 - 1016884*m^10*s^9*t^7 - 1018108*m^8*s^10*t^7 + 756904*m^6*s^11*t^7 - 173760*m^4*s^12*t^7 + 12470*m^2*s^13*t^7 + 64*s^14*t^7 + 40194*m^26*t^8 - 75500*m^24*s*t^8 - 314450*m^22*s^2*t^8 + 754832*m^20*s^3*t^8 + 345166*m^18*s^4*t^8 - 1928804*m^16*s^5*t^8 + 813476*m^14*s^6*t^8 + 1504440*m^12*s^7*t^8 - 1343370*m^10*s^8*t^8 - 123868*m^8*s^9*t^8 + 471934*m^6*s^10*t^8 - 159144*m^4*s^11*t^8 + 14954*m^2*s^12*t^8 + 140*s^13*t^8 - 22266*m^24*t^9 + 56354*m^22*s*t^9 + 141808*m^20*s^2*t^9 - 361144*m^18*s^3*t^9 - 198204*m^16*s^4*t^9 + 783188*m^14*s^5*t^9 - 65008*m^12*s^6*t^9 - 662280*m^10*s^7*t^9 + 248438*m^8*s^8*t^9 + 171178*m^6*s^9*t^9 - 105952*m^4*s^10*t^9 + 13728*m^2*s^11*t^9 + 160*s^12*t^9 + 7622*m^22*t^10 - 25732*m^20*s*t^10 - 50130*m^18*s^2*t^10 + 130044*m^16*s^3*t^10 + 99464*m^14*s^4*t^10 - 241016*m^12*s^5*t^10 - 77456*m^10*s^6*t^10 + 181696*m^8*s^7*t^10 + 7906*m^6*s^8*t^10 - 48164*m^4*s^9*t^10 + 9522*m^2*s^10*t^10 + 100*s^11*t^10 - 1564*m^20*t^11 + 7778*m^18*s*t^11 + 12406*m^16*s^2*t^11 - 36042*m^14*s^3*t^11 - 38714*m^12*s^4*t^11 + 48502*m^10*s^5*t^11 + 42330*m^8*s^6*t^11 - 23070*m^6*s^7*t^11 - 12570*m^4*s^8*t^11 + 4752*m^2*s^9*t^11 + 32*s^10*t^11 + 174*m^18*t^12 - 1470*m^16*s*t^12 - 1720*m^14*s^2*t^12 + 7852*m^12*s^3*t^12 + 11164*m^10*s^4*t^12 - 3534*m^8*s^5*t^12 - 9004*m^6*s^6*t^12 - 644*m^4*s^7*t^12 + 1594*m^2*s^8*t^12 + 4*s^9*t^12 - 8*m^16*t^13 + 150*m^14*s*t^13 + 65*m^12*s^2*t^13 - 1189*m^10*s^3*t^13 - 2014*m^8*s^4*t^13 - 676*m^6*s^5*t^13 + 565*m^4*s^6*t^13 + 323*m^2*s^7*t^13 - 6*m^12*s*t^14 + 6*m^10*s^2*t^14 + 84*m^8*s^3*t^14 + 156*m^6*s^4*t^14 + 114*m^4*s^5*t^14 + 30*m^2*s^6*t^14))/(2*m^2*(m^2 - s)^3*(m^2 + s)^3*(4*m^2 - t)^2*(m^2 - s - t)^2*t^2*(m^4 - 2*m^2*s + s^2 + s*t)*(m^4 - 2*m^2*s + s^2 + m^2*t + s*t)))*(Y4) +
  (-1/2*(24*m^30*s - 276*m^28*s^2 + 1452*m^26*s^3 - 4620*m^24*s^4 + 9900*m^22*s^5 - 15048*m^20*s^6 + 16632*m^18*s^7 - 13464*m^16*s^8 + 7920*m^14*s^9 - 3300*m^12*s^10 + 924*m^10*s^11 - 156*m^8*s^12 + 12*m^6*s^13 - 276*m^28*s*t + 2952*m^26*s^2*t - 14372*m^24*s^3*t + 42076*m^22*s^4*t - 82404*m^20*s^5*t + 113568*m^18*s^6*t - 112728*m^16*s^7*t + 81000*m^14*s^8*t - 41676*m^12*s^9*t + 14904*m^10*s^10*t - 3492*m^8*s^11*t + 476*m^6*s^12*t - 28*m^4*s^13*t - 4*m^28*t^2 + 1413*m^26*s*t^2 - 13641*m^24*s^2*t^2 + 60103*m^22*s^3*t^2 - 158201*m^20*s^4*t^2 + 275696*m^18*s^5*t^2 - 333392*m^16*s^6*t^2 + 284904*m^14*s^7*t^2 - 171604*m^12*s^8*t^2 + 71111*m^10*s^9*t^2 - 19167*m^8*s^10*t^2 + 2969*m^6*s^11*t^2 - 183*m^4*s^12*t^2 - 4*m^2*s^13*t^2 + 12*m^26*t^3 - 3793*m^24*s*t^3 + 33310*m^22*s^2*t^3 - 132341*m^20*s^3*t^3 + 310533*m^18*s^4*t^3 - 475295*m^16*s^5*t^3 + 494884*m^14*s^6*t^3 - 354259*m^12*s^7*t^3 + 171666*m^10*s^8*t^3 - 53628*m^8*s^9*t^3 + 9638*m^6*s^10*t^3 - 716*m^4*s^11*t^3 - 11*m^2*s^12*t^3 - 11*m^24*t^4 + 6131*m^22*s*t^4 - 48900*m^20*s^2*t^4 + 173690*m^18*s^3*t^4 - 358673*m^16*s^4*t^4 + 473437*m^14*s^5*t^4 - 413405*m^12*s^6*t^4 + 238281*m^10*s^7*t^4 - 87210*m^8*s^8*t^4 + 18368*m^6*s^9*t^4 - 1731*m^4*s^10*t^4 + 29*m^2*s^11*t^4 - 6*s^12*t^4 + m^22*t^5 - 6486*m^20*s*t^5 + 46388*m^18*s^2*t^5 - 144984*m^16*s^3*t^5 + 257927*m^14*s^4*t^5 - 284803*m^12*s^5*t^5 + 199116*m^10*s^6*t^5 - 85624*m^8*s^7*t^5 + 20577*m^6*s^8*t^5 - 2170*m^4*s^9*t^5 + 83*m^2*s^10*t^5 - 25*s^11*t^5 + 3*m^20*t^6 + 4764*m^18*s*t^6 - 29798*m^16*s^2*t^6 + 79668*m^14*s^3*t^6 - 117536*m^12*s^4*t^6 + 102507*m^10*s^5*t^6 - 51950*m^8*s^6*t^6 + 13485*m^6*s^7*t^6 - 1065*m^4*s^8*t^6 - 42*m^2*s^9*t^6 - 36*s^10*t^6 - m^18*t^7 - 2556*m^16*s*t^7 + 13433*m^14*s^2*t^7 - 29223*m^12*s^3*t^7 + 33236*m^10*s^4*t^7 - 20124*m^8*s^5*t^7 + 5284*m^6*s^6*t^7 + 230*m^4*s^7*t^7 - 265*m^2*s^8*t^7 - 14*s^9*t^7 + 1035*m^14*s*t^8 - 4335*m^12*s^2*t^8 + 7065*m^10*s^3*t^8 - 5308*m^8*s^4*t^8 + 1398*m^6*s^5*t^8 + 411*m^4*s^6*t^8 - 269*m^2*s^7*t^8 + 14*s^8*t^8 - 307*m^12*s*t^9 + 974*m^10*s^2*t^9 - 1048*m^8*s^3*t^9 + 325*m^6*s^4*t^9 + 135*m^4*s^5*t^9 - 109*m^2*s^6*t^9 + 15*s^7*t^9 + 58*m^10*s*t^10 - 134*m^8*s^2*t^10 + 76*m^6*s^3*t^10 + 18*m^4*s^4*t^10 - 18*m^2*s^5*t^10 + 4*s^6*t^10 - 5*m^8*s*t^11 + 8*m^6*s^2*t^11 - m^4*s^3*t^11 - 2*m^2*s^4*t^11)/(m^4*(m^2 - s)^2*s*(m^2 - s - t)^3*(2*m^2 - s - t)*t))*(1);


